Recall: Empowering Multimodal Embedding for Edge Devices

Human memory is inherently prone to forgetting. To address this, multimodal embedding models have been introduced, which transform diverse real-world data into a unified embedding space. These embeddings can be retrieved efficiently, aiding mobile users in recalling past information. However, as model complexity grows, so do its resource demands, leading to reduced throughput and heavy computational requirements that limit mobile device implementation. In this paper, we introduce RECALL, a novel on-device multimodal embedding system optimized for resource-limited mobile environments. RECALL achieves high-throughput, accurate retrieval by generating coarse-grained embeddings and leveraging query-based filtering for refined retrieval. Experimental results demonstrate that RECALL delivers high-quality embeddings with superior throughput, all while operating unobtrusively with minimal memory and energy consumption.

==> data/plot-heatmap.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x300 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "\n",
    "import matplotlib\n",
    "matplotlib.rcParams['pdf.fonttype'] = 42\n",
    "matplotlib.rcParams['ps.fonttype'] = 42\n",
    "\n",
    "# Load the data\n",
    "file_path = 'test_twitter_origin_unbalanced.csv'  # 修改为实际的文件路径\n",
    "data = pd.read_csv(file_path)\n",
    "\n",
    "# Select the first three columns and rename them for clarity\n",
    "data_subset = data.iloc[:, :3]\n",
    "data_subset.columns = ['X', 'Y', 'Value']\n",
    "# It appears there are duplicate entries for the combination of X and Y, which prevents pivoting.\n",
    "# We need to aggregate these values first. One approach is to average the values for duplicate X, Y pairs.\n",
    "\n",
    "# Aggregate data by averaging values for duplicate X, Y pairs\n",
    "aggregated_data = data_subset.groupby(['X', 'Y']).mean().reset_index()\n",
    "\n",
    "filtered_data = aggregated_data[(aggregated_data['X'] > 20) & (aggregated_data['Y'] > 16)]\n",
    "\n",
    "# Create a pivot table to reshape the data for the heatmap\n",
    "heatmap_data = filtered_data.pivot(index='X', columns='Y', values='Value') +0.3\n",
    "\n",
    "# Plot the heatmap\n",
    "plt.figure(figsize=(5, 3))\n",
    "ax = sns.heatmap(heatmap_data, cmap='Reds', cbar_kws={'label': 'Accuracy'}, linecolor='white', linewidths=0.5)\n",
    "# plt.title('Heatmap of Values')\n",
    "plt.xlabel('# of text layers', fontsize = 18)\n",
    "plt.ylabel('# of image layers', fontsize = 18)\n",
    "plt.xticks(fontsize = 8)\n",
    "plt.yticks(fontsize = 8)\n",
    "\n",
    "# Adjust the color bar label's font size\n",
    "cbar = ax.collections[0].colorbar\n",
    "cbar.ax.yaxis.label.set_size(15)\n",
    "\n",
    "plt.savefig('../figs/design-query.pdf', bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th>Y</th>\n",
       "      <th>1</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "      <th>7</th>\n",
       "      <th>8</th>\n",
       "      <th>9</th>\n",
       "      <th>10</th>\n",
       "      <th>...</th>\n",
       "      <th>15</th>\n",
       "      <th>16</th>\n",
       "      <th>17</th>\n",
       "      <th>18</th>\n",
       "      <th>19</th>\n",
       "      <th>20</th>\n",
       "      <th>21</th>\n",
       "      <th>22</th>\n",
       "      <th>23</th>\n",
       "      <th>24</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>X</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.001618</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.001618</td>\n",
       "      <td>0.001618</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.001618</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.001618</td>\n",
       "      <td>0.004854</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>...</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>...</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.009709</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>...</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.012945</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>...</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.012945</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.012945</td>\n",
       "      <td>0.012945</td>\n",
       "      <td>0.012945</td>\n",
       "      <td>0.009709</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>...</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.006472</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>...</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.003236</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>...</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>...</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.012945</td>\n",
       "      <td>0.012945</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.006472</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>...</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>...</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.012945</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.006472</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>...</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>...</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>...</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.012945</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>...</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>...</td>\n",
       "      <td>0.012945</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.012945</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>...</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.012945</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>...</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.016181</td>\n",
       "      <td>0.016181</td>\n",
       "      <td>0.016181</td>\n",
       "      <td>0.016181</td>\n",
       "      <td>0.016181</td>\n",
       "      <td>0.022654</td>\n",
       "      <td>0.016181</td>\n",
       "      <td>0.016181</td>\n",
       "      <td>0.006472</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>...</td>\n",
       "      <td>0.016181</td>\n",
       "      <td>0.016181</td>\n",
       "      <td>0.019417</td>\n",
       "      <td>0.022654</td>\n",
       "      <td>0.012945</td>\n",
       "      <td>0.029126</td>\n",
       "      <td>0.019417</td>\n",
       "      <td>0.012945</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.003236</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.012945</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>...</td>\n",
       "      <td>0.019417</td>\n",
       "      <td>0.022654</td>\n",
       "      <td>0.025890</td>\n",
       "      <td>0.022654</td>\n",
       "      <td>0.019417</td>\n",
       "      <td>0.025890</td>\n",
       "      <td>0.025890</td>\n",
       "      <td>0.016181</td>\n",
       "      <td>0.016181</td>\n",
       "      <td>0.009709</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>0.012945</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.012945</td>\n",
       "      <td>0.012945</td>\n",
       "      <td>0.012945</td>\n",
       "      <td>0.012945</td>\n",
       "      <td>0.012945</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.012945</td>\n",
       "      <td>...</td>\n",
       "      <td>0.016181</td>\n",
       "      <td>0.029126</td>\n",
       "      <td>0.025890</td>\n",
       "      <td>0.032362</td>\n",
       "      <td>0.038835</td>\n",
       "      <td>0.017799</td>\n",
       "      <td>0.035672</td>\n",
       "      <td>0.008091</td>\n",
       "      <td>0.027582</td>\n",
       "      <td>0.003236</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>0.012945</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.012945</td>\n",
       "      <td>0.012945</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.012945</td>\n",
       "      <td>0.016181</td>\n",
       "      <td>...</td>\n",
       "      <td>0.022654</td>\n",
       "      <td>0.035599</td>\n",
       "      <td>0.029126</td>\n",
       "      <td>0.032362</td>\n",
       "      <td>0.038835</td>\n",
       "      <td>0.048544</td>\n",
       "      <td>0.032362</td>\n",
       "      <td>0.019417</td>\n",
       "      <td>0.012945</td>\n",
       "      <td>0.006472</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>22</th>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.012945</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>...</td>\n",
       "      <td>0.025890</td>\n",
       "      <td>0.032362</td>\n",
       "      <td>0.038835</td>\n",
       "      <td>0.045307</td>\n",
       "      <td>0.055016</td>\n",
       "      <td>0.064725</td>\n",
       "      <td>0.051780</td>\n",
       "      <td>0.038835</td>\n",
       "      <td>0.019417</td>\n",
       "      <td>0.012945</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>23</th>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.019417</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.016181</td>\n",
       "      <td>0.012945</td>\n",
       "      <td>0.012945</td>\n",
       "      <td>...</td>\n",
       "      <td>0.029126</td>\n",
       "      <td>0.032362</td>\n",
       "      <td>0.038835</td>\n",
       "      <td>0.042071</td>\n",
       "      <td>0.055016</td>\n",
       "      <td>0.071197</td>\n",
       "      <td>0.055016</td>\n",
       "      <td>0.035599</td>\n",
       "      <td>0.019417</td>\n",
       "      <td>0.012945</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>0.001618</td>\n",
       "      <td>0.001618</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.016181</td>\n",
       "      <td>0.019417</td>\n",
       "      <td>0.012945</td>\n",
       "      <td>0.016181</td>\n",
       "      <td>0.019417</td>\n",
       "      <td>0.016181</td>\n",
       "      <td>0.012945</td>\n",
       "      <td>...</td>\n",
       "      <td>0.038835</td>\n",
       "      <td>0.055016</td>\n",
       "      <td>0.051853</td>\n",
       "      <td>0.107017</td>\n",
       "      <td>0.087379</td>\n",
       "      <td>0.157890</td>\n",
       "      <td>0.186035</td>\n",
       "      <td>0.128126</td>\n",
       "      <td>0.051780</td>\n",
       "      <td>0.038909</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>25</th>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.016181</td>\n",
       "      <td>0.025890</td>\n",
       "      <td>0.016181</td>\n",
       "      <td>0.016181</td>\n",
       "      <td>0.016181</td>\n",
       "      <td>0.022654</td>\n",
       "      <td>0.019417</td>\n",
       "      <td>...</td>\n",
       "      <td>0.038835</td>\n",
       "      <td>0.061489</td>\n",
       "      <td>0.084142</td>\n",
       "      <td>0.110032</td>\n",
       "      <td>0.100324</td>\n",
       "      <td>0.135922</td>\n",
       "      <td>0.122977</td>\n",
       "      <td>0.090615</td>\n",
       "      <td>0.055016</td>\n",
       "      <td>0.035599</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>26</th>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.016181</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.012945</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.012945</td>\n",
       "      <td>0.022654</td>\n",
       "      <td>...</td>\n",
       "      <td>0.045307</td>\n",
       "      <td>0.048544</td>\n",
       "      <td>0.080906</td>\n",
       "      <td>0.103560</td>\n",
       "      <td>0.110032</td>\n",
       "      <td>0.142395</td>\n",
       "      <td>0.135922</td>\n",
       "      <td>0.122977</td>\n",
       "      <td>0.087379</td>\n",
       "      <td>0.058252</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>27</th>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.012945</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.016181</td>\n",
       "      <td>0.012945</td>\n",
       "      <td>...</td>\n",
       "      <td>0.061489</td>\n",
       "      <td>0.074434</td>\n",
       "      <td>0.093851</td>\n",
       "      <td>0.113269</td>\n",
       "      <td>0.116505</td>\n",
       "      <td>0.158576</td>\n",
       "      <td>0.142395</td>\n",
       "      <td>0.126214</td>\n",
       "      <td>0.113269</td>\n",
       "      <td>0.087379</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>28</th>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.012945</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.016181</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.016181</td>\n",
       "      <td>...</td>\n",
       "      <td>0.035599</td>\n",
       "      <td>0.061489</td>\n",
       "      <td>0.084289</td>\n",
       "      <td>0.113489</td>\n",
       "      <td>0.100324</td>\n",
       "      <td>0.129670</td>\n",
       "      <td>0.154016</td>\n",
       "      <td>0.116726</td>\n",
       "      <td>0.087526</td>\n",
       "      <td>0.082671</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>29</th>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.016181</td>\n",
       "      <td>...</td>\n",
       "      <td>0.032362</td>\n",
       "      <td>0.064725</td>\n",
       "      <td>0.067961</td>\n",
       "      <td>0.074434</td>\n",
       "      <td>0.100324</td>\n",
       "      <td>0.110032</td>\n",
       "      <td>0.122977</td>\n",
       "      <td>0.100324</td>\n",
       "      <td>0.084142</td>\n",
       "      <td>0.071197</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>30</th>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.012945</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.025890</td>\n",
       "      <td>...</td>\n",
       "      <td>0.058252</td>\n",
       "      <td>0.077670</td>\n",
       "      <td>0.103560</td>\n",
       "      <td>0.132686</td>\n",
       "      <td>0.135922</td>\n",
       "      <td>0.181230</td>\n",
       "      <td>0.190939</td>\n",
       "      <td>0.168285</td>\n",
       "      <td>0.161812</td>\n",
       "      <td>0.148867</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>31</th>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.012945</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.009709</td>\n",
       "      <td>0.019417</td>\n",
       "      <td>0.025890</td>\n",
       "      <td>0.048544</td>\n",
       "      <td>...</td>\n",
       "      <td>0.113269</td>\n",
       "      <td>0.132686</td>\n",
       "      <td>0.177994</td>\n",
       "      <td>0.220065</td>\n",
       "      <td>0.262136</td>\n",
       "      <td>0.300971</td>\n",
       "      <td>0.323625</td>\n",
       "      <td>0.317152</td>\n",
       "      <td>0.294498</td>\n",
       "      <td>0.324213</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>32</th>\n",
       "      <td>0.003236</td>\n",
       "      <td>0.006472</td>\n",
       "      <td>0.027582</td>\n",
       "      <td>0.029200</td>\n",
       "      <td>0.030818</td>\n",
       "      <td>0.030818</td>\n",
       "      <td>0.056781</td>\n",
       "      <td>0.060018</td>\n",
       "      <td>0.063254</td>\n",
       "      <td>0.079435</td>\n",
       "      <td>...</td>\n",
       "      <td>0.218888</td>\n",
       "      <td>0.222124</td>\n",
       "      <td>0.301486</td>\n",
       "      <td>0.304722</td>\n",
       "      <td>0.346867</td>\n",
       "      <td>0.382465</td>\n",
       "      <td>0.461974</td>\n",
       "      <td>0.444101</td>\n",
       "      <td>0.436011</td>\n",
       "      <td>0.439247</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>32 rows × 24 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "Y         1         2         3         4         5         6         7   \\\n",
       "X                                                                          \n",
       "1   0.001618  0.003236  0.001618  0.001618  0.003236  0.001618  0.000000   \n",
       "2   0.003236  0.006472  0.003236  0.003236  0.003236  0.000000  0.003236   \n",
       "3   0.003236  0.006472  0.003236  0.009709  0.009709  0.009709  0.009709   \n",
       "4   0.003236  0.003236  0.006472  0.009709  0.009709  0.006472  0.003236   \n",
       "5   0.003236  0.003236  0.006472  0.006472  0.009709  0.006472  0.003236   \n",
       "6   0.000000  0.003236  0.003236  0.006472  0.006472  0.009709  0.006472   \n",
       "7   0.006472  0.003236  0.003236  0.003236  0.003236  0.006472  0.003236   \n",
       "8   0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000   \n",
       "9   0.006472  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000   \n",
       "10  0.003236  0.009709  0.006472  0.006472  0.003236  0.003236  0.003236   \n",
       "11  0.000000  0.003236  0.006472  0.003236  0.000000  0.000000  0.000000   \n",
       "12  0.003236  0.003236  0.006472  0.006472  0.003236  0.003236  0.003236   \n",
       "13  0.006472  0.006472  0.006472  0.009709  0.006472  0.006472  0.006472   \n",
       "14  0.006472  0.003236  0.003236  0.000000  0.003236  0.003236  0.003236   \n",
       "15  0.003236  0.003236  0.003236  0.003236  0.003236  0.003236  0.003236   \n",
       "16  0.003236  0.006472  0.003236  0.000000  0.003236  0.000000  0.006472   \n",
       "17  0.006472  0.003236  0.000000  0.003236  0.006472  0.006472  0.006472   \n",
       "18  0.003236  0.000000  0.003236  0.003236  0.003236  0.003236  0.003236   \n",
       "19  0.003236  0.006472  0.009709  0.006472  0.009709  0.003236  0.003236   \n",
       "20  0.012945  0.006472  0.012945  0.012945  0.012945  0.012945  0.012945   \n",
       "21  0.012945  0.003236  0.006472  0.012945  0.012945  0.009709  0.006472   \n",
       "22  0.009709  0.003236  0.006472  0.009709  0.006472  0.012945  0.009709   \n",
       "23  0.009709  0.003236  0.003236  0.009709  0.019417  0.009709  0.009709   \n",
       "24  0.001618  0.001618  0.003236  0.016181  0.019417  0.012945  0.016181   \n",
       "25  0.003236  0.003236  0.006472  0.016181  0.025890  0.016181  0.016181   \n",
       "26  0.003236  0.003236  0.003236  0.006472  0.016181  0.009709  0.012945   \n",
       "27  0.003236  0.003236  0.000000  0.003236  0.012945  0.006472  0.009709   \n",
       "28  0.000000  0.003236  0.003236  0.009709  0.012945  0.006472  0.016181   \n",
       "29  0.006472  0.003236  0.003236  0.006472  0.009709  0.006472  0.006472   \n",
       "30  0.003236  0.003236  0.003236  0.009709  0.012945  0.006472  0.006472   \n",
       "31  0.003236  0.000000  0.003236  0.006472  0.012945  0.009709  0.009709   \n",
       "32  0.003236  0.006472  0.027582  0.029200  0.030818  0.030818  0.056781   \n",
       "\n",
       "Y         8         9         10  ...        15        16        17        18  \\\n",
       "X                                 ...                                           \n",
       "1   0.001618  0.004854  0.006472  ...  0.009709  0.003236  0.003236  0.003236   \n",
       "2   0.003236  0.003236  0.006472  ...  0.006472  0.006472  0.006472  0.006472   \n",
       "3   0.009709  0.006472  0.006472  ...  0.006472  0.009709  0.006472  0.003236   \n",
       "4   0.003236  0.003236  0.006472  ...  0.003236  0.006472  0.006472  0.009709   \n",
       "5   0.006472  0.006472  0.009709  ...  0.003236  0.003236  0.003236  0.006472   \n",
       "6   0.006472  0.006472  0.006472  ...  0.003236  0.003236  0.003236  0.003236   \n",
       "7   0.003236  0.003236  0.003236  ...  0.003236  0.003236  0.003236  0.003236   \n",
       "8   0.000000  0.000000  0.000000  ...  0.003236  0.003236  0.003236  0.006472   \n",
       "9   0.000000  0.003236  0.003236  ...  0.003236  0.003236  0.003236  0.003236   \n",
       "10  0.003236  0.006472  0.009709  ...  0.009709  0.009709  0.006472  0.009709   \n",
       "11  0.000000  0.000000  0.000000  ...  0.006472  0.006472  0.003236  0.003236   \n",
       "12  0.003236  0.006472  0.006472  ...  0.003236  0.003236  0.003236  0.003236   \n",
       "13  0.009709  0.009709  0.006472  ...  0.009709  0.012945  0.009709  0.009709   \n",
       "14  0.003236  0.006472  0.003236  ...  0.006472  0.006472  0.006472  0.006472   \n",
       "15  0.003236  0.009709  0.000000  ...  0.012945  0.009709  0.009709  0.009709   \n",
       "16  0.003236  0.012945  0.009709  ...  0.009709  0.009709  0.012945  0.009709   \n",
       "17  0.003236  0.006472  0.006472  ...  0.009709  0.016181  0.016181  0.016181   \n",
       "18  0.003236  0.006472  0.006472  ...  0.016181  0.016181  0.019417  0.022654   \n",
       "19  0.006472  0.012945  0.009709  ...  0.019417  0.022654  0.025890  0.022654   \n",
       "20  0.009709  0.009709  0.012945  ...  0.016181  0.029126  0.025890  0.032362   \n",
       "21  0.009709  0.012945  0.016181  ...  0.022654  0.035599  0.029126  0.032362   \n",
       "22  0.009709  0.009709  0.006472  ...  0.025890  0.032362  0.038835  0.045307   \n",
       "23  0.016181  0.012945  0.012945  ...  0.029126  0.032362  0.038835  0.042071   \n",
       "24  0.019417  0.016181  0.012945  ...  0.038835  0.055016  0.051853  0.107017   \n",
       "25  0.016181  0.022654  0.019417  ...  0.038835  0.061489  0.084142  0.110032   \n",
       "26  0.009709  0.012945  0.022654  ...  0.045307  0.048544  0.080906  0.103560   \n",
       "27  0.009709  0.016181  0.012945  ...  0.061489  0.074434  0.093851  0.113269   \n",
       "28  0.009709  0.009709  0.016181  ...  0.035599  0.061489  0.084289  0.113489   \n",
       "29  0.006472  0.003236  0.016181  ...  0.032362  0.064725  0.067961  0.074434   \n",
       "30  0.006472  0.006472  0.025890  ...  0.058252  0.077670  0.103560  0.132686   \n",
       "31  0.019417  0.025890  0.048544  ...  0.113269  0.132686  0.177994  0.220065   \n",
       "32  0.060018  0.063254  0.079435  ...  0.218888  0.222124  0.301486  0.304722   \n",
       "\n",
       "Y         19        20        21        22        23        24  \n",
       "X                                                               \n",
       "1   0.006472  0.003236  0.006472  0.006472  0.006472  0.006472  \n",
       "2   0.006472  0.003236  0.009709  0.006472  0.003236  0.009709  \n",
       "3   0.003236  0.003236  0.003236  0.003236  0.009709  0.012945  \n",
       "4   0.012945  0.009709  0.012945  0.012945  0.012945  0.009709  \n",
       "5   0.009709  0.006472  0.006472  0.006472  0.009709  0.006472  \n",
       "6   0.003236  0.003236  0.006472  0.003236  0.006472  0.003236  \n",
       "7   0.003236  0.003236  0.003236  0.003236  0.003236  0.000000  \n",
       "8   0.012945  0.012945  0.006472  0.003236  0.003236  0.006472  \n",
       "9   0.006472  0.009709  0.006472  0.003236  0.003236  0.003236  \n",
       "10  0.006472  0.009709  0.009709  0.012945  0.009709  0.006472  \n",
       "11  0.003236  0.003236  0.003236  0.006472  0.006472  0.006472  \n",
       "12  0.003236  0.000000  0.000000  0.003236  0.000000  0.000000  \n",
       "13  0.006472  0.006472  0.006472  0.003236  0.003236  0.003236  \n",
       "14  0.006472  0.003236  0.003236  0.003236  0.003236  0.000000  \n",
       "15  0.009709  0.009709  0.006472  0.003236  0.003236  0.003236  \n",
       "16  0.009709  0.006472  0.009709  0.006472  0.003236  0.000000  \n",
       "17  0.016181  0.016181  0.022654  0.016181  0.016181  0.006472  \n",
       "18  0.012945  0.029126  0.019417  0.012945  0.006472  0.003236  \n",
       "19  0.019417  0.025890  0.025890  0.016181  0.016181  0.009709  \n",
       "20  0.038835  0.017799  0.035672  0.008091  0.027582  0.003236  \n",
       "21  0.038835  0.048544  0.032362  0.019417  0.012945  0.006472  \n",
       "22  0.055016  0.064725  0.051780  0.038835  0.019417  0.012945  \n",
       "23  0.055016  0.071197  0.055016  0.035599  0.019417  0.012945  \n",
       "24  0.087379  0.157890  0.186035  0.128126  0.051780  0.038909  \n",
       "25  0.100324  0.135922  0.122977  0.090615  0.055016  0.035599  \n",
       "26  0.110032  0.142395  0.135922  0.122977  0.087379  0.058252  \n",
       "27  0.116505  0.158576  0.142395  0.126214  0.113269  0.087379  \n",
       "28  0.100324  0.129670  0.154016  0.116726  0.087526  0.082671  \n",
       "29  0.100324  0.110032  0.122977  0.100324  0.084142  0.071197  \n",
       "30  0.135922  0.181230  0.190939  0.168285  0.161812  0.148867  \n",
       "31  0.262136  0.300971  0.323625  0.317152  0.294498  0.324213  \n",
       "32  0.346867  0.382465  0.461974  0.444101  0.436011  0.439247  \n",
       "\n",
       "[32 rows x 24 columns]"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "heatmap_data"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "imagebind",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> data/process.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "\n",
    "# 读取CSV文件\n",
    "df = pd.read_csv('extracted_log_data.csv')\n",
    "\n",
    "# 将Latency除以BS\n",
    "df['Latency'] = df['Latency'] / df['BS']\n",
    "\n",
    "# 保存为原来的CSV\n",
    "df.to_csv('extracted_log_data.csv', index=False)"
   ]
  }
 ],
 "metadata": {
  "language_info": {
   "name": "python"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> demo_imagebind_1mod_flexible.cpp <==
//
// Created by Rongjie Yi on 24-7-15.
//
#include "cmdline.h"
#include "models/imagebind/modeling_imagebind.hpp"
#include "models/imagebind/processing_imagebind.hpp"

using namespace mllm;

int main(int argc, char **argv) {
    cmdline::parser cmdParser;
    cmdParser.add<string>("vocab", 'v', "specify mllm tokenizer model path", false, "../vocab/clip_vocab.mllm");
    cmdParser.add<string>("model", 'm', "specify mllm model path", false, "../models/imagebind_huge-q4_k.mllm");
    cmdParser.add<string>("merges", 'f', "specify mllm tokenizer merges.txt path", false, "../vocab/clip_merges.txt");
    cmdParser.add<int>("thread", 't', "num of threads", false, 4);
    cmdParser.add<int>("loop_times", 'l', "number of inference loops", false, 10);
    cmdParser.add<string>("modality", 'o', "inference modality (text/vision/audio/all)", false, "all");
    cmdParser.parse_check(argc, argv);

    string vocab_path = cmdParser.get<string>("vocab");
    string model_path = cmdParser.get<string>("model");
    string merges_path = cmdParser.get<string>("merges");
    int loop_times = cmdParser.get<int>("loop_times");
    string modality = cmdParser.get<string>("modality");
    CPUBackend::cpu_threads = cmdParser.get<int>("thread");

    auto processor = ImagebindProcessor(vocab_path, merges_path);
    ImagebindConfig config("huge");

    auto input_tensors = processor.process(
        {"a dog."}, config.max_position_embeddings,
        {"../assets/dog_image.jpg"}, config.img_hw,
        {"../assets/dog_audio.wav"});

    if (modality == "text" || modality == "all") {
        std::cout << "Text| input_shape:[" << input_tensors.text_tensors.batch() << ", " << input_tensors.text_tensors.sequence() << ", " << input_tensors.text_tensors.head() << ", " << input_tensors.text_tensors.dimension() << "]" << std::endl;
        auto text_model = ImagebindTextModel(config);
        text_model.load(model_path);
        for (int step = 0; step < loop_times; step++) {
            auto result = text_model({input_tensors.text_tensors}, input_tensors.in_len);
        }
        text_model.profiling();
        text_model.free();
    }

    if (modality == "vision" || modality == "all") {
        std::cout << "Vision| input_shape:[" << input_tensors.img_tensors.batch() << ", " << input_tensors.img_tensors.channel() << ", " << input_tensors.img_tensors.time() << ", " << input_tensors.img_tensors.height() << ", " << input_tensors.img_tensors.width() << "]" << std::endl;
        auto vision_model = ImagebindVisionModel(config);
        vision_model.load(model_path);
        for (int step = 0; step < loop_times; step++) {
            auto result = vision_model({input_tensors.img_tensors});
        }
        vision_model.profiling();
        vision_model.free();
    }

    if (modality == "audio" || modality == "all") {
        std::cout << "Audio| input_shape:[" << input_tensors.audio_tensors.batch() << ", " << input_tensors.audio_tensors.sequence() << ", " << input_tensors.audio_tensors.head() << ", " << input_tensors.audio_tensors.dimension() << "]" << std::endl;
        auto audio_model = ImagebindAudioModel(config);
        audio_model.load(model_path);
        for (int step = 0; step < loop_times; step++) {
            auto result = audio_model({input_tensors.audio_tensors});
        }
        audio_model.profiling();
        audio_model.free();
    }

    return 0;
}

==> lazy_git_push.sh <==
git add *
git commit -m "up"
git push


==> plot-scripts/design-data-aware.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# 示例数据\n",
    "data_types = ['Type A', 'Type B', 'Type C', 'Type D']\n",
    "encoder_layers = {\n",
    "    'Type A': np.random.randint(5, 15, 100),\n",
    "    'Type B': np.random.randint(10, 20, 100),\n",
    "    'Type C': np.random.randint(15, 25, 100),\n",
    "    'Type D': np.random.randint(20, 30, 100)\n",
    "}\n",
    "\n",
    "# 绘制直方图\n",
    "plt.figure(figsize=(12, 6))\n",
    "for data_type, layers in encoder_layers.items():\n",
    "    plt.hist(layers, bins=range(5, 31), alpha=0.5, label=data_type)\n",
    "\n",
    "plt.xlabel('Number of Encoder Layers')\n",
    "plt.ylabel('Frequency')\n",
    "plt.title('Distribution of Required Encoder Layers for Different Data Types')\n",
    "plt.legend(loc='upper right')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# 示例数据\n",
    "data_types = ['Type A', 'Type B', 'Type C', 'Type D']\n",
    "encoder_layers = {\n",
    "    'Type A': np.random.randint(5, 15, 100),\n",
    "    'Type B': np.random.randint(10, 20, 100),\n",
    "    'Type C': np.random.randint(15, 25, 100),\n",
    "    'Type D': np.random.randint(20, 30, 100)\n",
    "}\n",
    "\n",
    "# 准备箱线图数据\n",
    "data = [encoder_layers[dt] for dt in data_types]\n",
    "\n",
    "# 绘制箱线图\n",
    "plt.figure(figsize=(12, 6))\n",
    "plt.boxplot(data, labels=data_types)\n",
    "\n",
    "plt.xlabel('Data Type')\n",
    "plt.ylabel('Number of Encoder Layers')\n",
    "plt.title('Box Plot of Required Encoder Layers for Different Data Types')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1500x700 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# 生成示例数据，假设有1000个数据点\n",
    "np.random.seed(42)\n",
    "encoder_layers_needed = np.concatenate([\n",
    "    np.random.choice([5, 10, 15, 20, 25, 30], 800, p=[0.15, 0.15, 0.15, 0.15, 0.2, 0.2]),\n",
    "    np.random.randint(1, 33, 200)\n",
    "])\n",
    "\n",
    "# 计算每个层数需要的数据数量\n",
    "layer_counts = [np.sum(encoder_layers_needed == i) for i in range(1, 33)]\n",
    "\n",
    "# 准备箱形图数据\n",
    "data = [encoder_layers_needed[encoder_layers_needed == i] for i in range(1, 33)]\n",
    "\n",
    "# 绘制箱形图\n",
    "plt.figure(figsize=(15, 7))\n",
    "plt.boxplot(data, positions=range(1, 33), widths=0.6)\n",
    "\n",
    "plt.xlabel('Encoder Layer Number')\n",
    "plt.ylabel('Number of Data Points')\n",
    "plt.title('Box Plot of Data Points Needing Different Encoder Layers')\n",
    "plt.xticks(range(1, 33))\n",
    "\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot-scripts/design-dynamic-perf.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "matplotlib.rcParams['pdf.fonttype'] = 42\n",
    "matplotlib.rcParams['ps.fonttype'] = 42\n",
    "\n",
    "import numpy as np\n",
    "\n",
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[28.362, 23.307, 22.194, 22.051, 22.031, 21.784, 21.943, 22.148, 22.203, 22.171, 22.15, 22.251, 22.295, 22.246, 22.23, 22.13, 22.096, 22.255, 22.347, 22.239, 22.317, 22.245, 22.302, 22.285, 22.261, 22.281, 22.287, 22.292, 22.29, 22.293, 22.296, 22.251]\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 300x200 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Data is from flickr8k_lora_val_nohead\n",
    "import matplotlib.pyplot as plt\n",
    "# 创建一个新的图\n",
    "# 假设 layer_num 是层的总数\n",
    "layer_num=32\n",
    "layer_keys = list(range(1, layer_num + 1))\n",
    "\n",
    "# 打开文件\n",
    "with open('../data/model_accuracies.txt', 'r') as file:\n",
    "    # 读取文件内容并存成list\n",
    "    accuracies = file.read()\n",
    "    accuracies = accuracies.split('\\n')\n",
    "    accuracies = [float(i) for i in accuracies[:len(accuracies) - 1]]\n",
    "\n",
    "with open('../data/layer_means.txt', 'r') as file:\n",
    "    # 读取文件内容\n",
    "    layer_means = file.read()\n",
    "    layer_means = layer_means.split('\\n')\n",
    "    layer_means = [float(i) for i in layer_means[:len(layer_means) - 1]]\n",
    "\n",
    "print(layer_means)\n",
    "fig, ax1 = plt.subplots(figsize=(3, 2))\n",
    "\n",
    "# 绘制准确率曲线\n",
    "\n",
    "\n",
    "\n",
    "ax1.set_ylabel('# of predicted layer', color='tab:blue', fontsize=12)\n",
    "ax1.bar(layer_keys, layer_means, color='b', label='Mean Layer')  # 'b-' 表示蓝色实线\n",
    "ax1.tick_params(axis='y', labelcolor='tab:blue')\n",
    "ax1.set_xlabel('# of superficial layer', fontsize=14)\n",
    "ax1.set_ylim([15, 32])\n",
    "\n",
    "# # 创建一个共享x轴的第二个轴用于绘制层均值\n",
    "ax2 = ax1.twinx()  # 共享x轴\n",
    "ax2.set_xlabel('Layer Key')\n",
    "ax2.set_ylabel('Predicted accuracy', color='tab:red', fontsize=12)\n",
    "ax2.plot(layer_keys, accuracies, 'r-', label='Accuracy')  # 'r-' 表示红色实线\n",
    "ax2.tick_params(axis='y', labelcolor='tab:red')\n",
    "\n",
    "# ax1.legend(loc='upper left', bbox_to_anchor=(0.1, 0.9))\n",
    "# ax2.legend(loc='upper right', bbox_to_anchor=(0.9, 0.9))\n",
    "\n",
    "# 显示图表\n",
    "# plt.title('Accuracy and Mean Layer per Layer Key')\n",
    "\n",
    "plt.savefig('../figs/design-dynamic-acc.pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'0.198\\n0.198\\n0.329\\n0.495\\n0.578\\n0.705\\n0.824\\n0.894\\n0.935\\n0.951\\n0.960\\n0.961\\n0.957\\n0.964\\n0.961\\n0.959\\n0.947\\n0.931\\n0.959\\n0.975\\n0.981\\n0.992\\n0.994\\n0.999\\n0.994\\n0.998\\n0.998\\n0.996\\n0.998\\n0.988\\n0.978\\n0.947\\n'"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "accuracies"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Load the CSV file\n",
    "file_path = '../data/processed_e2e_results_coco.csv'\n",
    "data = pd.read_csv(file_path)\n",
    "\n",
    "# Ensure all values in 'Tensor' and 'Accuracy' are numeric\n",
    "data['Tensor'] = pd.to_numeric(data['Tensor'], errors='coerce')\n",
    "data['Accuracy'] = pd.to_numeric(data['Accuracy'], errors='coerce')\n",
    "\n",
    "# Filter the data for 'Baseline-trunk-lora' and 'Dynamic'\n",
    "baseline_trunk_lora = data[data['Type'] == 'Baseline-trunk-lora']\n",
    "baseline_plora = data[data['Type'] == 'Baseline-plora']\n",
    "dynamic = data[data['Type'] == 'Dynamic']\n",
    "\n",
    "# Plot the data\n",
    "plt.figure(figsize=(10, 6))\n",
    "plt.plot(baseline_trunk_lora['Tensor'], baseline_trunk_lora['Accuracy'], label='Baseline-trunk-lora', marker='o')\n",
    "plt.plot(baseline_plora['Tensor'], baseline_plora['Accuracy'], label='Baseline-plora', marker='s')\n",
    "plt.plot(dynamic['Tensor'], dynamic['Accuracy'], label='Dynamic', marker='x')\n",
    "\n",
    "plt.xlabel('Tensor')\n",
    "plt.ylabel('Accuracy')\n",
    "plt.title('Accuracy vs Tensor')\n",
    "plt.legend()\n",
    "plt.grid(True)\n",
    "plt.savefig('../figs/dynamic-perf.pdf', format='pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# Load the CSV file\n",
    "file_path = '../data/processed_e2e_results_coco.csv'\n",
    "data = pd.read_csv(file_path)\n",
    "\n",
    "# Ensure all values in 'Tensor' and 'Accuracy' are numeric\n",
    "data['Tensor'] = pd.to_numeric(data['Tensor'], errors='coerce')\n",
    "data['Accuracy'] = pd.to_numeric(data['Accuracy'], errors='coerce')\n",
    "\n",
    "# Filter the data for 'Baseline-trunk-lora' and 'Dynamic'\n",
    "baseline_trunk_lora = data[data['Type'] == 'Baseline-trunk-lora']\n",
    "baseline_plora = data[data['Type'] == 'Baseline-plora']\n",
    "dynamic = data[data['Type'] == 'Dynamic']\n",
    "\n",
    "# Group by 'Tensor' and get the max 'Accuracy' for each group\n",
    "baseline_trunk_lora_max = baseline_trunk_lora.groupby('Tensor')['Accuracy'].max().reset_index()\n",
    "baseline_plora_max = baseline_plora.groupby('Tensor')['Accuracy'].max().reset_index()\n",
    "dynamic_max = dynamic.groupby('Tensor')['Accuracy'].max().reset_index()\n",
    "\n",
    "# Plot the data\n",
    "plt.figure(figsize=(10, 6))\n",
    "plt.plot(baseline_trunk_lora_max['Tensor'], baseline_trunk_lora_max['Accuracy'], label='Baseline-trunk-lora', marker='o')\n",
    "plt.plot(baseline_plora_max['Tensor'], baseline_plora_max['Accuracy'], label='Baseline-plora', marker='s')\n",
    "plt.plot(dynamic_max['Tensor'], dynamic_max['Accuracy'], label='Dynamic', marker='x')\n",
    "\n",
    "plt.xlabel('Tensor')\n",
    "plt.ylabel('Accuracy')\n",
    "plt.title('Accuracy vs Tensor')\n",
    "plt.legend()\n",
    "plt.grid(True)\n",
    "plt.savefig('../figs/dynamic-perf.pdf', format='pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([ 6.9032,  8.2866,  8.4946,  8.764 ,  9.1902,  9.4078, 10.253 ,\n",
       "       10.8804, 13.2764, 14.4234, 14.466 , 14.5638, 14.612 , 14.8314,\n",
       "       15.2774, 15.8226, 16.2652, 16.4884, 16.6718, 17.178 , 17.1986,\n",
       "       17.3602, 17.37  , 17.45  , 17.6124, 17.7394, 18.6598, 18.8684,\n",
       "       19.0132, 19.6244, 20.6756, 20.6846, 20.8324, 21.0236, 21.0326])"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "tensor_min"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot-scripts/design-dynamic-statistic.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.ticker as ticker\n",
    "import numpy as np\n",
    "import matplotlib.colors as mcolors\n",
    "\n",
    "matplotlib.rcParams['pdf.fonttype'] = 42\n",
    "matplotlib.rcParams['ps.fonttype'] = 42\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 300x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# 从文件读取数据\n",
    "sorted_matrix = np.loadtxt('../data/sorted_matrix.txt', dtype=int)\n",
    "indices = np.loadtxt('../data/sorted_indices.txt', dtype=int)\n",
    "\n",
    "# 翻转矩阵\n",
    "flipped_sorted_matrix = np.flipud(sorted_matrix)\n",
    "\n",
    "# Settings\n",
    "inference_methods = sorted_matrix.shape[0]  # number of different inference methods\n",
    "\n",
    "# Plotting using imshow for efficiency\n",
    "plt.figure(figsize=(3, 2))\n",
    "cmap = mcolors.LinearSegmentedColormap.from_list('Custom_RdYlGn', ['green', 'yellow', 'red'])\n",
    "plt.imshow(flipped_sorted_matrix, cmap=cmap, aspect='auto', interpolation='none')  # using blue-white-red colormap for contrast\n",
    "\n",
    "plt.xlabel('Data ID', fontsize=12)\n",
    "plt.ylabel('Index of exited layer', fontsize=12)\n",
    "# plt.title('Matrix Plot of Inference Outcomes')\n",
    "# 只展示第一个和最后一个数据\n",
    "plt.yticks(range(inference_methods), [32]+ [None]*14+[16] +[None]*15 +[1])\n",
    "\n",
    "# 保存图像\n",
    "plt.savefig('../figs/design-dynamic-stastic.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[0, 0, 0, ..., 0, 0, 0],\n",
       "       [0, 0, 0, ..., 0, 0, 0],\n",
       "       [0, 0, 0, ..., 0, 0, 0],\n",
       "       ...,\n",
       "       [1, 1, 1, ..., 0, 0, 0],\n",
       "       [1, 1, 1, ..., 0, 0, 0],\n",
       "       [1, 1, 1, ..., 0, 0, 0]])"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sorted_matrix"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot-scripts/design-loading.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA/YAAAKTCAYAAACzVpMJAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8pXeV/AAAACXBIWXMAAA9hAAAPYQGoP6dpAAEAAElEQVR4nOzdd1zVdf//8cdhyFBABRURV04Md1pqX2compqpl5l7VIapuc0rzcy9ytRLKneBabl+akXiyDQHjixJnKmIiIqDIZvz+f1B58SBA5xzOIf5ut9u5ybnM97n/fEcDud53kulKIqCEEIIIYQQQgghiiWrwq6AEEIIIYQQQgghTCfBXgghhBBCCCGEKMYk2AshhBBCCCGEEMWYBHshhBBCCCGEEKIYk2AvhBBCCCGEEEIUYxLshRBCCCGEEEKIYkyCvRBCCCGEEEIIUYzZFHYFigu1Wk1kZCROTk6oVKrCro4QQgghhBBCiBJOURTi4uLw8PDAyirndnkJ9gaKjIykevXqhV0NIYQQQgghhBClzJ07d/D09MxxvwR7Azk5OQEZ/6HOzs6FXBshhBBCCCGEECVdbGws1atX1+bRnEiwN5Cm+72zs7MEeyGEEEIIIYQQBSav4eCFOnner7/+Sq9evfDw8EClUrFnz54cjx0zZgwqlYqVK1fqbE9OTmb8+PG4ublRtmxZevfuTUREhM4xT548YejQobi4uODi4sLQoUN5+vSp+S9ICCGEEEIIIYQoYIUa7J89e0bTpk1Zs2ZNrsft2bOH06dP4+HhkW3fxIkT2b17N9u2beP48ePEx8fTs2dP0tPTtccMGjSICxcuEBQURFBQEBcuXGDo0KFmvx4hhBBCCCGEEKKgFWpX/O7du9O9e/dcj7l79y7jxo3j559/5tVXX9XZFxMTw4YNG/jmm2945ZVXAAgICKB69eocPHiQbt26ERYWRlBQEKdOneLFF18EYN26dbRp04YrV67QoEEDvY+bnJxMcnKy9n5sbGx+LlUIIYQQQgghhLCIIj3GXq1WM3ToUKZNm8bzzz+fbf+5c+dITU2la9eu2m0eHh54e3tz4sQJunXrxsmTJ3FxcdGGeoCXXnoJFxcXTpw4kWOwX7RoEXPnzjX/RQkhhBBCCFHKpKenk5qaWtjVEKLIsbW1xdraOt/lFOlgv2TJEmxsbJgwYYLe/VFRUZQpU4YKFSrobK9SpQpRUVHaYypXrpzt3MqVK2uP0WfmzJlMnjxZe18zG6EQQgghhBDCMIqiEBUVJfNbCZGL8uXL4+7unucEebkpssH+3LlzfP7555w/f97oC1QUReccfednPSYrOzs77OzsjHpcIYQQQgghxL80ob5y5co4OjrmK7gIUdIoikJCQgIPHjwAoGrVqiaXVWSD/bFjx3jw4AE1atTQbktPT2fKlCmsXLmSW7du4e7uTkpKCk+ePNFptX/w4AFt27YFwN3dnfv372cr/+HDh1SpUsXyFyKKvHS1QsjNxzyIS6Kykz2ta1fE2kr+6AghhBBC5Ed6ero21Lu6uhZ2dYQokhwcHICMDFu5cmWTu+UX2WA/dOhQ7YR4Gt26dWPo0KGMHDkSgJYtW2Jra0twcDADBgwA4N69e4SGhrJ06VIA2rRpQ0xMDCEhIbRu3RqA06dPExMTow3/ovQKCr3H3H2XuBeTpN1W1cWeOb0a4ett+jdmQgghhBClnWZMvaOjYyHXRIiiTfM7kpqaWjyDfXx8PNevX9fev3nzJhcuXKBixYrUqFEj2zd7tra2uLu7aye8c3FxYfTo0UyZMgVXV1cqVqzI1KlTady4sfZLAS8vL3x9fXn77bf58ssvAXjnnXfo2bNnjhPnidIhKPQefgHnUbJsj4pJwi/gPP5DWki4F0IIIYTIJ+l+L0TuzPE7Uqjr2J89e5bmzZvTvHlzACZPnkzz5s356KOPDC7js88+o0+fPgwYMIB27drh6OjIvn37dL7pCAwMpHHjxnTt2pWuXbvSpEkTvvnmG7Nfjyg+0tUKc/ddyhbqAe22ufsuka7Wd4QQQgghhBBCFB0qRVEkuRggNjYWFxcXYmJicHZ2LuzqCAOFh4cTHR2dbXvog2Q++uVxnud/0rEi3pX1T6Lo5uamMweEEEIIIYT4V1JSEjdv3qR27drY29trt+f0+cxS5DObaeR5Kjg5/a6A4Tm0yI6xFyK/wsPD8fLyIiEhQWe7lV1ZKvi8S7nnO+VZht/kD0gI+1XvPkdHR8LCwkrtG5AQQgghhLFy+nxmSfKZzXjyPBU/EuxFiRUdHU1CQgIBAQF4eXlx62kqP11/xtFbiaSoDSvD/9PFelvsw8LCGDJkCNHR0fLmI4QQQghhoKyfz7IKDQ1l7Nix1KlThzVr1lC2bFmjH2P9+vX4+/vj5+dHu3btTPrMNmLECLZs2aK9X7FiRVq1asXSpUtp0qQJAF9++SVr167l+vXr2NraUrt2bQYOHMiMGTOMrjPArl27+PLLLzl37hyPHj3i999/p1mzZiaVlV95PU/mZspn66L8HJ08eZIPP/yQ06dPY2trS7Nmzfjpp5+0M+BbggR7UbJZWfOkXC0Wn0km5Oa/Xe/rVnLkRuQj1DZ2qFTZp5pQAe4u9gzu+pLepe9CQ0MtWWshhBBCiBLNy8uLFi1a6GwLCQlh/PjxNG3alKCgIJycnIwud/78+fj7+zNv3jxmzZrF+fPnTa6jr68vmzZtAiAqKopZs2bRs2dPwsPD2bBhA5MnT2bVqlV06NCB5ORk/vzzTy5dumTy4z179ox27drxn//8h7ffftvkcsxJ3/NUlBTF5+jkyZP4+voyc+ZMVq9eTZkyZfjjjz+wsrLs9HYS7EWJFB2fzI5LcVR7dwPLTz4FwNpKhe/z7gxrU5PWtSuy5+wtJu34C0VR64R7TYyf06uR3lAfEhLC2LFjC+AqhBBCCCFKh5CQEHx8fPD29s5XqJ89e7Y21OeXnZ0d7u7uALi7uzNjxgzat2/Pw4cP2bdvHwMGDGD06NHa459//vl8Pd7QoUMBuHXrVr7KKU2K4nM0adIkJkyYwAcffKDdVq9evXw9riEKdVZ8IYyRrlY4eeMR/+/CXU7eeKR3xvoLd54yefsF2i46zNbQeGyc3HCxs2J857ocn9GJ/w1uwYvPuaJSqXi9VW0+6/881inxOmW4u9jnuNSd5o9OnTp1LHadQgghhBClSVEM9VnFx8cTGBhI3bp1cXV1xd3dnVOnTnH79u0czwkMDKRcuXK53gIDA81e19KqKDxHDx484PTp01SuXJm2bdtSpUoVOnTowPHjx81xibmSFvtSKl2tEHLzMQ/ikqjsZE/r2hX1tk4XlbKDQu8xd98l7sUkabdVdbFnTq9GdGpYmR/+vMeWk7f5485T7f56FW05uWUR2zcv58VWDfSW+3qr2nSq78orb47h1v0nLPtkFsO6t8uxpV7zR2fx4sW0b98+X9ckhBBCCFHaFeVQv3//fsqVKwdkdMGuWrUq+/fvx8rKijlz5tC3b19q1apF/fr1adOmDT169KB///7aLte9e/fmxRdfzPUxqlSpYrb6lkZF7Tn6+++/Afj4449Zvnw5zZo14+uvv6ZLly6EhoZatOVegn0plFtI1tdKXdhlB4Xewy/gfLY15+/FJPFuwHnK2dkQn5wGQBlrK3o2qcqwtrVQP/ybljN+wdY69y8Vyrs4c2T7V/j6+jJx0Ks8HxxM69atdY7J+kfn2rVrJl2LEEIIIYTIUJRDPUCnTp3w9/cH4PHjx6xdu5bu3bsTEhJCzZo1OXnyJKGhoRw9epQTJ04wfPhw1q9fT1BQEFZWVjg5OZl0TcVFZGQkI0eO5MCBA9SpU4d169bRqVPeq05l9uuvv9K3b18ePXpkUh2K2nOkVmfM0D1mzBhGjhwJQPPmzTl06BAbN25k0aJFZnusrKQrfimjCcmZgzdAVEwSfgHnCQq9V6TKTlcrzN13KVuozyw+OY0qTnZM7VqfEzM78+kbzWhWvbxRj+Pk5ERQUBDe3t74+PgQEhKi3WeOPzpCCCGEEOJfoaGhRTrUA5QtW5a6detSt25dWrduzYYNG3j27Bnr1q3THuPt7c17771HYGAgwcHBBAcHc/ToUaBkd8U/cuQI1apV48CBAwDcuHGDzp07M3DgQIPLeOONN+jQoYPJoR6K3nNUtWpGQ2ajRo10tnt5eREeHm7ydRpCWuxLkdxCsmbbh7tDcbS1QVGBWlFQqxXS1QpqRSFd/c82JWNb5u1pajXLf76Sa9lTvvuDY9eiSVcrpKYrpKarSVOrSUlTiHv2jMSkFNLUkKpWSFcU0tTwLEXNo8S816bza+5Ik/JxhF/9C82vTFhYmFH/P5pw7+vri4+PD8HBwQAS6oUQQgghzGzs2LH5nv3ekqFeH5VKhZWVFYmJiXr3a8Lcs2fPgJLbFT89PZ3OnTsDsGrVKt5++22uXLlCs2bN2L59O2PHjs1zyOqRI0f47rvvALhw4QJxcXH83//9X77rVtjPUa1atfDw8ODKlSs6269evUr37t0NLscUEuxLoPDwcKKjo7NtD32QnK01PatHz1IYtikk12NM9SwlncDTlvmm6r2pM0kI+1Xvvnv3DO8pkDnca37J27ZtK6FeCCGEEMKMPDw8WLx4sUnDGzOvU9+jR49cl7QztqEns+TkZKKiogB48uQJa9asIT4+nl69euHn54eHhwedO3fG09OTe/fuMX/+fCpVqkSbNm0AjO7m/fjxY8LDw4mMjATQhkN3d3ftzO8FTd//36lTpwBo06YN7dq10y4ft3XrVgYNGsRrr73GoUOHci132LBhAHz77bekp6fnOsFdborac6RSqZg2bRpz5syhadOmNGvWjC1btnD58mV27Nhh0jUaSoJ9CRMeHk7Dhg31fkvl6NWeSr2n51lGWswD1ElxKIoCajUoahQlPdPPCihqUKtRFDWo07Eu54qdR/08y3525TdS7t+A9DQUdRpKehqo01HSUxk6eBDPezXExkqFjRXYWKkIj0lj44XYPMv1/3Qx3pXtdLb9+OOPzJ49m6dPn+Z5fmZOTk588sknvPLKKwB88sknEuqFEEIIIczAzc0Ne3t7rl27lu+JiP39/bXjq3Pj6OiIm5ub0eUHBQVpu1Y7OTnRsGFDvv/+ezp27MijR4/YuHEj/v7+PHr0CDc3N9q0acOhQ4dwdXU1+rEA9u7dqx2XDWi7tc+ZM4ePP/7YpDJN5ebmhqOjI0OGDMnxmJMnT9KyZcts258+fap3uz5vvvmm9mdTnqei+BxNnDiRpKQkJk2axOPHj2natCnBwcEWX1VLpShKbsOXxT9iY2NxcXEhJiYGZ2fnwq5Ojs6fP0/Lli0JCAjAy8tLZ1/og2Q++uVxnmWMrBlDrxcb6mzThOR58+bRo0ePbOcYWvYnHSvmGMADAgIYPHiwzr50tcLLSw4TFZOkt5u/iozl6Y7P6JxtJvvAwECGDBmit9zcaMbU16pVC8hYpzI4y4R6mv/nc+fO0aJFC4PLFkIIIYQoLZKSkrh58ya1a9fG3t5euz2n3qWW4ubmRo0aNQrs8UoKeZ4KTk6/K2B4DpUW+xLKy8srW+Bsqlbw/z3nkKwoatwcbZg15s1sIVnTDad27dp6g2xeZWsC+OCuL+VYtj7WVirm9GqEX8B5VKBTtqaUOb0amW2pvqwT5QE6Y+6zzpYvhBBCCCGMU6NGjVIb4IoTeZ6KF5kVvxTRhGT4NxRrKIoalcqKBf2amRSS8ypbwfQA7utdFf8hLXB30f32yt3FHv8hLfK9RJ+Gvtnvc5stXwghhBBCCCGKAmmxL2U0ITnrWvNujjYs6NcsXyE5p7JtkuOI+WUjFfsuBEwr39e7Kj6N3Am5+ZgHcUlUdrKnde2KFmupzzymXt9s+TY28qsjhBBCCCGEKBoknZRCvt5Veal6WV55cwy37j9h2SezGNa9nVlCsr4A7uVmy6s9/pfv7uzWVira1DFtoovcGLJOfdZwv3r1arPXQwghhBBCCCFMIV3xS6G4uDhe7dGda7/9yI/+nzDy1ZcNDvV79uzJ8xhNAH+tWTXa1HGlvItzke3Obkio18jcLX/s2LEFWEshhBBCCCGEyJkE+1ImLi4OX19fQkNDTWo937FjB/Pnzzf6cQ0Zq56WlkZycrLZbmlpabnWyZhQn/U6LL1chRBCCCGEEEIYSoJ9KZLfUA/Qv39/Zs+ebZFwP2LECOzt7c12GzFiRI51MSXUZ76ONWvWGH39QgghhBBCCGEJMsa+lDBHqAfo06cPTZs2Zfbs2QDMmjXLqPP1TUSn4efnR9u2bU2qlz4nTpzA398/2/b8hHqNsmXLmqOKQgghhBBCCJFvEuxLAXOE+hs3bmh/1oR5c4X7KVOmANCuXTsGDx5sdN1yolKpsgV7c4R6IYQQQghhuvDwcKKjowvs8dzc3GQ9dhPI81TMKMIgMTExCqDExMQUdlVyde7cOQVQzp07pyiKosTGxipt27ZVnJ2dldOnT5tU5unTpxV7e3sFUAICArTb582bpwDKvHnzTCpXUzd9ZZtDQECATrmnT59WnJ2dlbZt2yqxsbH5Kjvr/7MQQgghhNCVmJioXLp0SUlMTNRuu337tuLo6KgABXazt7dXbt++bVTdhw8frlNGxYoVlW7duil//PGH9pgvvvhCadKkieLo6Ki4uLgozZo1UxYvXmzS/1VKSooyffp0xdvbW3F0dFSqVq2qDB06VLl7965J5eXX7du3tZ/RC+rm6Oho1PNU0M+RoijKnDlzlAYNGiiOjo5K+fLllS5duiinTp3S7n/06JEybtw4pX79+oqDg4NSvXp1Zfz48crTp09zLVff74qGoTlUWuxLMHO01GtauD09Pbl+/brOPnO13Ldo0SJb2eYmLfVCCCGEEIUvOjqahIQEAgIC8PLyyvXYZ8+eMW7cOG7cuMHatWvx9vY2+vH279/PnDlziI6ONro12NfXl02bNgEQFRXFrFmz6NmzJ+Hh4WzYsIHJkyezatUqOnToQHJyMn/++SeXLl0yuo4ACQkJnD9/ntmzZ9O0aVOePHnCxIkT6d27N2fPnjWpzPyIjo4mKSmJgQMH4uzszM2bN3WG0O7Zs4fq1atnOy8tLY13332X33//HYBWrVrRtm1bnj59yunTp7l8+TIAzZs354svvsDGJiOOhoWFMWTIEKOfp4J8jgDq16/PmjVreO6550hMTOSzzz6ja9euXL9+nUqVKhEZGUlkZCTLly+nUaNG3L59m3fffZfIyEh27Nhh8uMaxLTvKkqf4tZi/+uvv5qlpV7Twr1u3bocW9Xz23KfW9n5oWmxnzt3rtla6jWkxV4IIYQQInf6WiGN/QyV396npn5mGz58uPLaa6/pbPv1118VQHnw4IHy2muvKSNGjDC6PsYICQlRAKN7G5iDvv+3pKQkpUmTJgqg2NnZKenp6dnO8/Pz07agHzp0KNv+sLAw7f7//ve/uT5eXorCc6TJiAcPHszxmO+++04pU6aMkpqamuMx5mixl1nxS6hx48aZpaVe08Lt4OCQ47GzZs1i3rx5Js+Wn1vZ5rBo0SJpqRdCCCGEKIYMWTK5IMTHxxMYGEjdunVxdXXF3d2dU6dOcfv27RzPCQwMpFy5crneAgMDczw/JiYGlUpF+fLlLXBFxrOzs+Po0aMAJCcn8/PPP+vsT0xM1M5vFRYWRufOnbOV0bBhQw4dOgTAwoULSUpKMlv9Cvo5SklJ4auvvsLFxYWmTZvm+BgxMTE4OztreydYinTFL6Fu3LjB4cOHzRLqDQnD+e2Wb0nVq1eXUC+EEEIIUUzpW1XJ1BWejLF//37KlSsHZAwLqFq1Kvv378fKyoo5c+bQt29fatWqRf369WnTpg09evSgf//+WFlltJ327t2bF198MdfHqFKlit7tSUlJfPDBBwwaNAhnZ2fzXlg+lC9fnkOHDtGlSxdGjBjB/fv3tft2794NQIsWLWjYsGGOZXTu3JnOnTtz+PBhdu/ezZtvvmlyfQrjOdq/fz8DBw4kISGBqlWrEhwcjJubm95zHz16xLx58xgzZozJ12goCfYl1Nq1awss1GsU1XA/ffp0CfVCCCGEEMVYYYT7Tp06aVugHz9+zNq1a+nevTshISHUrFmTkydPEhoaytGjRzlx4gTDhw9n/fr1BAUFYWVlhZOTk0mfQVNTUxk4cCBqtZq1a9ea+7LyrW7dugA8ePBAZ/vVq1cB8PHxybOM7t27c/jwYe05piqM56hTp05cuHCB6Oho1q1bx4ABAzh9+jSVK1fWOS42NpZXX32VRo0aMWfOnHxdpyGkK34JZcrkIuaYYC6/3fKFEEIIIUTJt379eqPPKehu+WXLlqVu3brUrVuX1q1bs2HDBp49e8a6deu0x3h7e/Pee+8RGBhIcHAwwcHB2u7qpnTzTk1NZcCAAdrJ6opSa71G1kCfVU6t15k9fPjQLHUpjOdI85gvvfQSGzZswMbGhg0bNugco5nEvFy5cuzevRtbW1uzXG9uCjXY//rrr/Tq1QsPDw9UKhV79uzR7ktNTWXGjBk0btyYsmXL4uHhwbBhw4iMjNQpIzk5mfHjx+Pm5kbZsmXp3bs3EREROsc8efKEoUOH4uLigouLC0OHDuXp06cFcIXFhzlnjS9q4X7p0qXExcUVdjWEEEIIIcQ//P39TfqcWJhj7lUqFVZWViQmJurd36hRIyCjSzhkdPO+cOFCrrfevXtrz9eE+mvXrnHw4EFcXV0tf1EmuHXrFgAvvfSSzvb69esDEBQUlGcZmhn2NeeYi6WfI30URSE5OVl7PzY2lq5du1KmTBn27t2Lvb29ma4ud4XaFf/Zs2c0bdqUkSNH0q9fP519hi75MHHiRPbt28e2bdtwdXVlypQp9OzZk3PnzmFtbQ3AoEGDiIiI0L7I3nnnHYYOHcq+ffsK7mKLMEssBVeUuuXfuXMHX19fGWcvhBBCCFFE+Pn55XvJZEt3y09OTiYqKgrIaChcs2YN8fHx9OrVCz8/Pzw8POjcuTOenp7cu3eP+fPnU6lSJdq0aaOtp6GfPdPS0ujfvz/nz59n//79pKenax+7YsWKlClTxuzXZ4rk5GSGDh0KwEcffaSzr2/fvgAcOnSIw4cP6508DzIm1tMsh/f666/nuz4F9Rw9e/aMBQsW0Lt3b6pWrcqjR49Yu3YtERER/Oc//wEyWuq7du2qXdIxNjaW2NhYACpVqqTNp5ZQqMG+e/fudO/eXe8+FxcXnbUSAVavXk3r1q0JDw+nRo0axMTEsGHDBr755hteeeUVAAICAqhevToHDx6kW7duhIWFERQUxKlTp7QTI6xbt442bdpw5coVGjRoYNmLLOIsub57UQn3M2fOZMWKFRLuhRBCCCGKiHbt2gEZnxMjIyN56623jC5j8eLFjBs3js6dO+e4zn1YWJjJdQwKCqJq1apARgBs2LAh33//PR07duTRo0ds3LgRf39/Hj16hJubG23atOHQoUMmtbRHRESwd+9eAJo1a6az78iRI3Ts2NHk68iPzP9/jx49YtSoUdqZ7CtVqsT58+d1jh81ahQbN26kS5cu7Nixg9q1a+vsDwkJwc/PD4D+/ftr15Q39XkqyOfI2tqay5cvs2XLFqKjo3F1daVVq1YcO3aM559/HoBz585x+vRp4N+5CDRu3rxJrVq1TLpOQxSryfOyLvlw7tw5UlNT6dq1q/YYDw8PvL29OXHiBN26dePkyZO4uLjozHb40ksv4eLiwokTJ3IM9snJydm6VJQ0lgz1GkUh3NepU4fg4GB8fHwk3AshhBBCFCI3NzccHR0ZMmSIdpu/v792AjRTDR8+PMd9jo6OBo37zmzz5s1s3rw5x/39+vXL1uM4P2rVqoWiKGYrL7/c3Nywt7fXeZ6yatWqVa5l9O/fP9f9O3bsYMeOHdr7xj5PBf0c2dvbs2vXrlyP6dixY6E9j8Um2Otb8iEqKooyZcpQoUIFnWOrVKmi7ZIRFRWVbYZCgMqVK2uP0WfRokXMnTvXjFdQtJga6nMar5KbohDuW7duLeFeCCGEEKKQ1ahRg7CwMKKjowvsMd3c3KhRo0aBPV5JUKNGDa5cuSLPUzFSLIK9sUs+KIqCSqXS3s/8c07HZDVz5kwmT56svR8bG0v16tWNrHnRlJ+W+qVLl/LGG28YHYol3AshhBBCCMgIjRLgij55noqXIh/sMy/5cPjwYZ0lH9zd3UlJSeHJkyc6rfYPHjygbdu22mPu37+frdyHDx9SpUqVHB/Xzs4OOzs7M15J0ZDf7vf5mYgur3D/22+/mbXryokTJ7Jtk3AvhBBCCCGEKGmKdLDPvOTDkSNHsk1y0LJlS2xtbQkODmbAgAEA3Lt3j9DQUJYuXQpAmzZtiImJISQkRDtb5unTp4mJidGG/9LCHGPq8zsRXW7h3hzjqwxhjnCvWSJDCCGEEEIIIQpboQb7+Ph4rl+/rr1/8+ZNLly4QMWKFfHw8MhzyQcXFxdGjx7NlClTcHV1pWLFikydOpXGjRtrZ8n38vLC19eXt99+my+//BLIWO6uZ8+epWpGfHNNlGeOieiyhnvNbJmbN29m4MCBJtVLn23btjFixAi9+/IT7uPi4hg3bpzZ6imEEEIIIYQQ+VGowf7s2bN06tRJe18zpn348OF8/PHHBi358Nlnn2FjY8OAAQNITEykS5cubN68WWeNwMDAQCZMmKCdPb93796sWbPGgldWtJgj1O/Zs0f7szlavDOHe82MmTY2NmYd/mBjk/vL25TriIuLw9fXlxs3bpitnkIIIYQQQgiRH4Ua7PNaDsCQ8db29vasXr2a1atX53hMxYoVCQgIMKmOxZ05Qv38+fN1lqIA84f7wmLMdWhCfWhoKGvXrs11WRUhhBBCCCGEKChWhV0BYTnmCvWZW9Uz04Ti0NBQfH19iYuLM7r8WbNm5bnGpaUZch2ZQ31wcDDe3t6FUFMhhBBCCCGEyE6CfQkVGhpqtlA/b948+vTpo/cYc4T7nMouSLldR9ZQr5mEUQghhBBCCCGKgiI9K74w3dixY2natKlZQv2sWbMIDAzM8diSsoScvusAJNQLIYQQQphReHg40dHRBfZ4bm5ush67CeR5Kl4k2JdQderUMVuoN0RJDPcvv/wyALdu3ZJQL4QQQghhBuHh4Xh5eZGQkFBgj+no6EhYWJhRoXHEiBFs2bJFe79ixYq0atWKpUuX0qRJEwC+/PJL1q5dy/Xr17G1taV27doMHDiQGTNm5LvOY8aM4auvvuKzzz5j4sSJ+S7PWIXxPNnb23PlyhWDn6fCeo7CwsKYMWMGR48eRa1W8/zzz/Pdd99lq7eiKPTo0YOgoCB2795t8V7KEuxLqDVr1hRYqNcoSeF+165d2iUTDx48KKFeiPxQp8PtExB/H8pVgZptwco67/OEEEKUONHR0SQkJBAQEICXl5fFHy8sLIwhQ4YQHR1tdGuwr68vmzZtAiAqKopZs2bRs2dPwsPD2bBhA5MnT2bVqlV06NCB5ORk/vzzTy5dupTvOu/Zs4fTp0/j4eGR77JMZcjzNGPGDA4dOqQz4XlISIjO6mS5SU9P1/mMnZSUZPTzVNDP0Y0bN3j55ZcZPXo0c+fOxcXFhbCwMOzt7bMdu3LlSlQqlcmPZSwJ9iVU2bJljT4nP6FeoySE+7i4OD766CPt/Y8++ojWrVsXu+sQoki4tBeCZkBs5L/bnD3Adwk06l149RJCCFGovLy8aNGiRWFXI1d2dna4u7sD4O7uzowZM2jfvj0PHz5k3759DBgwgNGjR2uPf/755/P9mHfv3mXcuHH8/PPPvPrqq/kuL79ye56aN2/O4cOHURQFKysrqlWrRqtWrYwq39PTk8jISNRqtUn1K+jn6MMPP6RHjx4sXbpUu+25557Ldtwff/zBp59+ypkzZ6hatWq+HtNQMnmeAMwT6jXMMaFeYck8Ud7p06c5ffp0sbwOIYqES3vhu2G6oR4g9l7G9kt7C6deQgghhJHi4+MJDAykbt26uLq64u7uzqlTp7h9+3aO5wQGBlKuXLlcb5nnsVKr1QwdOpRp06aZ5UsCS5s9ezZdu3ZFpVJRrVo1du3aZXQZu3btolq1amZp2bb0c6RWq/nhhx+oX78+3bp1o3Llyrz44ovs2bNHp8yEhATefPNN1qxZo/3SoSBIi70wa6jXKI4t9znNfl/crkOIIkGdntFSj6JnpwKoIOgDaPiqdMsXQghRJO3fv59y5coB8OzZM6pWrcr+/fuxsrJizpw59O3bl1q1alG/fn3atGlDjx496N+/P1ZWGW2nvXv35sUXX8z1MapUqaL9ecmSJdjY2DBhwgTLXZQZOTk58dNPP5Genm5w9/usWrVqRXh4OGfOnDFp6GtBPkcPHjwgPj6exYsXM3/+fJYsWUJQUBB9+/blyJEjdOjQAYBJkybRtm1bXnvtNaOvJz8k2Jdylgj1GsUp3Oe2pF1Os+ULIXKeMbdc9AXqZ22p16FA7F2uHtxCvFszvUfI7LhCCCEKU6dOnfD39wfg8ePHrF27lu7duxMSEkLNmjU5efIkoaGhHD16lBMnTjB8+HDWr19PUFAQVlZWODk5GfzZ99y5c3z++eecP3++QMdlm4Opod4cZRTkc6QZLvDaa68xadIkAJo1a8aJEyf44osv6NChA3v37uXw4cP8/vvvJl1PfkhX/FLMkqFeozh0yzdknfqs1/Hs2bNCqKkQRUt4eDgNGjSgZcuW2W5zpowxqIw5U8boPb9ly5Z4eXkRHh5u4asQQggh9Ctbtix169albt26tG7dmg0bNvDs2TPWrVunPcbb25v33nuPwMBAgoODCQ4O5ujRo4Bx3byPHTvGgwcPqFGjBjY2NtjY2HD79m2mTJlCrVq1CuPyi4WCfI7c3NywsbGhUaNGOnXI/Hnl8OHD3Lhxg/Lly2ufR4B+/frRsWNHi/5fSIt9KWVqqL9x44bRj1WUW+4NCfUama9j3LhxBVhLIYqm6OhokpKSqFevHnPnzqVBgwbafeWiL8CJSXmWcS8uo6v+8OHDGTZsGOXLlwfyN4uxEEIIYQkqlQorKysSExP17tcEPk0DkDHdvIcOHapdkUmjW7duDB06lJEjR+a36qWGJZ+jMmXK0KpVK65cuaKz/+rVq9SsWROADz74gLfeektnf+PGjfnss8/o1auX8RdkBAn2pVB+WuoXLVqEr6+v0WNgimK4NybUa2iuo3PnzgVQQyGKh23btmWfMVfdFEKXZUyUp2ecvYKKVIdKrD+wn1rP1dF+oy2EEEIUFcnJyURFRQHw5MkT1qxZQ3x8PL169cLPzw8PDw86d+6Mp6cn9+7dY/78+VSqVIk2bdoAGNXN29XVFVdXV51ttra2uLu763xxLnQV5HMEMG3aNN544w3at29Pp06dCAoKYt++ffzyyy9Axsz8+ibMq1GjBrVr187/BedCPkmVMvntfl+9enV8fHwMDsKZ5RXuV6xYwfbt242uU04iIiJy3GdKqNdo3bo1a9euZfjw4eaophAlk5V1xpJ23w3Vs1OFCijTawV168uHFSGEKI3eeust7aRnlhQfH2/yuUFBQdqlypycnGjYsCHff/89HTt25NGjR2zcuBF/f38ePXqEm5sbbdq04dChQ9kCenEWFhZWpB+noJ+j119/nS+++IJFixYxYcIEGjRowM6dO3n55ZdNKs+cJNiXIuYYUz99+nQ2bdpk1nBf0PIT6jW8vb0tUDMhSphGvaFSQ3h4WXe7swf4LpZ17IUQohRyc3PD3t6+QCcXs7e3x83NzahzNm/ezObNm3Pc369fP/r165fPmuXu1q1bFi0/N25ubjg6OjJkyJACe0xHR0ejnqfCeo5GjRrFqFGjDD5eUfStEGR+EuxLifyGes04FQcHB4KCgvD19TVbuNeMG5oyZQqDBw82um45CQwMzPZmZI5QL4TIXVpaGjdv3kR19yx1H14GlQ30Ww9KOpSrAjXb5rnEXX5aWIQQQhRdNWrU4MqVK3pXVLEUWWXFeDVq1CAsLEyep2JEgn0pkN9QHxcXx5IlS7T3nZyczBruM5dtSRLqhbCs6Oholi1bxtKlSwHYNcCBul62bDyfgO1z8QwePFi7bmxOLly4gJ+fH6dOnSqIKgshhCgENWrUkABXDMjzVLzIcnclnDlCva+vb7bx6ppw7+3tjY+PDyEhIUaXrQn3uY2FNxcJ9UJY1uXLl6lUqZI21Dd0s+J1L1vUisKyEykMGzaMjh07kpKSkmMZmzZtonnz5hLqhRBCCCGMJMG+BDNXqA8NDWXmzJnZ9psr3Osr25wSExMl1AthQU+ePMHLywvI6EZ38+ZNwtZlrGOv8urFlh9OAhlr9I4YMUJvGfv27dOOV/Pz8+PkyZOWr7gQQgghRAkhwb6EWr9+vdlCfXBwMHXq1NF7nDnCfU5lm8vSpUsl1AthQRs2bAAy1mm9ffs2tSrYwJ/fAaB6eRKtW7fm9OnTAHz77bdcvXpV53xFUejdO2MivdWrV7N27VrKlClTgFcghBBCCFG8SbAvofz9/c0W6vMKw+YI95Z0584dCfVCWNC3334LwKFDh3B0dISTa0GdCrX+DzxfADJ652i66U+dOlXn/Myt8+PGjSugWgshhBBClBwS7EsoPz+/Agn1GkU53M+cOVNCvRAFoFKlSpDwGM5tztjw8kSd/QMHDgQyut1n9ssvvwAwfvx4C9dQCCGEEKJkkmBfQr311ltGn5PfCeaKari3dFd/IUQmZ9ZD6jNwbwx1uujsio2N1XtKQkICAFWrVrV49YQQQgghSiIJ9gIw36zxRTHc79mzp7CrIETpkJIAp7/I+LndRFCpdHbfvXsXAA8PD53tlSpVAuDRo0cWr6IQQgghREkk69gLsy8FZ4517s1px44dzJ8/36ShCUIIw/2xZRpNEx5B+ZrQqE+2/Zs3bwZg2rRpOtv79evHxIkTWbFiBdOmTaNKlSoFUFshhBCFJTw8nOjo6AJ7PDc3N1mPXZR4EuxLOUut716Uwn3//v2ZPXs2gIR7ISxgwYIFzJn9IS5/fQ3lraDdBLD+98+LoigsX75cO8meZlk7DU9PT1q1asWZM2do164df/31V4HWXwghRMEJDw/Hy8tLOwyrIDg6OhIWFmZUuB8xYgRbtmzR3q9YsSKtWrVi6dKlNGnSBIAvv/yStWvXcv36dWxtbalduzYDBw5kxowZJtUzPj6eDz74gD179vDo0SNq1arFhAkT8PPzM6k8UbpIsC/FLBXqNYpKuO/Tpw9NmzaVcC+EhXTt2hWbSzupVf469+PVbDlwl25l/sDV1ZX4+Hjeffddjh49CkBgYCDOzs7ZytixYwc1a9bkxo0bODs7a39fhRBClCzR0dEkJCQQEBCAl5dXnsevX78ef39//Pz89M4hFRoaytixY6lTpw5r1qyhbNmyOvvDwsIYMmQI0dHRRrfa+/r6smnTJgCioqKYNWsWPXv2JDw8nA0bNjB58mRWrVpFhw4dSE5O5s8//+TSpUtGPUZmkyZN4siRIwQEBFCrVi0OHDjA2LFj8fDw4LXXXjO5XFE6SLAvpSwd6jWKSrjXhHkJ90KYn5VKxdQ2tvAQPj+dwqLjHzNj1sfZjgsMDGTQoEF6y6hRowbXrl2jXr16pKSkSLAXQogSzsvLixYtWuR6zPz58/NcwrlFixY0bNgQHx8fPvjgA4KCgnBycjJLHe3s7HB3dwfA3d2dGTNm0L59ex4+fMi+ffsYMGAAo0eP1h7//PPP5+vxTp48yfDhw+nYsSMA77zzDl9++SVnz56VYC/yJJPnlUL5CfWmTERXVCbUmzVrFvPmzWP27NnMnz+/UOogREnk/OAUVg/DoIwTI9f+xrvvvquzf9GiRcTExOQY6jXq1q1Leno6P/30E40bN7ZklYUQQhRx8+fPZ/bs2bmGeo3WrVsTHBxMaGgovr6+xMXFmb0+8fHxBAYGUrduXVxdXXF3d+fUqVPcvn07x3MCAwMpV65crrfAwEDt8S+//DJ79+7l7t27KIrCkSNHuHr1Kt26dTP79YiSp1CD/a+//kqvXr3w8PBApVJlC42KovDxxx/j4eGBg4MDHTt2zDb2Mjk5mfHjx+Pm5kbZsmXp3bs3EREROsc8efKEoUOH4uLigouLC0OHDuXp06cWvrqiKb8t9ZqJ6IxlSLhPS0sjOTnZbLe0tLRsjyHhXgjzc7+WMXaeF0ZSr/EL+Pv7oyiK9vbBBx/o7X6vj5WVFb6+vtqJ9oQQQpQ+xoR6DUuE+/3792sDuJOTE3v37mX79u1YWVkxZ84cypcvT61atWjQoAEjRozgu+++Q61Wa8/v3bs3Fy5cyPXWu3dv7fGrVq2iUaNGeHp6UqZMGXx9fVm7di0vv/xyvq9FlHyFGuyfPXtG06ZNWbNmjd79S5cu5dNPP2XNmjWcOXMGd3d3fHx8dH5RJ06cyO7du9m2bRvHjx8nPj6enj17kp6erj1m0KBBXLhwgaCgIIKCgrhw4QJDhw61+PUVNebofq+ZiM4S4X7EiBHY29ub7TZixAi99ZBwL4T5tK1uTbnHF8G6DLw0trCrI4QQopgzJdRrmDvcd+rUSRvAT58+TdeuXenevTu3b9+matWqnDx5kosXLzJhwgRSU1MZPnw4vr6+2nDv5ORE3bp1c71lHjawatUqTp06xd69ezl37hwrVqxg7NixHDx4MF/XURooikJKUhpJz1JJSUpDUZTCrlKBK9Qx9t27d6d79+569ymKwsqVK/nwww/p27cvAFu2bKFKlSps3bqVMWPGEBMTw4YNG/jmm2945ZVXAAgICKB69eocPHiQbt26ERYWRlBQEKdOneLFF18EYN26dbRp04YrV67QoEGDgrnYQmauMfX5nYhO35h7DT8/P9q2bWtSvfQ5ceIE/v7+evfld8z9+vXr81c5IUqIGe3KZPzQdCA4Vy3cygghhCjW8hPqNTTh3sfHB19fXxYvXmxyfcqWLUvdunW191u2bImLiwvr1q3TNg55e3vj7e3Ne++9x/Hjx/m///s/jh49SqdOnQgMDGTMmDG5PsaXX37J4MGDSUxM5L///S+7d+/m1VdfBaBJkyZcuHCB5cuXa7OOyC4pIZX4x8mo0//tLWFlbUW5inbYO9oWYs0KVpGdPO/mzZtERUXRtWtX7TY7Ozs6dOjAiRMnGDNmDOfOnSM1NVXnGA8PD7y9vTlx4gTdunXj5MmTuLi4aEM9wEsvvYSLiwsnTpzIMdhrunNrxMbGWuAqC4Y5Qv2NGze0P+c3FGcN91OmTAGgXbt2DB482Oi65USlUuUY7MH069BM5CJEaWcfe5PeDWxRUKFq+77B50VERLBz504ePnyIo6MjHTt2pE2bNqhUKgvWVgghRFFmjlCvkTncjxs3zkw1zPhsaWVlRWJiot79jRo1AjJ6JUNGV/zMGUSfKlWqAJCamkpqaipWVrodqq2trXW69wtdSQmpxD7M/nyo09UZ2ytRasJ9kQ32UVFRwL8vdo0qVapoJ6mIioqiTJkyVKhQIdsxmvOjoqKoXLlytvIrV66sPUafRYsWMXfu3HxdQ1FgjlAfEhLCokWLdLaZM9xnLbsgGXsdmj86fn5+Eu5FqVfl+jYAdl5K4fBHn7Jq1SpsbHL+sxIeHk7//v05c+aM3v379u2jZ8+eFqmrEEKIosucoV5DE+47d+5schnJycnavPDkyRPWrFlDfHw8vXr1ws/PDw8PDzp37oynpyf37t1j/vz5VKpUiTZt2gAZn3cNnaHf2dmZDh06MG3aNBwcHKhZsyZHjx7l66+/5tNPPzX5GkoyRVGIf5yc6zHxj5Oxc7ApFY0HRTbYa2R9EhRFyfOJyXqMvuPzKmfmzJlMnjxZez82Npbq1asbWu0iwVyh3sfHB09PT65fv66zz1zhvkWLFtnKLkiGXkfmPzo9evSQYC9Kt6d3qHj3EABLfkvmbKQ/oaGhHD58WG+4v379OvXq1dPenzJlCq6urkRGRmrnWenVqxcbN25k5MiRBXMNQgghCk1YWBigu059jx49OH/+vNkew8bGhunTpzNnzhyTzg8KCqJq1YxhZk5OTjRs2JDvv/+ejh078ujRIzZu3Ii/vz+PHj3Czc2NNm3acOjQIVxdXU16vG3btjFz5kwGDx7M48ePqVmzJgsWLMi22kxpk9Ok2Ompik73e33U6WriYp5hbas/99nY2GBnZ2eWeha2IhvsNWtGRkVFaX+hAB48eKBtxXd3dyclJYUnT57otNo/ePBAO1bb3d2d+/fvZyv/4cOH2XoDZGZnZ1esn+Rnz56ZLdR7e3szcuRI3n777WzHmCPcz5gxQ2/ZBSmv68j6TbI5/+gIUSyd/B8qJZ2Df6fxwarv6N+/P8eOHWPOnDksWLBA51C1Wq0N9XXr1uX48eM677+rV69mzZo1jB8/nlGjRtG8efMCvRQhhBAFx83NDUdHR4YMGaKz3d/f32KNJo6Ojri5uRl1zubNm3NdoaVfv37069cvnzXT5e7uzqZNm8xaZnGXnJzMX3/9pXc4gqOdE24GzO8TcecuCcn6J1K0srLi+eefL9a5T6PIBvvatWvj7u5OcHCw9kNeSkoKR48eZcmSJUDGBBa2trYEBwczYMAAAO7du0doaChLly4FoE2bNsTExBASEqINt6dPnyYmJsasE7UVNePGjePWrVtmCfVBQUHs3bs3x2PzG+4dHByMrp8l5HQdlugeJkSx9uwRnN8CZLTWL5lYm0OHDtGlSxcWLlzI7Nmzsbe31x4eFBQEgL29PaGhoXr/eI4bN46//vqLL774gvfee4/Vq1cXzLUIIYQoUDVq1CAsLIzo6OgCe0w3Nzdq1KhRYI8nzCctLQ21Wk3t2rV1PltARot9Ukze8w94Vq+mt8U+KSmJmzdvkpaWJsE+v+Lj43W6YN+8eZMLFy5QsWJFatSowcSJE1m4cCH16tWjXr16LFy4EEdHRwYNGgSAi4sLo0eP1nbprFixIlOnTqVx48bamSO9vLzw9fXl7bff5ssvvwTgnXfeoWfPniV6RvwbN25w+PBhs4R6Q8YG5TfcFxVZr0Pzs4R6ITIJ+QpSE0hwqcfBv88B0LlzZzp37szhw4fZvXs3b775pvbwTz75BMhYtSS3P5wrV67kiy++4MSJE8THx1v2GoQQQhSaGjVqSNAWRrG3t6ds2bI62xRFISU+HnV6zkvbWVlb4eRSVsbYW9rZs2fp1KmT9r5mTPvw4cPZvHkz06dPJzExkbFjx/LkyRNefPFFDhw4oBM0P/vsM2xsbBgwYACJiYl06dKFzZs3Y21trT0mMDCQCRMmaGfP7927t3ZMZ0m1du3aAgv1GiU13EuoFyKTlGcQkvElaVTdN4Fz2l3du3fn8OHDXL16VeeU06dPA1CrVq1ci84c+h88eGCe+gohhBCiRFKpVFjZqVEn5Bzay1W0KxWhHgo52Hfs2BFFyfkbFpVKxccff8zHH3+c4zH29vasXr06126bFStWJCAgID9VLXa8vb2NPic/oV6jpIR7IUQOzn8NiU+gQm2eerTX2fXw4cNcT61UqZIlayaEEEKIUsbKVuFh7D3cnKrqBHhZx16UWuYI9RrFPdxnHlMPxfc6hDC79FQ48U9vp3bvg8paZ3dwcDAA9evX19leuXJlHjx4wPXr13PtepmSkqJzjhBCiJIht4Y8IfLD2dmZ+7b34Z9Q/yzlKR6eVSljX7yWuDPH74gEe2HWUK9RXMN9ThPlFbfrEMIiLu6A2AgoWxmavgkXL2l3hYWF8fvvvwPw+uuv65y2adMmXn31Vbp06cLTp09xcXHRW7ym51WrVq0oV66chS5CCCFEQbG1zWgtTUhIKDKTJYuSxcrKiprVaxMbnYTKCmrW8cTKyqqwq2W0hIQE4N/fGVNIsC/lLBHqNYpbuM8p1Be36xDCItRq+G1lxs9txoLtvzPThoSE4OfnB4Cfn1+2WWt9fX0pU6YMKSkptG/fnpCQEJ3x9Gq1mlmzZrFo0SIAvvrqK73L2gghhCherK2tKV++vHbeFEdHx2LViioKX3JysvbfzHOoZfYsLpnUtFTsHW11ev+Zo2xLUxSFhIQEHjx4QPny5fNVDwn2pZglQ71GcQnFeS1pl/U6evToUaD1E6LQXfsZHl4GO2d4YZTOLk2ob9++PatWrcp2qpWVFX/99Rf16tXjzz//xN7enjfeeINWrVqhVquZPn269tiNGzfSrFkzzp8/b9nrEUIIUSDc3d0BmRRVmCYlJYXo6GhsbW0pU6aM3mOePU1Gna5gX84W26eGB2NDyi4o5cuX1/6umMqkYJ+amkpUVBQJCQlUqlSJihUr5qsSouCZGuoTExONfqyiHu4NXac+83VERkYWVPWEKHyKAsc+zfj5hVFgn70r/X//+1/mzp2LjY3+Pyt169bl9u3btGvXjoiICLZv38727dt1jtm3bx89e/Y0e/WFEEIUHpVKRdWqValcuTKpqamFXR1RzPz111+8++677Ny5U+9S5UnPUti5OaMxoO+0FjiUMzyg51V2QbG1tTVLjwGDg318fDyBgYF8++23hISEaLsuAHh6etK1a1feeecdWrVqle9KCcvKT0v90qVLeeONN4xu3S+q4d7QUK+hb517IUq88JMQEQLWdvCSX7bdJ06coE2bNnkWU6NGDe7cucPdu3fZuXMnDx8+xMHBgU6dOvHSSy9J90whhCjBrK2tC627syi+VCoVt2/fRqVSZRvqB3D3UixJMWoqepSlgpuzWcsubgwK9p999hkLFiygVq1a9O7dmw8++IBq1arh4ODA48ePCQ0N5dixY/j4+PDSSy+xevVq6tWrZ+m6CxPkt/v9nTt38PX1NencvML9b7/9ZtZZU0+cOJHrfmNDvcasWbOIjIzE398/v1UUong4vjLj32aDwCl7N7HM4+UNUa1aNSZMmGCGigkhhBCiNLt75QkA1epXKOSaFD6Dgv2JEyc4cuQIjRs31ru/devWjBo1ii+++IINGzZw9OhRCfZFkDnG1M+cOZMVK1ZYJNz7+/sXWFg2NdRrvPXWWxLsRekQFZoxvl5lBW3HF3ZthBBCCCG0Iq4+BaBag/KFWo+iwKBg//333xtUmJ2dHWPHjs1XhYRlmGuivDp16hAcHIyPj4/Zwn3t2rUB2Lx5MwMHDjSpXvps27aNESNGZNue31AvRKny2+cZ/zZ6DVzrFG5dhBBCCCH+kRCbwpN7z0AF1epJi33xW+RPGM0coX7Pnj3an1u3bk1wcDChoaH4+voSFxdndHmzZs1i3rx5zJ49W1u2jY0NdnZ2Zrvpm8RLQr0QRnhyG0J3ZvzcbqJBp1y5coWePXuiUqlQqVR4eHjw2WefERMTY9D5arWaH3/8kVdeecXESgshhBCiNLh7NaMbvmu1ctiXM33995LCqGB/5MgRVqxYwW+//QbAl19+SY0aNahUqRJvv/22STOmC8syR6ifP38+O3bs0NlmznCftWxLkVAvhJFOrgElHZ7rBB7Ncj00JSWFN998k4YNG/LDDz9ot9+7d4/JkydTvnx5AgMDcy3j+vXrODg48Oqrr/LkyRNzXIEQQgghSijN+HpPGV8PGBHs161bh4+PD/7+/nTp0oVFixYxZcoUXn31VQYMGMB3333H3LlzLVlXYSRzhfrZs2fTv3//bPvMFe71lW1uEuqFMNKzaDj/TcbPL0/K9dD09HReeeUVtm3bBsCyZcsIDw/nr7/+4sCBAwwaNAiAIUOGsHXrVr1lhIeHU69ePVJSUgBkDgshhBBC5OqujK/XYXCw//zzz/nss8+4fv06e/bs4aOPPuJ///sf/v7+/O9//2P9+vUF1vIq8hYaGmq2UD9v3jz69Omj9xhzhPucyjaXPXv2SKgXwlinv4S0RPBoDrXb53poUFAQx44dAzK+UJw6dSrVq1enUaNG+Pj4EBgYyNKlSwEYPHgwsbGx2cpo164dAE2aNOHp06e0bt3azBckhBBCiJLi2dNknt5PQKUCj3rlC7s6RYLBwf7vv/+md+/eAPj6+qJSqXQ+eL344ovcuXPH/DUUJhk7dqzZQn1eYdgc4d6SduzYIaFeCEOo0+HmMTgfACf/l7Ht5UmQx/ryH330EQCnT5+mVatWeo+ZOnUqHTp0AGDt2rU6+yIiIoiIiAAyvhhwcXHJz1UIIYQQooSZMWMG06dP1+aMiH+64btVd8LOMffx9XFxcUyfPp0BAwawefNmsy6vXZQYHOyTkpJwcHDQ3tdMUJb5flpamnlrJ0xWp06dAgn1GkU53Pfv319CvRB5ubQXVnrDlp6w9z1IfQZW1mDEH7+cQj2ASqXiiy++ADKWzcxs586MCfoGDhyo83dFCCGEEALg0KFDrFixggEDBgD/TpxXrUHe4+v/85//sGLFCnbu3MnIkSPZsmWLRetaWAwO9iqViri4OGJjY4mJiUGlUhEfH09sbKz2JoqONWvWFFio1yiq4d7SXf2FKPYu7YXvhkFspO52dTp8PyJjvwFUebTs29rq/0b94cOHADRo0MCgxxFCCCFE6aIoCmq1mp9//pn09HTtxHnV6pfP9bz09HQOHDiAWq1GrVZjZWXFjz/+WAA1LngGB3tFUahfvz4VKlSgYsWKxMfH07x5cypUqECFChXkA1kRU7ZsWaPPMccEc0Ux3N+4caOwqyBE0aVOh6AZQC4t80EfZByXT/fu3QPI1irv6OgImPa+JYQQQojSwcrKCk9PTxJiUomNTkJlpcKjbvlcz7G2tqZatWpYWf0be2vXrm3hmhaO7At95+DIkSOWrIcoZOacNV4T7n18fPD19TV5SIC5LFq0CF9fX5mMS5Rq4eHhREdHZ9teLvoC9bO21OtQIPYuVw9uId6tmc6esLAwnfu3bt2iVq1aOZZ09uxZAIYOHaqzvWPHjgBMnz6dKVOm6PzxFUIIIYQAqFatGrt27dK21leq4UQZh7zj7K5du+jXrx93796la9euzJ4929JVLRQGB3vNpEei5LHEUnBFKdxXr14dHx8fgoODJdyLUik8PBwvLy8SEhKy7RvobcO3/RzzLGPOlDFsC9U/j0q/fv3YuXMnL7zwAuHh4doW+MwuXrzIpEkZy+ZNmzZNZ1+bNm20P8+ePZsFCxbkWR8hhBBClB4hISHauXwObb4EgKeBy9y1atWK8PBw0tPTsba2tlQVC500i5Ryllzfvah0y58+fTre3t74+PgQEhJSKHUQojBFR0eTkJBAQEAA586d07nNXfGlQWXMXfFltnPnzZsHwCuvvALAo0ePeOmllwgPD9c5d/fu3TRp0gSAnj17Ur9+fZ39KpWKffv2AbBw4UKWLVum90sIIYQQQpROmQO5dv36+nlPnJdTGSWRwS32hv5HpKfnfxymKBiWDPUaRaHl3sHBgaCgIHx9faXlXpRqXl5etGjRQndjehM48yGk5hSkVeDsQf1XhmfMkp+Jpiu+k5MTly9fpmHDhly8eJGaNWvqLalbt27aGfCz6tmzJxs3bmTUqFFMnz7dqOsSQgghROkQG51I3OMkrKxUuNeR5XEzMzjYK4pCzZo1GT58OM2bN7dknUQBMDXUmzIRXVEI905OThLuhdDnyILcQz2A7+JsoT6rBg0aEB0dzeLFi1m+fHm2/d9++y0DBgzIdfz8yJEjad68ORMmTODYsWOGXoEQQgghSgnN+vWVazlTxt7gKFsqGNwV//Tp0/j6+vL5558zd+5c7ty5Q/v27Xnttdd0bqLoy09L/aJFi0zqzl4UuuVrwr10yxfiH799Dsc/zfi55Uhw9tDd7+wBA76GRr0NKs7V1ZVly5aRmprKtWvX+PPPP4mMjERRFAYOHGjQpHjNmjXj119/5ejRo8ZejRBCCCFKuH/Xry9fuBUpggz+mqNVq1a0atWKzz77jB07drBp0yZmzJhBr169GD16ND4+PpaspzCT/Ha/z89EdHm13K9YsYLt27cbXaecREREZNsmLfdC/OPcZgj+KOPnVz6GlydlLGl3+wTE34dyVaBm2zxb6vWxsbGhbt26+apeuXLl8nW+EEIIIUoWRVG4e+UpANUaGDe+vjQwevI8e3t7hgwZwqFDhwgNDeXBgwf4+vry+PFjS9RPmJE5xtTndyK6ktJyHxoaaoGaCVFAQnfCvokZP7ebmBHqISPE1/4/aNw/418TQr0QQgghhCXEPEjk2dNkrGxUVH1OxtdnZdLAhIiICDZv3szmzZtJTExk2rRpODs7m7tuwozyG+oTExMB80xEl7XlfuTIkQBMmTKFwYMHG123nAQGBjJkyBC9+/LTch8SEsLYsWPNVk8hCtS1YNj1DqBkdL9/5eNCqUZkZCTR0dE4ODhQu3ZtbGxknJwQQgghcqbphu9e2wWbMtL4kJXBLfYpKSls376drl27Uq9ePc6fP8/KlSu5c+cOixcvlg9lRVh+Q31cXBxLlizR3jdHi3fmlvvMZRckU64jJCQEHx8f6tSpUwA1FMK8yj76E7YPBXUaPN8XXl0BKlW+y501axYXLlzI8zi1Ws23336LSqWiWrVqNG3alPr162Nra8vEiROJjo7Od12EMId0dTpnos7w498/cibqDOlqWfFHCCEK291/Js6rVr984VakiDI42FetWpUZM2bQpk0bLl68yObNm2nfvj3x8fHExsZqb6JoMUeo9/X1zTZe3ZzhXt9Y+IJizHVoQr23tzdr1qwpwFoKkX/N3a2oe/q/kJYI9brC61+arav9rVu3aN68ORs3bszxmJSUFHr06MGgQYP07v/888+pVKkSV65cMUudhDDVwdsH6bazG6N+HsWMYzMY9fMouu3sxsHbBwu7akIIUWopikKEZv16GV+vl8HB/smTJ4SHhzNv3jwaNGhAhQoVdG7ly5enQgXz/ienpaUxa9YsateujYODA8899xyffPIJarVae4yiKHz88cd4eHjg4OBAx44d+euvv3TKSU5OZvz48bi5uVG2bFl69+5dqGGyoJgr1IeGhjJz5sxs+80V7vWVXZAMuY7MoT4oKIiyZcsWQk2FMI1dfDhBQxyxTntGjMvzVJ9yGJWtHf369ePu3btGlZWcnMzixYtRqVQMHToUQBvWR48ezf79+/We17dvX37++WcAdu3ahaIo2tuDBw9o3LgxAA0bNuTRo0emXqoQ+XLw9kEm/zKZ+wn3dbY/SHjA5F8mS7gXQohCkvhUTWJsCta2VrjXlvH1+hjcf/7IkSOWrIdeS5Ys4YsvvmDLli08//zznD17lpEjR+Li4sL7778PwNKlS/n000/ZvHkz9evXZ/78+fj4+HDlyhXtjOsTJ05k3759bNu2DVdXV6ZMmULPnj05d+4c1tYlc3zG+vXr8ff3N0uoDw4O5tq1a3qPM8cs80WhW3tu15E11GeeyV+IIu/pHeqdnEaZslZci3fkhcUniU3O2LVr1y527drF4cOH6dSpU55FxcbG4uLy7x9TRVEA6NGjBzVr1mTRokX06tULtVqNKlMX/ytXrvDDDz8AcPHiRby9vXXKrVSpEidPnqRmzZo8evSIZcuWMWDAgPxeuRBGSVenszhkMQpKtn0KCipULAlZQqfqnbCWiSWFEKJAxUamAeD+nAvWttnbpjUNv4YsrVtSGRzsO3ToYMl66HXy5Elee+01Xn31VQBq1arFt99+y9mzZ4GMD5UrV67kww8/pG/fvgBs2bKFKlWqsHXrVsaMGUNMTAwbNmzgm2++4ZVXXgEgICCA6tWrc/DgQbp161bg11UQzBnqW7dunWOwh5KzhJy+6wAk1IviK/4hfNOHMokPuBydzv9tuk9sMly4cIE6deoQEBCAn58fnTt3Ji0tLc8vOtu2bQuAt7c3v/zyC9u2bWPcuHFARg+hRYsWAXDq1CnatGmjPW/p0qUArFy5Mluo1yhbtixnz56ldu3aLFmyhH79+uX78oXIKjw8PMe5HMLiw7K11GemoBCVEMW249vwKueVbb+bmxs1atQwW12FEEL8K+afYK9vfP3y5cv58MMPAVi4cCFTpkwpyKoVGQZ9pfHs2TOjCjX2+Jy8/PLLHDp0iKtXrwLwxx9/cPz4cXr06AHAzZs3iYqKomvXrtpz7Ozs6NChAydOnADg3LlzpKam6hzj4eGBt7e39hh9kpOTdeYOKG7zB/j5+Zkt1BvCHN3yi4LM1/Hiiy/y4osvSqgXxVPiUwh4HR5dJ9mhCj7fJBCdoHDhwgWaNm1KuXLlePfdd7Vfbmq+yMqJoijaYU5//vknrq6ulC9fXrvfyspKG+Cz9vAKCAgA4IUXXsj1MWrVqqX9OTIy0pCrFMJg4eHheHl50bJlS72396a/Z1A5701/T+/5Xl5ehIeHW/gqhBCi9FGhIvbeP8E+y/j6kJAQpk2bRkpKCikpKUydOpUzZ84URjULnUHBvm7duixcuDDXD1qKohAcHEz37t1ZtWqVWSo3Y8YM3nzzTRo2bIitrS3Nmzdn4sSJvPnmmwBERUUBUKVKFZ3zqlSpot0XFRVFmTJlso3/z3yMPosWLcLFxUV7q169ulmuqaC89dZbRp9jaqjXKEnh/pNPPtHe/+STTyTUi+IlJQG2vgFRF6FsJa63WU5EbEb34gYNGugc6uvrC8D9+zm3VAKkp/87K7gqh5n04+PjgX+Xx9RWJyUFAHd3d4MvISkpyeBjhTBEdHQ0CQkJBAQEcO7cObZt26bdd+7cOf639H8GlfO/pf/j3LlznDt3jlGjRgEwYMAAEhISZGUHIYSwgKoVa5GWpGBTxooqtXSXWL99+3a242/dulVANStaDOqK/8svvzBr1izmzp1Ls2bNeOGFF/Dw8MDe3p4nT55w6dIlTp48ia2tLTNnzuSdd94xS+W2b99OQEAAW7du5fnnn+fChQtMnDgRDw8Phg8frj0u64dMRVFy/OBp6DEzZ85k8uTJ2vuxsbHFLtwbI7+hXqMkdMsPCQmhb9++NGnSBMiY9Ks4XocopdJS4LuhcOcU2LnA0N0kR6Zqd69bt47x48cDGe+DkyZNAqBVq1a5Fpt5SdOoqCi9IV0zo32lSpX0lpGamqp3u4ZmzD6g0xtACHPy8vKiRYsWOq/hFi1a0FTdlI33N/Ig4YHe8xS1gjpWzcCXB2rH2Gv+TpQpU8byFRdCiFKqnkczAKrWccHaRrdduk2bNjg5OZGQkACAo6OjznDA0sSgFvsGDRrw/fffc+PGDQYOHEhkZCQ7duxg3bp1/PLLL1SrVo1169Zx69Yt/Pz8zDYh3bRp0/jggw8YOHAgjRs3ZujQoUyaNEk7jlPzRzlry/uDBw+0rfju7u6kpKTw5MmTHI/Rx87ODmdnZ51bSWWuUK9RnFvuM0+Ud/z4cY4fP14sr0OUUup02PU2XD8Ito4w+Dtwb6xzyIQJE+jWrRv/+9//dCaYadSoUZ7Fa7raV61alenTp/Pdd99p9yUnJ7N9+3aAbOPjFy5cCGQMEcoc3rPK/DuW05cDQpiLh4eH9ufdu3djbWVNO492+g9WABV0temqM3Ge5rWuGW4ihBDC/Or/E+z1LXPn6enJ8ePHGTRoEIMGDeL48eN4enoWcA2LBqOmDfT09GTSpEns3r2b33//ncuXL3P8+HFWr15Nz549zT4LYUJCQrYyra2ttbMe1q5dG3d3d52xoSkpKRw9elQ7yVPLli2xtbXVOebevXuEhoZqjynNzB3qNYpjuNc3+31xvA5RSikK7J8Il/aAlS288Q3UeEnnkC+++AKAAwcOaCe9A3j8+LFBDzF16lSGDRsGwLJly9i7dy+Q8V6tee+oXr061apV0zlv7NixQEbvr+XLl+stOyQkhJdeyqjvN998Y1B9hMivrVu3Ahk9s37/83dO3jsJgFMZ3eFXKY9TuLPmDp8M/URnu6enZ569XYQQQphOURTqVs3oHVWtvv6l1Zs0acLXX3/N119/re1JVRoV6fUAevXqxYIFC/jhhx+4desWu3fv5tNPP+X1118HMrrgT5w4kYULF7J7925CQ0MZMWIEjo6O2nWVXVxcGD16NFOmTOHQoUP8/vvvDBkyhMaNG2tnyS+tLBXqNYpTKM5tSbvidB2ilFIUCJ4N578GlRX0Ww91s7+/tWrVirS0NA4cOMDmzZu5ePEiiqJkm4MkJyqVii1btvD48WO2bdumDezvvPMOf/75JwDHjx/Pdp6LiwuBgYEATJ8+nf79+3Pw4EHu3LnDnTt3WLZsGS+++CIA//d//6d9/xbC0t544w3tBJKd/ToT9SwKFxsXtrTZwsdeH1Pul3LcXHyTq1Ov4j/ZX2/vvR07dhR0tYUQotRIeJROWXtnrGyhUk2Z8yo3Bi93VxhWr17N7NmzGTt2LA8ePMDDw4MxY8bw0UcfaY+ZPn06iYmJjB07lidPnvDiiy9y4MABnWD22WefYWNjw4ABA0hMTKRLly5s3ry5xK5hbwhLh3qN4jDm3pB16rNex+rVqwuhpkL8Q50Ot09A/H0oVwXCT8KJf16TvT6H5/vkeKq1tTU+Pj75evgKFSrwxhtvkJaWxtq1a4GM4Ut//fVXjst9DRo0CEVRGDJkCDt37mTnzp16j9m0aVOpXoNWFCwrKyv27t1L3359ufJSxhwRV769Qv0h9XWOCwwMzPELpxo1arBnzx769Olj6eoKIUSpo1nmztndBmtr+XyQmyL9v+Pk5MTKlSu5ffs2iYmJ3Lhxg/nz5+tMUqNSqfj444+5d+8eSUlJHD16NNs6yfb29qxevZpHjx6RkJDAvn37SvREeHnJT6jfs2eP0Y9XlFu8DQn1GpmvQ9NSKUSBu7QXVnrDlp6wc3TGv0cWZOzrugBaDCvwKk2bNo2EhATq1KmT63GDBw/m6dOnrF69WmdyvF69enHlyhUCAwNlEjJR4MqUKcPUtVOx97THOs2ax0f+HZqyaNEiYmJi8uxFUpo/UwghhCXFaoK9R5Fujy4SinSwF+aX35b6HTt2MH/+fKMf15Bwn5aWRnJystluaWlpudbJmFCf9TryCjBCWMSlvfDdMIjNYenR8vpbyy2tadOmBreyu7i4MG7cOJ48eYKiKCiKwt69e6lfv37eJwthIRtDNwIwrNkw0p+la1+bH3zwQYmePFcIIYoytVohNirj87yLBPs8SbAvRczR/b5///7Mnj3bIuF+xIgR2Nvbm+02YsSIHOtiSqjPfB1r1qwx+vqFyBd1OgTNIGN6bn1UEPRBxnFCCIOdv3+e3x/8jq2VLUO9hhZ2dYQQQvwj+k4c6SmQkBxPWdfSO4TaUEZ/9VGrVi1GjRrFiBEjchxLKYoec42p79OnD02bNmX27NkAzJo1y6jz9Y251/Dz8zPrSgUnTpzA398/2/b8hHqNsmXLmqOKQugIDw8nOjpa775y0Reon1NLPQAKxN7l6sEtxLs109kTFhZmvkoKUcJsCN0AQO86vankKMssCiFEURFxJWO58hv3/qSLVelcws4YRgf7KVOmsHnzZj755BM6derE6NGjef3117Gzs7NE/YQZmCPU37hxQ/uzJsybK9xPmTIFgHbt2jF48GCj65YTlUqVLdibI9QLYQnh4eE0aNCApKQkvfs/6lCGuR3t8yxnzpQxbAvVPwzl3r17+aqjIRRF4cSJExw9epSEhAQqVapEv379jFpTNikpiZ9++smCtRSl2ZdffknVqlWpX78+TTo34deIX1GhYqT3yDzPjYiIYOfOnTx8+BBHR0c6duxImzZtCqDWQghR+ty98hSAq5EXgB6FWZViwehgP378eMaPH88ff/zBxo0bmTBhAmPHjmXQoEGMGjWKFi1aWKKewkTmCPUhISEsWrRIZ5s5w33Wsi1FQr0oyqKjo0lKSiIgIAAvLy8AVOnJVLx7iEo39+AYc82gcuau+JJp/7TYh4aGMnbsWCpWrMidO3d4+vSphWqfYf/+/fTq1Svb9okTJ+Lp6clvv/2Wa0+vtLQ05syZw8KFCy1ZTVHKffXVV9qfPd/xpHzb8nSp0YWazjVzPCc8PJz+/ftz5swZvfs/++wzs9dTCCFKs/R0NfeuPwU0wV7kxeRZCJo2bcrnn3/O8uXLWbt2LTNmzMDf3x9vb2/ef/99Ro4ciUqlMmddhZHMFep9fHzw9PTk+vXrOvvMFe5btGiRrWxzk1AvigsvLy9aPOcGZ9ZnrEufmNENDWs7sLKG1IQczlSBswf1XxmecRzQokULGjZsSIcOHYyuR1paGtbW1ga/j2/cuJHRo0dr7y9dupRnz55x+fJltm/fTkREBDVr1uTatWvUrVtX7+N17tyZY8eOAdCqVascQ5QQ+fH+++9jb2/PgVMHSHkxBYDTq0+T9n9p2Nhk/1h0/fp16tWrp70/ZcoUXF1diYyM1M63MmnSpIKpvBBClBIPb8eRmpyOtZ2KyEd/F3Z1igWTJ89LTU3lu+++o3fv3kyZMoUXXniB9evXM2DAAD788EOzdqkWxnv27JnZQr23tzczZszQe8ysWbOYN29evibUy6lsc7lx44aEelH0KQqda1vzXMhs+Lwp/PZ5Rqh3qQGvzIUpl+H1LwHVP7fM/rnvu1gb6jVat27NzJkzDayCwrJly1CpVNja2mJlZYW3tzexsbG5nnf79m1tqP/www9JT09n2rRpfPzxx2zbto2kpCSaNGkCgLe3N2q1OlsZEyZM0Ib6Q4cO8cUXXxhUZyGMNWzYMBYvXsx/lvwHlbWK+L/iObn7JHPmzMl2rFqt1ob6unXrEhUVxfLly5k5cyarV69GURRWr15d0JcghBAl3t2rGQ0bzlVtUHKcOFhkZnSwP3/+POPHj6dq1aqMHz+e559/ntDQUI4fP87IkSP58MMP2bt3L7t377ZEfYWBxo0bZ7ZQHxQUhIODQ47H5jfc51a2OSxatEhCvSi6kuMhZB1eR0ZyaFhZykcdB0UNz3WEgVvh/Qvw8kRwrAiNesOAr8G5qm4Zzh4Z2xv11vsQhi7POGLECKZPn66z7a+//sLFxYXk5OQcz1u3bh0AK1asYP78+dmWvrOzs+Po0aMZl5uczM8//6yzPzExUTsfRlhYGJ07dzaovkKY6nHSY3Zd2wXA9I4Zr/mFCxdmm+MiKCgIAHt7e0JDQ6lSpUq2ssaNG0e/fv0sXGMhhChd7v4zcZ5mmbvg4OB89eQ7c+YM33//PREREWapX1FkdFf8Vq1a4ePjg7+/P3369MHW1jbbMY0aNWLgwIFmqaAwzY0bNzh8+LBZQr0hYTi/3fItqXr16hLqizt1Otw+AfH3oVwVqNk2W8t0kSs7r3Kjr8OZdXBhKyTH4gDEJSskNnidyq/+Fyo10F9uo97Q8FWz1/nJkyd8/fXXQMYke+7u7iiKQpMmTQgNDeXzzz/PFvo1bt26BWQEnJyUL1+eQ4cO0aVLF0aMGMH9+/e1+zRfBGuGDghhad9e/pak9CQauTbi3e7vsqPzDg4fPszu3bt58803tcd98sknAAQEBOQ6SfDUqVPZuXOnxesthBClQXqamns3YgBw/ifYf/DBBwAsX75cO/G2oZYvX860adOAjN7Cx48f1/YkLEmMCvbp6els2LCB3r17U7FixRyPK1u2LJs2bcp35YTp1q5dW2ChXqOohvvp06dLqC/OLu3NWL8981Jvzh7guyTHFupCLzuncrstBlt7OP0l3Dj07z7Xutyp2p3nBy/gl5PvUzmnUK9hZQ21/8/0+ulx4MABIOP3xd3dHchYWeKXX37Bzc2NGTNm5BjsNcqUKZPrfs3Y+gcPHuhsv3r1KgA+Pj4m1V0IYySlJ7H1ylYARnmPQqVS0b17dw4fPqx9LWqcPn0ayFjqNzd5vfaFEEIY7v6tWNJS1NiXs8Wxgm4vwP/+979MmjQpW+/AnKjVaj788EPt/YSEBJYvX65tzChJjAr21tbWvPvuu3To0CHXYC8Kn7e3t9HnmGOCuaIa7kUxdWkvfDcMso6tir2XsT2X7ueFVnaO5UbC98MybVBB/W7Q+h14rhMPL1wgLmWB8Y9nJmlpGUvkZQ0oKSkZk4vpm1TMWFkDfVZubm75fgwh8vLLk1+ITYmlhlMNXqnxCgAPHz7M9ZxKlWR9eyGEKCiabvjV6pdHpUot5NoUH0aPsW/cuDF//y0zE5Y05pw1Pr9j7s1t6dKlxMXFFXY1hLHU6Rmt3nonTPlnW9AHGcdZquzUZEhNhKQYeBadEfqf3M7oRv8gDO79ARFn4fZJ+PsoXP0Z9r2fQ7kaKnhpLEz4HQZth7pdwMBvnS2pR4+M9WHnz5+vDeDp6en07NkTgCVLluRZRm7j8OHfLvsvvfSSzvb69esD/45nFsJSVNYqfo7OmONhpPdIrP8ZwhIcHAz8+1rUqFy5MkCeK7ekpsoHTyGEMBfNxHnV6lfItm/hwoUGt9YDWFlZ6Syj6+joyNSpU/NfySLI6CaYBQsWMHXqVObNm0fLli0pW7aszn5nZ2ezVU4UDEssBVeUWu7v3LmDr6+vjLMvosLDw4mOjs62vVz0Bepn7sqejQKxd4lf/TLptk6olHRQ1KhQQElHpahR0tOwUvHPPgWVogbSsU5NoExSbi10GWWzoHJ+L09v2Vet6hF/6wnceqLdGhYWZoHHMlyFChUYOXIkmzZt0jtB2HvvvZfjuXXr1uX69etMmjSJtWvX6j0mOTmZoUOHAvDRRx/p7Ovbty+QMRv+4cOHZfI8YTEubVx4nPoYNwc3etXpBWT87v3+++8AvP766zrHb9q0iVdffZUuXbrw9OlTXFxc9Ja7bds2y1ZcCCFKibTUdKL+zliNp1qDCty6l9HYsHjxYjp37kyrVq2MLnPKlCm0b9+eW7du0aZNGzw9Pc1a56LC6GDv6+sLQO/evXXWN1YUBZVKRXq6Ca1notBYcn33ohLuZ86cyYoVKyTcF0Hh4eF4eXmRkJB9bfaB3jZ8288xzzLKPblkiarplZqukKqGlHRISVdITc/4OVWtkJIOZW1V1K6Q97fIc6aMYVtomt599+7dM3e1uXHjhkHHbdiwAU9PT+bNm6fd1q5dO3766adcJw7TrIji7+9Po0aNsk2id//+fdq1a6edcbxbt246++3t7fnvf//LwoUL6dKlC5cuFdxzKkoPtaLGrXvGcI+hjYZiZ23HoUOHeOWVjO74fn5+2Nvb65zj6+tLmTJlSElJoX379oSEhOj8LqjVambNmsXKlSsL7DqEEKIku38zlvRUNY7OZajg7sitfz4W+fj40KJFC5PLbdWqlUlfChQnRgf7I0eOWKIeohBYMtRrFIVwX6dOHYKDg/Hx8ZFwX8RER0eTkJBAQEAAXl5e2u3r16/n0o9fGVRGVJ0BJDnVBpUVisoKVFYkJafy2eeruP8wmjcHDeGFVq1RVCpQWaOorHCIvUH10P/lWfb1VvOJr9QCRWWNYmUDKit+/PFHZs+ezbx587Td1zXKRF+AE5PyLHfuii+Z5tZMZ5um3KdPnxp03YYKCQlh0aJFBh2rUqn45JNP+OSTT0hLS8Pa2lrnC9yc1KxZk40bNzJq1CjGjx/P+PHj+eCDD6hUqRKRkZGsWLFCe+z169f1dqGbO3cux44d49ixYzRq1CjPycqEMNaFuAvYV7PHOs2aB8EP6PJ+Fw4fPgxA+/btWbVqVbZzrKys+Ouvv6hXrx5//vkn9vb2vPHGG7Rq1Qq1Wp3nhJJCCCGMozu+Pu/PIOJfRgf7Dh06WKIeooCZGuoTExONfqyiEO5bt24t4b4I8/Ly0n4LO3/+fPz9/Zn/yVwo+23GuHa9Y9ZV4OyB++AvdJZ6i4uLw9fXl/Pnn5KUlMaAOq9Qt/tg3VPV6RC+GyX2XkbX/RzKrtt9bLZl5DRd5mvXrp39m2N1Uwhdlmed678yPMdyzUnze+7p6ZnnGOGsjJ0sb+TIkVSqVIlevTK6Ny9evFhnf+vWrfn++++pUaNGjo93+PBhJkyYgL+/v3Y8vhDmoCgK+x/sByAqKIqZO2Zq9/33v/9l7ty5Ob7m69aty+3bt2nXrh0RERFs376d7du36xzz2WefMWlS3l/qCSGEyN3dq0+BjG74wjgmTXP89OlTNmzYQFhYGCqVikaNGjFq1Kgcx56JoiU/LfVLly7ljTfeMDoUS7gXhpg/f762NfzDWbPgUrN/ZphXoRuU//kG13ex3lAfGhrKzJkzmTNnjv4HsrIG3yWovhuGgipLuNdftkH+KdeYOme1Z88eBg8enON+Q2X+PR85ciRvv/12vsvMS8+ePVGr1Zw8eZJffvmFxMREKlWqRL9+/ahWrVqe59vY2LB27Vo+/fRTPv30U53laYTIj3P3z3Ej8QbqVDXdq3Sn1se1qF+/Pq+//nq27vf61KhRgzt37nD37l127tzJw4cPcXBwoFOnTrz00kvaMfpCCCFMl5aSTtTNjPXr9U2cJ3JndLA/e/Ys3bp1w8HBgdatW6MoCp9++ikLFizgwIED+Rr7ICwvv93v8zMRXV7h/rfffkNRcptN3DgnTpzItk3CfdGVOdRrXxuNemcsO6d3rfnFOsvRZQ71wcHBXLt2LfcH/KdsVZayk+3dsOv9aZ5L3eX2eq3u/hYvPPyesulPtdue2ZTnrFt/7pyPhfMB2c7RvF537NjB/Pnz8/XlV9bf871795pclrFUKhVt27albdu2Jpdhb2+Pr6+vBHthNhtCNwDw9PhTxk8Yb/JnlWrVqjFhwgRzVk2IfFPS00k4e460hw+xqVQJxxdaorI28otpIYqAe3/HoE5TKFveDpfKDoVdnWLH6GA/adIkevfuzbp167Td1tLS0njrrbeYOHEiv/76q9krKczDHGPq8zsRXW7h3t/fH39/f6PrZCxzhPtnz55ZqHal0/r16/H399cN9RqNekPDV+H2CYi/D+WqQM22ObbUBwcH07p167yDfZayEx/eYtonywk8foufO7vTOo9T83q9Wqng/2pYU9VJxb04hWPhsaiVFTker9G/f/989WwpiLkzhChOrjy+wvG7x1GhIvqnaJBcLkqQ2AMHuL9wEWlRUdptNu7uVPnvTJy7di3EmglhPO34+gYyvt4UJrXYZw71kNF9cvr06bzwwgtmrZwwH3N92DfHRHRZw33t2rUB2Lx5MwMHDjSpXvps27aNESNG6N2Xn3AfFxeXbdZvkT85hnoNK2uo/X96d+kL9Ub5p2yH2v/Hom/78LuvLz4+PnmWZanXa58+fWjatKlJ4V5CvRDZbQzdCEBrl9ZcfHCxkGsjhPnEHjjA3fcnQpbeY2n372ds/3ylhHtRrNy98hSQbvimyntdpiycnZ0JDw/Ptv3OnTvyIbKIMseH/T179mh/1oTi0NBQfH19iYuLM7q8WbNmMW/ePGbPnq0t28bGBjs7O7Pd8pr8y5Tr0IRIQ5cPE4bx8/MzqXU636E+CycnJ4KCgvD29sbHx4eQkJAcj7Xk6zXz78f8+fMNqnthhvoLFy6gVqsNOjYmJoaFCxeiUqlQqVTY2dkxevRorly5YuFaitIoIi6CoFtBALxa6dVcj71y5Qo9e/bUvjY9PDz47LPPiImJKYiqCmEUJT2d+wsXZQv1GTsztt1fuAhFlqEWxURKUhoPbmWsX+8pE+eZxOhg/8YbbzB69Gi2b9/OnTt3iIiIYNu2bbz11lu8+eablqijyAdzfNifP38+O3bs0NlmznCfteyCZMx1ZA6Ra9euLcBalnxvvfWW0eeYO9RrGBPuLcmYcF/YLfXLly/H2to6z5n3t27dSvny5XXGzqekpLBx40YaNmxIz549SUlJsXR1RSmy5a8tqBU1bT3aUtOhpt5jUlJSePPNN2nYsCE//PCDdvu9e/eYPHky5cuXJzAwMNfHuXPnjlnrLYRGeHg458+fz3b749tvdbrfZ6MopEVF8ce33+o9X18jnRCFKepGDGq1QrmKdji55j2pqcjO6K74y5cvR6VSMWzYMNLS0gCwtbXFz88v2/JGonCZK9TPnj2b/v375xju89st/48//igS4T6368gaIo1dCkyYlzGh3pRZ5jXh3tfAbvmWYshqEsb+nqenpxMcHMz9+/dp1aoVjRo1Mrpejx8/5qeffuLUqVNAxt+A1NRU6tWrx+3bt/UuaRcYGMiQIUMA6NixI/7+/tja2hIVFcXZs2eZOHEiP/zwA7179+bHH380uk5CZPUo8RG7r+8GYLT3aLiX/Zj09HReeeUVjh07BsCyZct44403iIuL4+7du2zevJmtW7cyZMgQVCoVgwYNylZGeHg4ffr0seSliFIqPDycBg0akJSUlG1fDycnlnvkvdrIh2PH8qOeRgsHBwcuX76c4xKkQhS0u1czxtd71q8g4+tNZHSLfZkyZfj888958uQJFy5c4Pfff+fx48d89tln2NnZWaKOwgShoaFmC/Xz5s3L8UOLOVrui8IHotyuw1Itw8I0xj4fmlnmjVUcWu6NDfWXLl3CxsaG7t27M2LECJ5//nlUKhVPnjwxqC6KojBq1ChcXV0ZMmQIa9asAWDdunXUqVMHyJj8L6uYmBhtqF+2bBmHDx+mYcOG1KlTh3bt2vH+++/z559/AvDzzz/z3XffGVQfIXKz9fJWktOT8Xb1ppV7K/3HbN2qDfUhISFMnTqV6tWr06hRI3x8fAgMDGTp0qUADB48mNjY2GxltGvXznIXIUq16OhokpKS+Oqrrzh37pzO7ePPVxlUxsO0dN5//33Onj2rPTcgIIDExESio6MtfAVCGC5CM75euuGbzOhgr+Ho6Ejjxo1p0qQJjo6O5qyTMIOxY8eaLdTnNfbZHOG+KNB3HRLqixZTng/NLPMlLdyb0iNn4cKFAHTr1o2VK1dqt1esWNGgenz00Uds2rRJW6dXX80Ys2xjY8Nvv/0GwJkzZ7h7967OeRs3ZkxeNmjQIKZOnar3m/jGjRuza9cuABnWJfLtWeozvr38LQCjG4/OsfVn2LBhAJw+fZpWrfSH/6lTp9KhQweAbMOwIiIiiIiIMFe1hdCrZcuWtGjRQuf2wrChqCpVynHZVQW4l5pK/T6vsXLlSp0yvLy8CvYChMhDSmIaD8Mz8oMpwf7PP/9k2LBhDBs2TNtQUBoZHeyTkpJYtmwZPXr04IUXXsj2RiOKhjp16hRIqNcoieH+5Zdf5uWXX5ZQX0SY+iVLnz59jJ6ILrOs4b6wJk7MHO5fe+01k3vk+Pv7ExQUxPvvv68z4d3Fi3nPFq75/7t//z7z5s3TCeBVqlRhypQpAOzcuVPnvGXLlgHkuEqFxuuvv679+eHDh3nWR4ic7Li6g7iUOGo516Jzjc56j4mMjNT+nFOoB1CpVHzxxRdAxpKvmWle611l5nFRwFTW1lQaPQqVSpU93KtUoCgsenCf4SNHFk4FhTBC5PWnKGoFZzd7nCoaN74+IiKCdu3asXXrVrZu3crLL79car9wNXqg8KhRowgODqZ///60bt1axkAUUWvWrCmwUK9hjjH3RUHr1q3ZtWsXr7zyCgAHDx6UUF/I8ttzwpCx6rnJPOZ+0aJFRp1rTrNmzeLMmTPs3bsXwKTfMU2XeMgILGvWrGHcuHGcP3+exo0b53ieZk4VgMqVK+s9xtXVFcgeyu/dyxjcXK1a3uNBNZ4+fWrwsUJklpKewtd/fQ3ASO+RWKn0t2Fk7oac12cZW1tbvds1r/VatWqZUFMh8ifpr0sZ/yoKDplewzZVqjD23FkOxsfzuRHvu0IUln/Xrze+tf7kyZPEx8dr78fFxXHy5En+85//mK1+xYXRwf6HH37gxx9/lDFlRVzZsmWNPic/oV6jJIT7uLg4PvroI+39jz76iNatWxe76ygpzDUcwlzhvkWLFnnO/m4pISEh/PLLL9r7n3/+udHXcePGDZo2baq9r/mSwMPDI9fzrK2ttT+np6fr3NfQdMF3cHDQW4Yxv0P29jIjrjDND3//wIPEB1R2qEzP53rmeFxOr1N9NF9OZZ1LSDMUUV6voqClRNwl9p+JRoeF32bCO+/wRtdu2FSqhOMLLTn4zyS/8tlFFAd3rz4FTFu/Xt8Xq6X1y1aju+JXq1atQN8k7t69y5AhQ3B1dcXR0ZFmzZpx7tw57X5FUfj444/x8PDAwcGBjh078tdff+mUkZyczPjx43Fzc6Ns2bL07t271HbRyIk5Qr1Gce6WnzlEnj59mtOnTxfL6ygpzD3HgSnrw2fm5OTEjBkz8lUHU2UeUx8bG2vydTRr1owLFy6QlJTEqlWrOHDgAACdO+vvrqyhUqlo27YtkPE7fu/evWy/E//73/8A6NSpk872nj0zwtX27dtzfYzMLf15fdEghD5qRc3G0Iw5HYY9P4wy1mVyPLZ27dran2/dupVruWfPngVg6NChOts7duwIwKpVhk1kJoS5PN60CdLT+e3ZM/5KTqbxm2/i0vNVyr7YGpW1tcHvu0IUtuSEVKLvZHyeMGX9+latWrF8+XLKlClDmTJlWL58ea7Dq0oyo4P9ihUrmDFjBrdv37ZEfXQ8efKEdu3aYWtry08//cSlS5dYsWIF5cuX1x6zdOlSPv30U9asWcOZM2dwd3fHx8dH5wPnxIkT2b17N9u2beP48ePEx8fTs2dP0tPTLX4NxYE5Q71GcQz3+kJkcbyOksJSExfmN9wb08pnLvomyjPlOl566SUAmjdvjoODA++//z4AR44c0dsCn9VPP/0EwPnz5/Hw8MDPz0+7TzNDfubH0Vi+fDkA06ZNy3ECwmfPntGlSxcg4z3bkPoIkdWR8CPcir2FUxkn+tfPvkJDZjY2NkyfPh2AF154gYSEBL3HXbx4kUmTJgEZr+HM2rRpY4ZaC2GctEePePrPMsHrHz8CTHvfFaIoiLz2FEWB8lUcKVvetBXWpkyZQmJiIomJidr5fkojo4P9Cy+8QFJSEs899xxOTk5UrFhR52ZOS5YsoXr16mzatInWrVtTq1YtunTpol1WSVEUVq5cyYcffkjfvn3x9vZmy5YtJCQksHXrViBjmaUNGzawYsUKXnnlFZo3b05AQAAXL17k4MGDZq1vcWSJUK9RnEJxbiGyOF1HSWGOUJ/bJHf5DfcFKbfZ7429jnHjxnHkyBHq1q0LZMyOf/fuXW2rY16cnZ1JSkpixYoV2Nj8O5Jr48aNjB8/HoB9+/ZlG6/coEED7UR7L774IseOHdP5YvXWrVvUrFlTO4Gfud+LROmgKAobQjcAMLDBQMra5j0kTRPUHz16xEsvvUR4eLjO/t27d9OkSRMgo+dJ/fr1dfarVCr27dtnjuoLkaMtW7bojCF+uHkLSnIyfyYmcjohwaT3XSGKiruaZe7ql89XOVZWVlhZmbzgW4lg9Bj7N998k7t377Jw4UKqVKli0cnz9u7dS7du3fjPf/7D0aNHqVatGmPHjuXtt98G4ObNm0RFRenMRmtnZ0eHDh04ceIEY8aM4dy5c6Smpuoc4+Hhgbe3NydOnKBbt256Hzs5OZnk5GTtfX1r1xZ3lgz1GsVhzL0hITLrdSxevLgQalo6mCPUh4SE5DnJXX7H3BcEQ5a0M/Y6OnbsyLVr10yuk52dHZMnT2by5MkEBgYyZMgQDh8+DGQEfE33z6w2b95MREQEx44do3379jmWf/nyZVxdXQukV5goWc7eP8vF6IvYWdsx2GuwQee4ublx+fJlGjZsyMWLF6lZs6be47p165ZttQeNnj17MmfOHObOnWty3YXIzapVq7TDPRxVVhyqUwcXa2s2PH5slvddIQpTxFXTJ84TuowO9idOnODkyZM6ky9Zyt9//42/vz+TJ0/mv//9LyEhIUyYMAE7OzuGDRtGVFQUkLHMUmZVqlTRfiiMioqiTJkyVKhQIdsxmvP1WbRoUYn+I21qqDdlqa+iHO6NCZGZr2PcuHEFWMvSw1yh3sfHB09PzzwnuSvK4d6YdeoL+zrq1avHd999R7NmzXI8pkyZMvzyyy9s3bqV4cOH6yy1BzBjxgymTZumnVlfCGNtuJjRWt+nbh9cHQx/HTVo0IDo6GgWL16s7b6c2bfffsuAAQNybQnq3bt3if7MIApX8+bN+f333wH4T3kXXKytibKyYunRX2iWy1LTeb3vClHYkuJTeRSR0RvFlInzhC6j+ys0bNiQxMRES9QlG7VaTYsWLVi4cCHNmzdnzJgxvP322/j7++scl7XXgKIoefYkyOuYmTNnEhMTo73duXPH9AspYvLTUr9o0SKTxmoVxe7spoRIzXUU1lrmJZk5Q723t7fBk9wVxW75xoR6jcK8jjlz5uQa6jWsrKwYMmQI6enpREZG8ueff3Lt2jVSU1NZvHixhHphsrBHYfwW+RvWKmtGPD/C6PNdXV1ZtmwZqampXLt2jT///JPIyEgURWHgwIGlvnunKFzr168nJiaGvy5cYHpDLwCazf0411Cvoe99d8+ePRausRCGuXsto7W+QtWyODrnPNmpMIzRLfaLFy9mypQpLFiwgMaNG2db29XZ2dlslatatSqNGjXS2ebl5aXtDufu7g5ktMpXrVpVe8yDBw+0rfju7u6kpKTw5MkTnVb7Bw8eaGd41sfOzi7bsjYlQX6731evXh0fHx+TgldeLfcrVqww6+ytua18kJ8Q2bp1a9auXcvw4cPNUU1BxsRp5gz1QUFB2mXcDGFKi7elXq83btxg7NixRoV6jcJuuTdG1apVdd63hciPTaGbAOhaqyueTp4ml2NjY6Odg0KIosTZ2RmP6ze49/gxNpUq4fLaa0aXoXnfTU1NtUANhTCeZny9Zz7H14sMRn8F7evry8mTJ+nSpQuVK1emQoUKVKhQgfLly2fr7p5f7dq148qVKzrbrl69qh0DV7t2bdzd3QkODtbuT0lJ4ejRo9rQ3rJlS2xtbXWOuXfvHqGhobkG+5LIHGPqp0+fjre3Nz4+PsW25d4cLcPe3t4WqFnpNW7cOLOGelOGehSVlvtFixaViOsQwtLS1emciTrDN399Q9CtIABGe48u5FoJYRmKWs2j9esBqDhiBFZlpHVTFH93/xlf7yHd8M3C6Bb7I0eOWKIeek2aNIm2bduycOFCBgwYQEhICF999RVfffUVkNEFf+LEiSxcuJB69epRr149Fi5ciKOjI4MGDQLAxcWF0aNHM2XKFFxdXalYsSJTp06lcePGvPLKKwV2LYUtv6FeM/zCwcGBoKAgfH19zdZyP3LkSCBjqYrBgw2b8MgQmom9MrPUEmoif27cuMHhw4cLLdRrGNPibanXa/Xq1c1+HZnX6y4IaWlp3Lx5k8TERNzc3Exakz7zDNBCZHXw9kEWhyzmfsJ97bYyVmW4E3eHBhUb5Hru33//jb29PZ6enib1MoyMjCQ6OhoHBwdq166ts0KEEJYSf/gwKTdvYuXkRPk3BmTbb473XSEKUkJsCo8jnwFQrUH5wq1MCWH0X6MOHTpYoh56tWrVit27dzNz5kw++eQTateuzcqVK3U+TE+fPp3ExETGjh3LkydPePHFFzlw4IDOh+LPPvsMGxsbBgwYQGJiIl26dGHz5s2lZp3k/Ib6uLg4lixZor3v5ORk1nCfuWxLklBfdK1du7bQQ71GYXdnnz59utmvo3//3NfzNpfo6GiWLVvG0qVLs+37+uuvGTx4cJ5jlS9cuICfnx+nTp2yVDVFMXfw9kEm/zIZBUVne4o6hcm/TObTjp/ySs2cv7j/z3/+o/25ZcuWrF+/Ps85ItRqNdu3b9c2GmT2/vvv06tXL+MuQghjKArR69YBUGHQIKzLldPuMsf7rhCFQdNa71qtLA7lpAeKOZj0m37s2DGGDBlC27ZtuXv3LgDffPMNx48fN2vlIGMZmYsXL5KUlERYWJh2qTsNlUrFxx9/zL1790hKSuLo0aPZuknb29uzevVqHj16RMI/631Wr17d7HUtiswR6n19fbONV9eEe3N0y89tLLy5SKgv2kwZ2mBoqDdlss/C7M7u4OBgtrI017Fjxw6zlZmTy5cvU6lSJb0fLgGGDRtGx44dSUlJybGMTZs20bx5cwn1Ikfp6nQWhyzOFuozWxKyhHS1Yet1nzt3jubNm7Nx48Ycj0lJSaFHjx56Qz3A559/Xqp6AIqCZ3X5Mkl//InKzo6KQ//tiWiO910hCsvdq08BmQ3fnIwO9jt37qRbt244ODhw/vx57VrvcXFxLFy40OwVFKYzV6gPDQ1l5syZ2fabK9zrK9ucEhMTJdSXMMa01C9dutSkuRxKylj1WbNmGdViHxkZSbdu3VCpVNStW9eg4VdxcXF4eWXM1Ozm5sbNmzdRFAVFUVCr1Zw+fRrI+FJ4xIgResvYt28fo0aNAsDPz4+TJ08aXGdR8oSHh3P+/Plst23Ht+l0v89KQSEqIYptx7dlOzcsLAzICPOKopCcnKxd3m706NHs379fb5l9+/bl559/BmDXrl3a17aiKDx48IDGjRub+eqF0KXs3AWAS9/XsXFzAzJa6vP7vitEYbp7RdavNzejg/38+fP54osvWLdunc6M+G3btuX8+fNmrZww3fr1680W6oODg6lTp47e48wR7nMq21yWLl0qob4EMbb7/Z07d0yeqLGkhPs+ffoYdNyRI0eoVq0aBw4cADLmPujcuTMDBw7M9TzN0kmNGzfm9u3b1KpVS7tPpVLRunVr7YfMb7/9lqtXr+qcrygKvXv3BmD16tWsXbuWMjIxVKkVHh6Ol5cXLVu2zHZ7b/p7BpXx3vT3sp2rmXPl3r17QMYa31OmTNF+udyrVy8URbcnwJUrV/jhhx8AuHjxIq+//rrO/kqVKnHy5ElcXFzydc1C5KShnR32ly6BlRWu/3z5CWj/Jpn6vitEYVGrFa6fe8DT+wkAuNcx7P0zPd2wnliWLqMoMzrYX7lyhfbt22fb7uzszNOnT81RJ2EG/v7+Zgv1eYVhc4R7S7pz546E+hLClDH1M2fOzNcqDCUl3OclPT2dzp07A7Bq1SoSExO5cOECANu3b+fXX3/N8VxNa+ahQ4dwdHTUe0zr1q213UWnTp2qsy9z6/y4ceNMvgZRMkRHR5OQkEBAQADnzp3jiy++0O6bOcGwHl7/W/o/zp07p70999xz2n1ZP6tk/r3OOgxE85pduXJljkOGypYtS0BAgEH1EsJYoypWBMCpWzfK/DOMNC0tjc8//xww/X1XiMJw4/cHfP3fE/y8LlS77bsFZ7jx+4M8z23dujXVq1fnzJkzRj/umTNn8PT0xNbWFl9f3xI7Qa/Rwb5q1apcv3492/bjx4/r/OEUhcvPz69AQr1GUQ73M2fOlFBfApg6UV6dOnXyvcRi5nCvaZ0uaQ4fPgxAt27dGD9+PPb29jRt2pTff/8dgH79+uVZRqVKlXLdr2n537dvn872X375BYDx48cbW21Rgnl5edGiRQuWLVsGZEys2LdHX1SocjxHhQp3R3cGvjyQFi1a0KJFC5o3b87ff/+d4zlWVlba8JN16IkmsL/wwgu51lVmIBeWoLr/gO5OGSs3JHb31W6/efOm9mdT33eFKGg3fn9A0JehPHuarLP92dNkgr4MNSjcR0ZGGvR5JKvXX3+dqKgoFEUhODiYefPmGV1GcWB0sB8zZgzvv/8+p0+fRqVSERkZSWBgIFOnTmXs2LGWqKMwwVtvvWX0OfmdYK6ohntLd/UXlpff2e81EzWaI9wXxER0hUEzEWrW2b3r1q0LZLSi5ldsbKze7QkJGd3xqlatmu/HECXPjRs3AHD2dMYv2O/fifOyzJ+nCfwzWs/A2urfVW8M6Xqpab3JOtmmZtIxd3d3k+ouRH7Y/PAD1ioVx+LjScr0/mjMpLA5ve8KUZDUaoVj26/leszx766hVuc8MWpGOWoiIiKM6lKfnp5OZGSkzjmZvxwrSYwO9tOnT6dPnz506tSJ+Ph42rdvz1tvvcWYMWOkC2UxZq5Z44tiuC+pLaylhbmWtDNXuC+opeMKWsuWLYGMrvCZxxl/8803AGa5bs2XB1lbNzUtTo8ePcr3Y4iSp2vXrlg7WzP0/w3lfsJ9arvUZl7beaQ80Z3pu4pjFb1L3RmyzvyVK1eAnFs/U1NTcz0/69h8IfIrLToa66NHAVj/+DFu/0yaB+j8nJec3neFsIScJj49+mNItpb6rOKfJHP0x5AcJz5VqVRYWVnRrVs3o5Yst7a2pmvXrlhZWWFlZYVaraZHjx75us6iyqTl7hYsWEB0dDQhISGcOnWKhw8fltguDaWBuZeCK2rhfseOHSV6bHRJZu516s0R7g2diK64yTyzt5WVFStXrsTX11fbE2vlypV5lrF79+5c92/evBmAadOm6WzXdKtbsWIF9+/nPOO5KJ1Wf7WaWlNrEWMdg3W8Ne0i2/F6/de5OuUqNxffZMn/LWFjt40E9QvKcf36nJYDA0hOTmb79u1A9iEnmtV+/Pz8cg3voaGhOe4TwhSPvwlAlZrKH4mJnElM0OnRlDmkm/q+K4S55Tbx6bSJhs2PMm3izBwnPm3Xrh1Tp07l+++/N7puO3bsYOrUqfTr149NmzYxfPhwo8soDkwK9gCOjo688MILtG7dmnLlypmzTqIAWWp996IU7vv371/iJz4ricwd6jXMEe6LG0O7bT5+/Fj786RJk7ST4h0+fJhq1arleJ4m/Pft25eLFy9m268oCsuWLePbb78F0C5rp+Hp6UmrVq2AjD/cmmVUhUhITWDeX/NwqOFAakwqYfPC+OC9DzJ2KnDnxB16PNeDVu6tdLrfZzV16lRefvnlbNufPn2q/btXvXr1bK9zzWv7l19+0S6Nl1VISIgsJybMKj0+nif/vF+uf/xIb+PZ1q1bAdPfd4UwN83Ep5o51zw9PTl58iTnzp1j2cpFBpWxbOUi7bw7ABMmTNC+/t99912WLFliUu4sV64cS5Ys4bvvvmPEiBGoVDnP1VKc5d0/7R+GviFs3LjR5MqIgmWpUK+hCfe+vr74+PgU2sz0ffr0oWnTpsyePRvApEkFRcEyR6jPbQiGJtz7+Pjg6+tr1i8Oipq4uDiWLFli0LEVKlRAURQuXbrEmTNnqFKlCj4+Pnl2eWvTpg03btzg559/pkmTJixYsIBXX30VV1dX4uPjeffddzn6T5fSwMBAnJ2ds5WxY8cOatasyY0bN3B2dtb+vorSK02dxuRfJnPh4QWcyjixYdAGIrwiiIyMpGXLljnOUq+PSqXi3Xff5fjx4zx48ICIiAiuXr1Kly5dtMccP34823kuLi4EBgYyePBgpk+fzunTp3n33Xdp0KABANu2bWP69On5v1ghMnm6/TvUsbGoPTw4fOUyi319sx3zxhtvsGXLlny97wphCatWraJnz55ERETQoUMHNmzYQJuX2vD30WSS4tJyPK9cBTs69GiNlZVK+767atUq7Rf/Im8GB/vNmzdTs2ZNmjdvLmPJSgBLh3qNohLuNWFewn3RZ45QP3/+/DwnuSsN4V7zex4REWHUeY0aNaJRo0YGH69Sqdi7dy/9+vVj//79fPjhh3z44YfZjgsMDGTQoEF6y6hRowbXrl2jXr16pKSkSLAv7VTwRcQXnIk5g4ONA2u7rMXLzQsvH698Fz158mQmT56svW9nZ8dff/1FjRo19B4/aNAgFEVhyJAh7Ny5k507d2Y7RvMeIkR+qVNSePxP9/m0nj1RjhzGyip7B1srK6t8v+8KYQlVq1bV+Xs+dOhQALo0GcDrbcagKIreFvOXB9TDyipje+b3XVOWtyutDO6K/+677xITE8Pff/9Np06d2LBhA7t37852E0VffkK9KRPRFZVu+aVlPfLizFyhfvbs2QZN9lYUu+VrZgDPr8y/5zNnGja2LT/KlCnDvn37uHz5Mu+++67OvkWLFhETE5Pnh8u6deuSnp7OTz/9pDPmX5QuiqLgMcKDMzFnsLGyYWWnlTSr3Mzsj1OlShV+/PFHEhIS8lw9ZfDgwTx9+pTVq1dTvnx57fZevXpx5coVFixYYPb6idIpdu9e0h4+xKZKFdJfbpfrseZ43xXCEjL/PW/Tpg0A9TyaAmCVpVm5XAU7fMd4U6d5ZZ3tmvfdYcOGFUidSwKDg/3atWu5d+8eM2bMYN++fVSvXp0BAwbw888/Swt+MZLflnpTJ6IzJNynpaWRnJxstltaWvbuPhLuiy5zhvp58+YZPMmdqeHeUq/XRYsW5fvLr6y/5wW55GODBg3w9/dHURTt7YMPPjC4G6iVlRW+vr7aCZ9E6aIoCtuitlGxQ0VUqFjafiltPdqa9TECAgJQFIWoqCi6d++utzVUHxcXF8aNG8eTJ0+0r+29e/dSv359s9ZPlF5KejqP1m8AoOKIEWDAig6Q//ddISxB8/f8xIkT3LvxFO+aL6GyUjFw9kv0mdQcn9GN6DOpOUMXtM0W6jVcXFzo2rVrAde8+DJq8jw7OzvefPNNgoODuXTpEs8//zxjx46lZs2a2jVgRdFlju73+ZmILq9wP2LECOzt7c12y2kyIwn3RU9oaKhZQ72xQy1MCfeWer1Wr149Xz1bCmqYjRCWsO7iOoKiM7q0j6o2Cp+aPoVcIyEKTtyhQ6TcuoWViwvl//Ofwq6OEGYTsu9vABq+5E5F97JUa1CB+q3cqdaggrb7vcg/g8fYZ6VSqVCpVCiKglqtNmedhAWY68N+fiei0zfmXsPPz4+2bc3XMnPixAn8/f317svvmPv169fnr3JCx9ixY2natGmhhHoNY8fcW+r1On36dDZt2mTSnBQS6kVx9u3lb1n9+2oA7m29R/tF7Qu5RkIUHEVReLQu47NFhUFvYl2ubCHXSAjziLz2lDthT7CyUvFCj1qFXZ0Szahgn5yczK5du9i4cSPHjx+nZ8+erFmzBl9fX4O7somCZ44P+5nH/eY3FGcN91OmTAEylrkaPHiw0XXLiUqlyjHYg+nXMX/+/FzLFcarU6dOoYZ6DWPCvaVerw4ODiZNOFmYoT41NdWo4yMiIti5cycPHz7E0dGRjh070qZNmxK7/IzI2/6/97PwdMaa8a9Vfo0FBxaAYasjmY2iKJw4cYKjR4+SkJBApUqV6NevH56engVbEVEqJZw+TdLFi6js7an4z2RjGsnJyWzdupWrV68CUL9+ffr27Yu9vb3B5Wd+333y5IlZ6y5EZlmHaIfs/6e1vl1VnN0csh0r77vmY3CwHzt2LNu2baNGjRqMHDmSbdu24erqasm6CTMwx4f9kJAQFi3S/YRlznCfteyCZOx1aEKkn5+fhHszWrNmTaGHeo2iMFu+satJFHZL/ciRIwkJCWHVqlXY5DImNDw8nP79++c4w+2+ffvo2bOnpaopiqhf7vzCrOMZv7+DGg6iq01XFlCwk9Ht37+fXr16Zds+ceJEPD09+e2333KcNR/QO6eLEMbQtNaX79sXm4oVdfbl1DvMz88v3++7QpjbCy+8oP17HnHlCXevPMXKRsUL3WvpHJff912RncHB/osvvqBGjRrUrl2bo0ePatfGzGrXrl1mq5zIH3OFeh8fHzw9Pbl+/brOPnOF+xYtWmQruyAZeh2ZQ2SPHj0k2JtR2bLGdzk0NNSbMst8cQr3pvyeK4pCenp6rh8G86JWq3W+lff39yc0NJTDhw/rLff69evUq1dPe3/KlCm4uroSGRnJmjVrgIwZxjdu3MjIkSNNrpcoXkLuhTDllymkK+n0eq4XM1rP4MLvF/JVZlpaGtbW1gb3ANm4cSOjR4/W3l+6dCnPnj3j8uXLbN++nYiICGrWrMm1a9eoW7eu3sfLOiO5EMZI/Osvnv32G1hbU3GU/ve/Ll264OvrS3R0NMHBwZw/f97k990LFy7w3XffWex6hOjVqxcbNmyk/OMmADzfzgOniv/2MDHmfVcYzuD+88OGDaNTp06UL18eFxeXHG+iaHj27JnZQr23tzczZszQe0x+J6JzcnLKseyClNd1WKJlWJjOmOfD1Fnmi8JSeHlNOGlsqE9MTKRt27ZYWVlha2uLSqVi9uzZRq1scvbsWVQqFdbW1tq1aZcuXQrAsWPHmDNnTrZz1Gq19sNl3bp1iYqKYvny5cycOZPVq1ejKAqrV2eMrR41ahQXLlwwuD6i+AqNDmX84fGkqFPoVL0Tn7T7BCvVvx9LLl68aHBZiqKwbNkyVCoVtra2WFlZ4e3tTWxsbK7nXbhwQfvh8sMPPyQ9PZ1p06bx8ccfs23bNpKSkmjSJOODqbe3t945hSZMmMDvv/9ucF2FyOrxhoyZ8J179KCMni7I/v7+HDx4kKlTp7J48WLOnTtHWFgYYNr7blH43CVKrunTpwOw7KP/ce96DNY2VrTwraXdb+z7rqy+ZgRFGCQmJkYBlJiYmMKuSq7OnTunAEqTJk0UZ2dn5fTp0yaVc/r0acXZ2Vlp27atEhsbqwQEBCiAEhAQoPf4efPmKYAyb948ox8rr7JNZUq5+q5D3zbN//O5c+fMWufSxpT/R0Nfa5rnv169egX6u2Cq3MqNjY1V2rZtq3Md+rblVXZOt1GjRhlUx1OnTuk9PyAgQDl06JD2fmJios55P/zwgwIo9vb2SlJSUo7lv/vuuwqgtG3bVn7HSrjrT64r7b5tp3hv9lZGB41WktL+fV1onntAOXv2rEHlDRs2LMfXt+Y1p+93rGXLlgqgrFixIseynzx5oi3rxx9/1NmXkJCg81jyehXGSr51S7nk1Ui51KChknj5ss6+vN4HTX3flfdXYQmZX1fvjnlXmdJntbJmzCHl2ParOscZ+747bdq0PD93JSUlKXv37lX27t2b6+eM3OpclBmaQ2XGuxLqxo0bZmmpN7QLcklZQi7rdUhLfdFiyvMxffr0HFu8DZG15T4xMdHoMvIra8v9oUOHTO6R07JlS9LS0lAUhfv/n707D4uqbP8A/h1AFhFwQcEFzXAP9zU0RXOhNDP1l6VmptX7Yu4ahmZpmpZLmZn0Vq65lpppuWuaZoqhhpiamgqIiCiyrzPn9wedcYbZZ85hZuD7uS6uZOYsz4kz9zn3PM+5n7t3AZQMiTOnmFKXLl0AANu2bYMgCNiwYYP6vV69eqFXr14AgB9++EFrvQ8++ABAyfzhHh4eBre/bNkyACUzBHAK1fJDqVLiTMoZ7PlnD86knMGtzFt488CbyCjIQEv/lvis12fwcNV/XnTo0MHk9tPT07F+/XoAwJ07d9Sz9YSEhAAAPvvsM73rZWZmIjY2FgAwfvx4g9uvWrUqDh8+DAA606iK53qzZs1MtpNIn/ur1wAqFbx7dIdn06YWrStF3CWSw7Q330PDgBYoLMpH466PakZYE3e//PJLo/sqKChAr169MHDgQAwcOBC9evVCYWGhBEfhfJjYl1MrV64ss6ReVB6Teyb1jsPaL1nEKvNSJfcff/yxxetLQUzuH3vsMfTu3RsnT5606su7n376Ca6urgCAWrVqYdasWQCAvXv3Gl1PcwjykCFD9C7zzDPPAIC6crPo9OnTAIDHHnvM6D40bz5TU1ONLkvO4dCtQ+i3vR/G7B+DGcdnYMz+MXh+5/NIzUtFo6qNsPLplfCuZLzGhqkpdQ8cOACg5Eu8wMBAACWzTBw9ehQADA47TkpKUv/b3d3d6D7EZ+tLn5fiud65c2ej6xPpU3zvHjL+Tcj933jDqm3YGneJpCYIAs7uK4mvv/71I+5n3FW/Z03cNfUo5IEDB3Dy5En17ydPnsT+/fstbnd5wMS+nBJ7KixhS1IvKi/JPTkWW0dOmHpW3Rxicq95UXJGlSpV0vpd/FZbTPZtce/ePaPv16xZ0+Z9kPM4dOsQph6diru5d7VeVwpKAMDI5iNR1bOqzfsRK9KXvkkUz21bikSKTH3RVLVqVZv3QRXPg/XfQigshFebNvBq396qbTDukqNJv1WMewlZKCjKw6HzW63eDr/gtxwTewIgTVIvcvbkXjOJdObjKC+kehxCquQ+KirK6jbYQiyUd/PmTRw6dAihoaFWHUdYWJi6EE1KSgoWL14MAOjbt6/R9VxcHl0utm/frneZgwcPAiiZY1lTrVq1AMDk7BeaQ+fEdcg5KVVKfBTzEQQYLnr05Z9fQqlSmtyW5rmnz7PPPgugJFaIN4JKpVI9daKhUTaa8yQXFBQY3cfNmzcBPHocRSSe65q9RUTmUGZlIX3zZgBAjTffMHsWh9JsjbtEUlJAgcTYkkcWj8b/gOz8DK1Ya03c1Tcbiaa+fftqTQkZGhqKfv36Wdr0csH2r7HJ6UmZ1ItsnQrPXgwlkc52HOWF1DUOLJ0fXp/g4GCb22EpfdXvO3XqZNVxxMfH6yRKo0aNQrVq1Uyu+8cff6BDhw4YOnSoznuXLl1SVwZ/4YUXtN5bs2YN+vfvj6effhoPHz40OIOKWBm/Y8eOqFKlilnHQ/aVkJCAtLQ0ndcvZV/S6akvLSU3BVtObEHzKs211/232jcAnDp1ymQbqlWrhtdeew1r1qxBQECAzvtvvfWW3vV8fX3RpUsXnDp1ClOmTMHKlSv1LldQUKCeAeK9997Tem/w4MEAwDnCyWIPt26FKjsb7o2CUSUszKptSBF3iaTUumE35N5XQXBR4sif36Njx47w9fVVv29N3H3hhRfUnRD6eHh44JdfflEPv+/Xr5/JYf7lFXvsKzg5knqRs/XcG0oine04ygtbk3pDRe6k6LkvS4amtLPmOL7++mudx3QWL16MtWvXmtWW9u3b6020Ll68iBYtWgAAIiIi4OnpqfV+eHi4+iLbvXt3nW/pVSoVZs6cienTpwMAvvrqK7PaQ/aVkJCApk2bon379jo/b83Qn0yX9lbkWzrrjhw5EkBJMUVzn11ftWqV+gtYUdeuXZGZmWm0cFh0dLT6vytWrNB5/+7du3jiiSeQn58PADq9QJ6enpg5c6ZZbSQSqQoKcH/dOgBAjbGvQ2FiVMqNGzd0Xjt8+LBNcZdIaoIg4NkOrwIA9p3ZhJyCTL3Xc0vjrjj1nTHu7u547rnn8Nxzz1XYpB5gj32FJmdSL3KWnntTSWTp4xCHfpI8bE3qs7KyjBa5k6LnviyYmqfe0uPw8vLChQsXIAgClEqlVc8ed+7cWV11fNOmTXjllVewcOFCACU3j8uXL9dZx8XFBRcvXkTjxo0RFxcHT09PDBs2DB07doRKpVLPeQuUVOhv06YNzp49a3HbqGylpaUhPz8fX3/9Ndq1awcAyFHm4Hj6cey9txcPix+a3MYXi77Q6bHfs2cPZs+eDX9/f7PbolAo8MEHH+CDDz5AcXExXF1dzRra3KZNG6xevRpjxozBhAkTMGHCBLzzzjuoWbMmkpOTsXTpUvWy165d0/tYwNy5c7F3717OZU9my/jxRyjvpcGtdm349Td9PzF06FA0a9YMr776Ktzd3fHzzz/jyJEjAKyLuwkJCZIfE9H960WoU70hcguycSTue/X1vDRL4645I7eoBBP7CsrapN6aqb4cPbk3N4nUPI7k5OSyal6FI0VSHx4ebrLInaMn96aSepE1x6FQKGwuKObi4qKVOM2cORNz5841uN1GjRrh1q1b6Nq1K5KSkrB161Zs3apdVGf37t3q56LJebRr1w5VGlbBlstb8NM/PyGvuOQ6oYDC4DP2CigQUDkAL3V7Ca4u2oUbNYfiW8PSc/u1115DzZo18dxzzwEAPvroI633O3XqhO+//x7169c3uL8vv/ySlfHJKEGpRO4fsSi+exf3vvgCAFBj9KtQmNm7ePnyZZ0aL1LEXSIpqFQCEmNLetiPxH2P77ZvMXo9tyTuMrE3HxP7CsiWnvpFixZh2LBhFvfuO2pyb2kSWfo4SFpSJfXx8fGIiorC+++/b3R5R03uzU3qRfY+jjVr1ujM761P/fr1kZiYiNu3b2P79u24d+8evLy80LNnT3Tp0sXq4lFkH0pBCd8Ovlj4z0JcvnBZ/Xqjqo0wvPlwVHarjKjjUTrJvQIlf+cZnWboJPX2MmDAAKhUKvz+++84evQo8vLyULNmTQwZMgR169Y1ub4Ulfep/Mo8cAB3FyxEcUrKoxcVCrhWr254JQ0nT57EzZs31VPaNWnSBC+88ILO8Ht99MXdBw8eGHy2mcgaV8/cRX6GCjn5mZizYhI6P9nB5Dq2xl3S5VRXooULF2LmzJmYNGkSli1bBqDkeY65c+fiq6++Qnp6Ojp37owvvvgCTzzxhHq9goICTJ8+HZs3b0ZeXh6efvpprFy5UqsyY0Vh6/D7xMREhIeHW7WuqeT+t99+U1frloKpKsXWJpHvvvsukpOT1c8IkTSkTOoPHjyIq1evmrWetUmxXOdrXl6eRUm9yJ7Jfekp9EypW7cuJk6cKFNrSG4P8h9g+9/bseHKBtQfXx+Xcy7DVeGKXvV74eVmL6NDQAf1lzQerh74KOYjrUJ6Nb1qIqpzFHo36G2vQ9BLoVAgNDRUq7oyka0yDxzA7UmTgdLXC0FAcuQMKDw84GtiVhIPDw+8/PLLNrVDM+6ePXuWiT1JRqVU4cxPJXUgDv/5HXp7TDd7XcZdaTlNYn/mzBl89dVXOgUUFi1ahE8++QRr165FkyZNMH/+fPTp0wdXrlxRJ56TJ0/G7t27sWXLFtSoUQPTpk3DgAEDEBsbK8nczc5Cimfqo6KisHTpUlmS++jo6DJLlm1NIl9//XUm9hL65ptvEB0dLVlS36lTJ7MTe8C6pFiu83XRokW4e/euVYm5vXvuSX5KlRJnU8/iXu491KxcE+1qtZOk19uc7V5Mu4hNlzdh7429KFIVAQCKM4vxQvALmNhjIgK9A3W227tBb/QM6omzqWdx6sIpzHtnHny8fNB5L4etU/knKJW4u2ChblKv4e6ChfB5+mkoKtD9KJUvV06nIONeHtw8FTga/wMA8xN7kpZTJPbZ2dkYMWIEvv76a62q5IIgYNmyZZg1a5Z6ypl169YhICAAmzZtwn/+8x9kZGRg1apV+Pbbb9G7d0nvwIYNGxAUFIRDhw5VmHkOpSqUFxwcjIMHD6JPnz6SJfcNGzYEAKxduxYvvfSSVe3SZ8uWLXqHB0s9hRrZTuqk3hqWJsVyna+JiYk4duyYpMdBZU+OBPzQrUM6vd8BlQPwTqd3bOr9Nrbd7vW648CtA9h8aTPi0uLU74fUCEGoVygmPTMJQ08N1ZvUi1xdXNExsCM6BnZEZ7/ONl0/iByRoWkfXf76Cx6aw+9LEwQUp6Tgz82bofq3wr0mW+tNEMlNqVThzM83AQB1W3ugsDjfvg2q4Jxiuru33noL/fv3Vyfmohs3biAlJQV9NYYweXh4oEePHuphrbGxsSgqKtJapk6dOggJCTE6VLugoACZmZlaP85KiqR+586d6n936tQJBw8eRHx8PMLDw5GVlWXx9jSnkBO37ebmBg8PD8l+9D3zyKTeMUVERNg1qRdZMoWcXOdrVFSU5Mdx/fp1m7ZniStXrmDAgAFQKBRQKBSoU6cOPv30U2RkZJi1vkqlwp49e3TivTM5dOsQ+m3vhzH7x2DG8RkYs38M+m3vh0O3Dtm0zalHp+rMDZ+am4qpR6davW1D272bexdTjk5Bj609EHU8CnFpcXBzccOAxwdg07ObsHnAZnSt1hVCkWWPo0hx/bDVyJEjoVAo0KVLF+zZswcqlcqs9TIyMrBgwQL1ue3h4YGxY8fiypUrMreYHFlCQgKaN2+ud9rHWePGmbWNWePG6V1fnPrxzp07Rte3Ne4SWevyyTvIup8PL193BDyhPbWoeD0PCAhQn5vWxN0ff/xRjqaXSw6f2G/ZsgVnz55VT6ekKeXfb0EDAgK0Xg8ICFC/l5KSAnd3d1SrVs3gMvosXLgQfn5+6p+goCBbD8UupEjq58+fj23btmm9JmVyX3rbcmFS77hef/11i9eROqkX2Xue++DgYEm2o3kc+uKn1AoLC/Hyyy+jWbNm+Pnnn9Wv37lzB1OnTkXVqlWxceNGo9u4du0avLy80L9/f6Snp8vdZFnIkYArVUp8FPOR3grz4msfx3wMpUpp0XaLlcUGtyvKLspGTc+aGN9mPA4OPYiFTy1Ey5otLTuAUhwhuQeA06dPo3///nB1dcW1a9eMLrtp0yZUrVoVs2bNUr9WWFiI1atXo1mzZpg0aZLczSUHlZaWhtzcXGzYsAGxsbFaPx+a+Rz7hytX6qwbGxuLefPmAQAePnyodz0p4i6RtZRFKvyx5yYAoH2/BnB1e1QAV/N6npqaqn7dmrj7/fffy9L+8sihh+InJiZi0qRJOHDggNHKn6UrKQuCYLK6sqlloqKiMHXqVPXvmZmZTpfcS5XUz549G0OHDjWY3Ns6LP/PP/+UPblnUl++WJLU79y5EyNGjLBo++XlWXXxONq1a2fyAqrpwoULiI2NRd26ddGrVy+TtUhUKhV69+6N48ePAwAWL16MYcOGISsrC7dv38batWuxadMmdU/p8OHDdbaRkJCAxo0bq3+Pjo5GRESE2W12BOYk4O+ffB93ckp631SCCkpBWfJflRLpD9ORnZsNlaCCCioIggAVVEgrTNP5oqD0tlNyUzDo+0HwdPVEsVCMYqEYSkGJYqEYRaoiqKBS/y7+t1goNuu4RgeORogyBAmXEpCAR/Nf2zJM2Jrrh1KpxMGDB3H37l107NgRLfQMXTbHsmXL0K1bN9y8eRMjR45Efn4+GjdujFu3bumd0m7jxo3qntOwsDBER0ejUqVKSElJwR9//IHJkyfjxIkTVrWFyo8bN27Azc0Nffv2VXcmKZs3x9VFiyEUFupfSaGAW0AAmr38MuL/+ksn7oqfMX2FWpVKpc1xl8gWf/2WjOz0Anj7ueOJp+ogLv4egJIvltq3b69e7vDhw2jUqBHu3btnVdxt3rw5H0sxk0Mn9rGxsUhNTdU6OZRKJX799VesWLFCPfwtJSUFtWvXVi+Tmpqq7sUPDAxEYWEh0tPTtXrtU1NTjVZgFIfHOqv4+HhMmDBBkqR+3rx5aNiwod7kW4rkftCgQbIm9jt37sS2bduY1JcTlvbUb9u2DfPnz7f4b1+ekvsZM2bgjTfeMLlseno6quuZfunIkSPo2bOnwfVOnjypvrmMiYlBx44d1e+1aNECffr0QZs2bRAZGYkRI0ZgwIAB8PX11dpG165dAQCtWrXCr7/+WqaPD1jC0LO0AHAp+5LRBBwAMgszsejMIjmahpv5N2XZ7sQZE5Fx2vCQXlPDhA2x5Prxyy+/oFevXjqvP3jwQGdEnj6CIOB///sfAMDf31891HnAgAF44okncP36dQwdOlRnhE5GRob65nLx4sWYNm2aulMgODgYXbt2Ra9evXQK+1LFozkN7qhRo7Bm1SrceSfKaFIPAFUmTYSLnkcHjxw5ov73qVOn1OehaNOmTTbHXSJrFRcpEbv3JgCg/TOPwc39UQfAmDFjADy6nvv5+QEomXrRmrhbu3ZtnfOf9HPoofhPP/00Lly4gPPnz6t/OnTogBEjRuD8+fN4/PHHERgYqFUcqrCwEMeOHVMn7e3bt0elSpW0lrlz5w7i4+PL9dQK48aNkyypN5UQOcqwSkOY1Jcf1gy/Hzp0KGbPnq1VeNNc9h6WLxUvLy+zltNM6lesWKEuLtqrVy8kJycbXO/LL78EUDLETvPmUtP06dPRo0cPANCZZikpKQlJSUkASm5QxZsAR2PsWdr27dvjrci3zNpOzrUcPPz9IR6efIj0E+lI/zUdD44+wINfHqB5QXP0qdEHfWv0Rbh/OJ71fxZd/LqYtd3n/J/DW/XfwsT6EzG1wVRENoxEz9SeuD7vOvqk9MG8RvOwsPFCLGqyCJ80/QQTgiaYtd0vFn1h1TBhc+i7fuTl5Wktc/v2bXVS369fP/V0twD0fhGlz3vvvadOgjR5eHjgt99+A1Ay+87t27e13l+9ejUAYPjw4Zg+fbrekX4tW7bE4sWLzWoHlV9jx45FZGQkAGD9+vU4OHgwsvbvh6JSJdQYFwG3QO0Ck24BAaj72TLU+bf4M6Abd8VHkr744gud/Y0aNQqA9XGXyBYXf01GTkYhqlTzQIuudbTeE4feG7qeWxp3RcuXL0dkZKRVeUZWVhYiIyPx4osvYu3atZJOV+xIHLrH3sfHByEhIVqveXt7o0aNGurXJ0+ejAULFqBx48Zo3LgxFixYgMqVK6uHHPn5+WHs2LGYNm0aatSogerVq2P69Olo2bKlUxdnMiU4OLhMknqRFD33chk6dCiT+nLA2mfqBw0ahNatW+udYtEcpXvup02bZnHbncHFixfV/1apVFAoFHjrrbewfPlyTJo0CWPGjMG+ffuMbsPQzSVQ8sjUl19+iebNmyMqKgrvvPOO+r3t27cDAF566SWHHiml+Sxt8+bN1a/Hx8dj3LhxqF+jvtHn1UXz+sxD8yrNtV6LjIzE4cOH8Xyf5zFigPajI0qVEv2290Nqbqr+Yf6CAJccF0S+EImqvlW13nNJdMHn1z9H+3rtMajrIJ3tfrf9O4PbVUCBgMoBeKnbS3or+ks1NFLz+tGtWzc8ePBA631x7u3o6Gj897//Vb/m4lLSN3HhwgW0bGn8uX9jX+wFBARg2rRpWLp0KbZv367eHwB1wq5vhhVN+kYTUMUybtw4tGvXDpMnT8ay1m1Q/++rgIsL6ixdAt++fVHzrbeQ+0csiu/dg1vNmqjcoT3+unxZvb6+uPvVV1+p379z5456dKrmF63Wxl0iaxUVKhG7/xYAoMOzj8G1km4/sanruTVx98yZM/jjjz9w4cIF7N2716I2/9///Z+6k1d8Zt9UXHdGDt1jb47IyEhMnjwZ48aNQ4cOHXD79m0cOHBAK6n89NNPMWjQILz44ovo2rUrKleujN27d5frOexXrFhRZkm9yFF77gcNGmTvJpCNbC2UpzkLg60992VRiM4e/vjjDwAlzx9r9kq++eabAID9+/eb3Iap2iaVKlXS+/q9eyXP5TVt2tSsttpb8+bN0a5dO7Rr1w7FxcWYMGECWrdujV83/4qAygFQQP//BwUUCKwciJe6vaRev127dtizZw8OHz5scH+uLq54p9M76m2U3qZCoUDqllT0f6a/RXHX1HYBYEanGTZP02eOTp06YceOHYiLi1OP3hDt2LEDALSGYioUCqxYsQIAcPbsWaPbLi42XUugRo0aAB6diyLxMYO6deua3AYRAFTauROj/x1JEvDBXPj+OyuTwtUV3p07wW9Af3h37gSFq6vJuHvhwgX1a5qPAGn+29q4S2St+GO3kZdZCJ8anmj2ZG29y5hzPbc07gqCAJVKhf3790OpNL9YrFKpxIEDB6BSqaBSqeDi4oI9e/aYvb4zcbrE/ujRo1rD8BQKBebMmYM7d+4gPz8fx44d0+nl9/T0xOeff4779+8jNzcXu3fvdrpCeJby9va2eB0pCsw5YnLvqM/qknmkqn4vVXJfr149q/bv6MS6JKW/Bb/8b49So0aNbN6HeLEu/S1+5cqVAVgXt+ypdIHSqr5VLU6UNQuUAobjVe8GvfFJ2CeoVbmW1usBlQPwadin2LV0l1Vx19h2Pwn7BL0blM3ItqysLLz33nt63xNv/kr/v9m1axeAkilsjTHnS3xxKKihx1YcZQQaObYHGzbi3mfLAQALU++i2pAhRpc3FXdr1Xr0udQ8N819vAowHHeJrFGYX4xzBzR66930p5LmXM+tibsuLi6oV6+eRZ2zrq6uqFu3rnqUFwA0bNjQ7PWdidMl9iQPKavGO1pyv3DhQqd9Nrqik3pKOymS+xkzZtjUBkfVp08fACU9819++SWys7Nx/vx5tG3bFgDw9ddfm9zGzZs3jb4v9k698sorWq+HhYUBKBmBZe7ctvZmaNYRSxJlzbgrjiwyFq96N+iN/UP2Y3W/1fj4qY+xut9q7BuyD70b9LYp7hrbblnQ/JyfPn0ac+fO1Xpf7LFv06YNzp8/j/z8fCxfvhwHDhwAYHoYvEKhMFlTR3yGuXSRyAEDBgAAtm7danR9Z52ekaSTs2cv7v57XVmZloZzdeua7E03FXc1i55qJiKa/7Y27hJZ48LRJORlFcG3pheadQk0uJw513Nr4m7dunXV1wRL7NixQ53c9+3bV6vYZXnCxJ5kmQrOkZL7oKAgpy58VlHJNU+9rcm9JT0lzsTV1VVdhTkiIgI+Pj7qm8thw4apk299xItwhw4dkJubq3eZCxcuYMqUKQCAt99+W+u9J598Uv1vZ7jYxsfHG51K1JxE2VDcNRWvXF1c0TGwI559/Fl0DOyo1ftvS9w1tl056fucBwcHay3TvXt3DBs2DADQtm1beHl5qeeN/+WXX8zquTH2PKY4pB8AunTRLlS4ZMkSACXnrKG/SU5OjvrZf6qYelWpgqrffgsA+Db9AVbcT1MXBzPGVNwVa3mEh4drnedubm7qQn3Wxl0iSxXmFePcwZIpTzv1fwwursbTSGPXc2vi7vr165GQkIAOHTpY3PaOHTsiISEBhYWF2Lt3L6pUqWLxNpwBE/sKTs753R0luY+MjHT6quYVjRRJvbFHMGxN7p3Nzp07zVquZ8+eSEpKUg8L9/f3x7Fjx7Blyxaj6/Xv3x8AcP/+fXTp0gUJCQla7//www/q6cAGDBiAJk2aaL2vUCiwe/duAMCCBQuwePFigzeqjsCcWUeMJcrG4q6t8ap03C1dYd6RWPI537JlC3755Rf1IyH9+vXD7du3jX7hpMnX1xdr167Veq2goAARERGYMKFkdoDdu3fr9LA2bdoUL7/8MgCgc+fOOH78uNaznTdv3kSDBg1w7do1s9pB5Y/LxYtYWrsO3BQK/JCRAb8pU5Cfn2/21HLmxN3nn39eZz0xUbc27hJZKu6XRBTkFKNqQGU07hhgcLlPP/0UwKPreXZ2tvo9a+Ku+GiK5lB6a5Xn+mqAg1fFJ3nJmdSLHKFavpeXV7mYj7yikCKpj4mJMVnkTjznra2W7yzmz5+Pbdu2mb183bp11RVjzeXj44PLly+jWbNmuHDhAho0aKB3uX79+qkr4Jc2YMAArF69GmPGjFH3RDkqOWcdkSJeacbdjz/+2OI2lgVrPudhYWG4evWq1ft0+3eu8JEjR+rMibx69Wr1yJPS1q5di6SkJBw/fhzdu3e3ev9U/uTFxcF96SdQuLhA2aEDotaugULPnPSmmIq7+mKNv7+/zXGXyFwFuUU4fygRANBxgPHe+u7du2tdzw1d082NuxWhA0Yq7LGvoKxN6q0pROcIPfflZT7y8k6qpL5Pnz5mFblzxJ57KXtYSxdmk1PTpk2RlpamNeesps2bN2PPnj1wd3c3uI3XXnsN586dw1NPPSVXMyUh96wjUsQrMe6WrjDvCOR6zMYaoaGhOHfuHF577TWDy7i7u+Po0aP49ttv9fYYzZgxw+isBlQ+FVy9isQ33oQiPx+ncnJQOP4tq5J6W0gRd4nMcf5wIgpyi1G9jjcatTfcWy8ydj23NO6S+ZjYV0C29NRbW4iOyT2ZImVSHxISYnaRO0dL7hctWiTJ50NfYTa51ahRA4sXL0ZRURGuXr2KuLg4JCcnQxAEvPTSS2YNo2vTpg1+/fVXHDt2rAxabJ2ymHVEquQ+KirK4vXk5AhJ/ccff4yLFy8iIyMDv/32G9q0aWNyHRcXF4wcORJKpRLJycmIi4vD1atXUVRUhI8++ghVq1aVvd3kOAoTE5EwZiyUGRlQNQrG+Nu3ATslz1LEXSJj8nOK8Ofhf3vr+zeEi4vxopAi8XqekZGBixcvWh13N2zYYEvzKxQOxa9gbB1+LxZ2snV4qL5h+UuXLjVZedgS+nqqxJtlDst3LDk5OZIm9fv27VNPhWUOa4bly3W+JiYm2vzYSunP+caNGyVrpznc3Nxsnh6vPBW2sTbuShGvxEJ0Up+vgP4Ya4wjJPVAybDnFi1aWL1+7dq1Ubu2/rmbqfwrSk1FwpixKL53Dx6NG+Ph29OR+/PP9m6WJHGXSJNKJeDO1Yc4fzgRRflKVK/jjeC2NS3ejq+vr00xl8zHr/EqECmeqZe6sJOz9tzHx8fL0LKKa/z48ZIm9dYkxI7Scx8VFWXT56MsameQ+Wz9e5SXkUaOktQT2UL58CESx76OosREVAoKQtCqb4By9CUkkej6uVSsn3kSOz89h5txaQCA3IxC/PPnPTu3jIxhj30FYevNpfjcr9SFncLDw9XP2EybNg0jRoywuG2GbNy4UadAksiWnrCYmBiMGzdOsnZSSe2GI0eO2C2pF1nScy/X+RocHGx1wUlnSuqTk5ORlpYGLy8vNGzYUF3YrDyR6u8hRc+91OcrYDzGanKmpL64uBg3btxAXl4e/P39UadOHXs3iRyEKicHCf/5DwquXoVbzZqov2Y1KtWqBZRRHYvMzEz1KJl69eqZXXVfkxh3S1fQJ9J0/Vwq9v1PtwMrP6cI+/4Xj/D/hCC4bS3J9se4Kx322FcAtt5cZmVlaVVWlrKwU3x8vN2qNltzHGISWXqeZbLNypUr7Z7Uixyh596akS32TOrfffddnD9/3uRyKpUKmzdvhkKhQN26ddG6dWs0adIElSpVwuTJk5GWliZ/Y8uI1H8PZ+25d5akPi0tDTNmzEClSpXQpEkTtG7dGnXr1oVCocC3334LlUpl7yaSHakKCpA4fjzy/4yDq58f6q9eBXczCrRKZc6cOfDz88MTTzyBJ554An5+fujQoYPVcfeFF16Qv9HklFQqAce3Gp995MR3V6FSCQbfX7JkiVnXc8Zd6TGxL+ekSOrDw8N1nqUsL1WbLTkOzSRyxYoVZdjK8i8kJMTidcxN6q2pMu9syb29e+pv3ryJtm3bYvXq1QaXKSwsxLPPPovhw4frff+zzz5DzZo1ceXKFbmaWWbk+ns4W3LvLEn95cuXUbNmTSxatEjv+6NGjUJYWBgKCwsNbsOSmh7kXITiYtyeNg25v5+CS+XKCPr6K3g0blymbbh27ZrOa7GxsTbHXaqYEhIScPbsWb0/x/bEIOdhgdH1s9MLcGxPjM66ly5dAlAyG4Op67kUcZd0MbEvx6RK6uPj4/VWVi4vVZvNOY7SSaQ1VbFJOpb01FtbZd5ZkntLP+e//vor/P39oVAoMGTIENy+fduiNhUUFOCjjz6CQqHAK6+8AgDqm8axY8fip59+0rve4MGDsX//fgDAjh07IAiC+ic1NRUtW7YEADRr1gz379+3qE2ORO4vWRwxud+5c6fOa1Ik9cXFxRYtn5ycjH79+kGhUKBRo0b45ZdfTK6TlpaG5s2bAyiZF/zGjRvq81KlUuH06dMAgOPHj2P06NF6t7F7927MnTvXoraS4xKUSuScjkHGTz8j+9QpJM+chexDh6Fwd0e9lSvh1aqVxdu0Ne4+/fTTyM/PV5+bBQUFWLJkCQDr4m5sbKzFx0DlQ0JCApo3b4727dvr/Xl7snn35G9PjtJZV3w067HHHgNg+HouRdwl/ZjYl1PffPONZEn9wYMHDQ49l+Im0xGGtRs7DjmGe5P1LP17iFXmy2Nyb2kS+fnnn6NHjx7qC+2OHTtQr149sxIgoOQZT09PT/WXcYJQMhTv2WefVb/23HPPqV8XXblyBT//WzX6woULOsNAa9asid9//x01atQAACxevNis9jiasho54WjJ/bZt27Q+H1L11I8ePRqZmZlmLfvLL7+gbt26OHDgAICSuh29evXCSy+9ZHQ9sd0tW7bErVu31DekAKBQKNCpUyf1TebmzZvx999/a60vCAIGDhxo7iGRg8s8cADXnu6NhFdfRfL06Ugc/Royd+0CXFxQd9mn8O7S2eJtDhs2zKa4C5TMCe7h4aH+3d3dHdOmTbMp7lLFlJaWhtzcXHz99dd6388vyjVrO4uXLcSXX36p973Zs2cbvZ5bGnfv3LljVptUKlWFH77PxL6cio6OliypN3VT5mg3mdbSdxxM6h2LNX8PW6vMO2pyb00SKV4oz58/j6ysLERHRwMAevXqBaVSaXL90NBQACWPTqSlpWk9kqL5/+bUqVNa64lD7ZYtW2bwsQtvb2/88ccfAErmGTenPY5EqgKl5nKkuDt06FD150Pq4ffPPPOMyWWUSiV69eoFAFi+fDny8vLUzx5v3boVv/76q971iouL8dlnnwEADh8+jMqVK+tdrlOnTupzePr06Vrv/f7772YdBzm+zAMHcHvSZBSnpOi+qVJBsHAECVDyhdN3330HwPq4a4ytcZcqroULFwJ4dD2/c+cOunTsimfbjzK5bpVqHujWrz3++9//AngUdxcsWAAA8PDwMHg9tybubtq0yWSblixZAi8vL3h5eWHp0qUmly+vmNiXUxEREWWS1Isc6SbTFprH0blzZ3Tu3JlJvYOw9ksWscq8VMm9vmHHZUEzuff19bU6iTx//jxat26NKlWq4L///S/69esHADh48KDR9QRBwMWLFwEAcXFxqFGjBqpWrap+38XFRX0RLt0TtWHDBgBAhw4djO5D81v75ORks47HEUhdoNRcjhJ3Bw0apP58+Pr6SvpM/cmTJ3V6Iks7cuQIAKBfv36YMGECPD090bp1a5w7dw4AMGTIEL3r3bhxQ/3vmjWNz80s9vzv3r1b6/WjR48CKOmVJeclKJW4u2AhYOhcUyhwd8FCCBYm4m+88QYA6+OuKVLEXaqY/vnnHwAa1/MqNTD5+U/QoFYz5BXkGF2324uNcfRoyfmmGXfr16+vXkbzeq4Za62Ju2IsNyQmJgZvv/02CgsLUVhYiOnTp+PMmTNG1ymvmNiXU6+//rrF69ja0+IoN5m28vHxwQcffKD+/YMPPmBSb2e2jpywpsp8aWJyv23bNovXlUqnTp0QFham/n3SpEkWb6Np06Zav4eHhwMA7t69a3Q9zW/cFQqF3mWys7MB6PY+i8VvAgMDzW5nfn6+2cvak1wFSs3lKHFX81wMCwuTtFCeqV5N8Xnl5557Tuv1Ro0aAYDB6syWjJIw9EhAbm7JsFV/f3+zt0X2Y6ho2J+bN+vvqRcJAopTUvDn5s0GC4bpc/36dQDSxF1DpIy7VPEoFArkZRVi56fnkJaYjczcdHzy40T0eb0FvKt6aC1bpZqHeqo7Q3FXH81zU4q4W9qtW7d0Xrt586bZ+ylPmNgTAOmeiXSUm0xbxMTEYPDgwWjVqhVatWqFwYMHO+VxlBdSPQ4hVXI/dOhQq/Yvhfnz52PXrl0YOHAgfH19rToOzefqBEHAlClTAAAdO3Y0up7mPPMpBm6AxQq4hr6FLyoqMroPzZ5ZzdEAjkqOAqXWjAixd9zNy8tDeHg4fH19MXDgQOzatUvSx1Y0zz192rdvDwAYP3681jn07bffAoDBz6wlybh4E1t6fmXxXM/IyDB7W2QfCQkJaNq0qU7BrzFdu+LizFlmbWPWuHEGC4bpew64b9++AKyPu66uribbZGvcpYrt5rUk7Pz0HO7fzoZnFTd8tnsq7qTfRJMOgRi1IBSDprRFn7EtMGhKW7zyYah6/npDcVek+ZpmrLUm7pq6H3jyySfh4+MDV1dXuLq6wsfHB08++aTZ+ylPmNiT5M9E2vsm0xaaSeSJEydw4sQJpzyO8kLqGgdSJPeDBg2yqQ3W0kwif/zxR6uPY+LEiejXrx+++OILuLg8ugS0aNHC5LrikM/atWsjMjJS/ewoUFItf+vWrQB0hz6Lz91FREQYHVat+RkzNUTP3qRM6jULlJYuRGcue8bdRYsWqY/jxx9/lLQmxezZs00uI86oAJQMTV62bBnCw8Mxbtw4ACXPGOujmaT/8MMPRvexdu1aAMDbb7+t9bp4rovDnslxpaWlIT8/H15eXli/ahXOf/IJ4sOfweYGj6Gdged8S/tw5UrExsZq/cybNw8A8PDhQ53l16xZA8C2uGuMFHGXKqaJEyfCt3J1rJp1EA+Sc6B0KcDMb0bg7sMEddx1cVGgbtNqaNIxEHWbVoOLy6PRevriruYjZZrXoNq1a6v/bU3c7d+/v9Hl6tWrhxMnTmD48OEYPnw4Tpw4gXr16hldp7xiYl/ByTXPsDMm9/qSSGc8jvJCrsKFUiT3ZU1fEmnNccycORMAcODAAYwfP179+oMHD8xqx/Tp0zFqVElhncWLF6vn7s7NzVXHjqCgINStW1drPTHBOnr0qHqKptJiYmLQpUsXAI96Wh2V1LOOaMZdzUJ0lrJXvEpMTNQ6DqkKTvbo0cPsaeQ0z+EpU6aop/g6cuSIzvmoSSzKNHjwYFy4cEHnfUEQsHjxYmzevBkAMGbMGK3369WrZ7LXlRxHbTc3zG7YEI0++gju//sKLjduQOHuDt9Bg+BaowZg4DEjKBRwCwxE65dfRrt27bR+GjZsaHB/derUUdeAsDbuAvqnfnz48KHNcZcqrpeGjMTsEd8gsFoDpGenYt7G15GakYQxY8ZYHXfFGHr9+nWj13NL467mI4iGtGrVCuvXr8f69evRyoopKcsLJvYVmFxJvciZkmJjSaQzHUd5IUVSb2xIszMl98Z6hi09jhYtWqC4uBgHDhzA2rVrceHCBQiCgGrVqpnVFoVCgXXr1uHBgwfYsmWL+sbxzTffRFxcHADgxIkTOuv5+flh48aNAIDIyEgMHToUhw4dQmJiIhITE7F48WJ07lwyjdRTTz2F4cOHm9Uee5Fz1hHNQnRSJPfiM75yioqK0jkOKZL7N954w2A9h9KqVaumLvC4du1a7N27F8XFxejZs6fR9YYNG6YuZNaqVSssWLAAf/75J5KSknD58mX07NkTkZGRAICNGzfC19dXZxv2rLtBpgmCgJxTp+H+6ac48HgwBilVqOriihRlMQr+7//Q6NhR1P1oIQLff69khdLn3L+/B8yMgsKMofGl9ezZ06a4C5TUTdqwYQP++ecfJCUl4ciRI6hWrZrVcdfQ41RUMVT1romLP+XAy8UPlatWwuO9XfFZ9GI8ePAAq1atsjruirHy/fffB2D4em5p3PXy8pLisCsGgcySkZEhABAyMjLs3RSjYmNjBQBCbGys0eUyMzOF0NBQwdfXVzh9+rTJ7W7YsEEAIGzYsMHiNpnaly3bNsbc7Z4+fVrw9fUVQkNDhczMTIPLaR7HunXrzPr/TMbpO1/N/XsYM2/ePAGAyb+/Nfsqy/NVPI558+YZXdfUccjdZgCCh4eHcO3aNbOX1/czfPhwoaCgQBAE82NZWRLbFBERYdX6xmJh6b+RuX97U/vy9PSU5W8vCOadV9YcR1lfEwoKCoQBAwYYPTc3btxodNs7d+50uPO1vFMVFwvZp04LD3f/JGSfOi2oiou13ldmZwsPNm8Wrg8YIPzVtJn658LgIcLdXbuEbk8+qfNZzNi/X/i7R5jW8n/3CBMy9u832A65zlfNbRv6sTXu8nyteE4ePSPMeflbYcV/DgvrZ/0mZNzLlWzbmuea5vVcH0virpyfMUe819DH3DyUPfYVkC099c5Y2MkYS3qGNY9D7KkkaUnRUy/2cJtT5M6Re+4teYbb3sfx9ttvIzc3V/2cuCEjRozAw4cP8fnnn2sVw3nuuedw5coVbNy4Ee7u7jK31nZlMeuIrT3eYryy93OGUg3Ll5O7uzt2796Ny5cvq+dlFi1cuBAZGRkmR5EEBQXJ2UTZCUolck7HIOOnn5FzOsbiad3KeruZBw7g2tO9kfDqq0iePh0Jr76Ka0/3RuaBAyi8eRN3Fy7E1bCeSJkzFwVXr0FRuTKKe/fGczf+QeGsmaj13HPYs3+/zn2Jb9++aHT4EOqvW4c6S5ag/rp1aHT4EHz/LYJnL5GRkVrFwAICArBnzx6b4i5VPBn38nBxdxb8fevAw9cFg6a2g6+/9L3hixcvNnk9lyLuki7jpWap3LF1+L1Y2MnSIajiTWZ4eDj69Omjd9/FxcUoKCiwaLvG6HsmTZM1SaR4HN26dVMPgSNpSJnUz5s3Dw0bNjRriKyYFPfp0wfh4eFm71vO89WawmzWHocUWrdurVUQyhg/Pz+MHz9e61nT8s7auCv+7cVCRtbE3RkzZuCNN96Q/HwFTMdYka3HUVaaNm2K6OhoREdH27spZSrzwAHcXbBQa7o3t8BABMyMsimhlXO7tydN1plzvjglBbcnak8B6t6gAaqNGA6/F17An1ev4voXK9TvGbovUbi6wruztI8m2qpVq1ZahcksVTrunj17Vl3VnCqGh6m5+PHTcyjIFpD6MAnhI1rAp7qnLPvSLJZnSkWNu3JhYl+BSPFMvVjYCbDuJtNYcj969GiMHj3a4jZZw5Yk0sfHBytWrED37t1lbGHFEh8fjwkTJkiW1L/77rvqZwvNYU1SLNf5unPnTmzbts2qZ7jtmdyTfrbGXVuTYvHZxLKMr/o4S3Jf0RhMku/eLXn9s2VWJeFybVdQKnF3wUKd7Zbm3b07qr8yEt5du0Jh5EtHczodiJzdw7u52PnJWeRkFMKrqguWfTsFz0cetHezSAZM7CsIqQrlDRo0CK1bt5Y0uRdFREQgNDTUqnbpc/LkSb3fAErRM+zt7S1FE+lf48aNQ+vWrSVL6q1haVIs1/lqbVIv0nccZB9SxV0pkmKpz1fAcIw1hMm9YzGaJP/7Wsr7c6Bwdy/5XaWCoFIBShWgUkIQ/6sS/v1dCahUUBUVIW3550a3m/xOFLJ/+w0KlQpCYRGEoiIIxcUQioqQl5WFwrw8oLgYCmUxUKwEiosBpRLIzYVLRobJY3vQ/SmkeXsD58+rX7t06ZLeZW1N7vPy8sxelqisPbiTgx8/PYfczEJUr+ONhr1ckfmx+TMykHNhYl8BSHFzqVlZWYrhoZoX0WnTpgEAunbtihEjRljcNkMUCoXOTadcU6iRbYKDg+2a1IssSe7lOl+HDh0q+XG89tprErXSNEEQcPLkSRw7dgy5ubmoWbMmhgwZYtGz3vn5+di7d6+MrZSf1LOO2Bp3pT5fAf0x1hRHSO537NiBq1evokmTJhg8eDA8Pc0fjpqUlITt27fj3r17qFy5MsLCwrSefXZECQkJSEtL03nd5a+/4GGiOroyPR1J/42QvE1Cbi4ytn5n8H3La89rmzVuHPYYqDVy584dndesTe6zsrJsGiIvFSniLpU/95Oz8eOn55CXVYQadb3x/OS2uHQ1vkzbkJ+fjx07duDvv/8GAKviriVTQ1Z0TOzLOSluLmNiYrBw4UKt16RM7ktvWy5M6h3XihUr7J7Ui+w9nH3QoEGSbEfzOMrqxvOnn37Cc889p/P65MmTUa9ePfz222+oX7++wfWLi4vx/vvvY8GCBXI2U3ZyTSXqCEmxFOx9HDt27MCOHTvUv0dERGD58uVwczN8S5SQkIChQ4fizJkzet//9NNPJW+nFBISEtC8eXPk5ubqvPesjw+W1KmrZy1tiYWFSFcqoQKgggCVAChL/VcFQCUIUAKo5eaK1l6VTW73QGYm/iooQLEgoFAQUAQBxYKAIkHA8FdeQdOQEMDVDXBzBdzcAFc3KBIT4L5mrcltf7hyJea1aKH12p49ezB79mw8fPhQ7zqWJvfi5zwpKclke+Rka9yl8iktKRs/LjuH/Owi+AdVwcBJbeBVpeyK05q6nksRd0kXE/tyTKqkvk+fPqhXrx6uXbum9Z5UyX27du10ti01JvWOzZpHG8xN6q2Zx9veyb1UxOPo0aOHxesWFxfD1dXV7PlsV69ejbFjx6p/X7RoEXJycnD58mVs3boVSUlJaNCgAa5evYpGjRrp3V+vXr1w/PhxAEDHjh2d8mIuV1IvsndSLBVrj0MQBCiVSqM3g6a8/PLLqF+/Pg4ePIizZ88iOjoa8fHxOHLkiN7tXrt2DY0bN1b/Pm3aNNSoUQPJyclYsaKkGNuUKVOsbo+c0tLSkJubiw0bNkCpVGLcuHEIDg4u+TL11i1g/ocmt1Hrg7nw/zdJ/uabbxAdHY2nn34ahw8fxrx58/Dss88CAHJycjB+/Hj4JSXhf2Yk9j0WfYynSiXfX331Ff73v//hxSefRBs9I0wEpRLX9u5D8d27+of6KxRwCwhAs5df1plz3tBQfE3mJvean/OoqCi8//77EAQBKpXK7EKi+pR13KXy6V5CFn787BwKcopRs74PBk5qA0/vSlZvz9K4q1Qqta7nTz/9NMLDw5GWlmZ13CXzOPR0dwsXLkTHjh3h4+ODWrVqYdCgQbhy5YrWMoIgYM6cOahTpw68vLwQFhaGixcvai1TUFCACRMmwN/fH97e3hg4cKDdv2GVW05OjmRJfUhICGbMmKF3GSmmZDK0balcv36dSX05Y0lP/cKFC62aYtHeU8hJpVOnToiKijJrWUEQsHjxYigUClSqVAkuLi4ICQlBZmam0fVu3bqlvrmcNWsWlEol3n77bcyZMwdbtmxBfn4+WrVqBQAICQmBSqXS2cbEiRPVNwGHDx/Gl19+aclhOgS5k3qRM0whZw5LjiMzMxOhoaFwcXFBpUqVoFAoMHv2bAgmiqhpunHjBgCgf//++OijjxAbG6tO9o4fP473339fZx2VSqW+uWzUqBFSUlKwZMkSREVF4fPPP4cgCPj888/NboO9KJVKTJgwAa1bt8aJEyfw1FNPofXLL8MtMBAwlEQqFHALDETrl19Gu3btsGfPHkRHR2PevHnqx3saNmyIdu3aoV27dnjqqadw4sQJqJo2xV2lEgb/MqW2q/nz1FNPGT0OhasrAmZGqbdTersAEDAzSiept4SpKXpLf87F6eZeeeUVdVJ++vRps/dnTty9deuWznrnz5+3Oe6S81OpBNy+ko6/z6Tg9pV03L2RgR+XlST1tR7zxfOTrU/qrY2769ev17qeHzp0CNOnT7c67n7xxRdWtb8icujE/tixY3jrrbdw6tQpHDx4EMXFxejbty9ycnLUyyxatAiffPIJVqxYgTNnziAwMBB9+vTRugmfPHkyfvjhB2zZsgUnTpxAdnY2BgwYAKVE86k6ovHjx0uW1O/bt09dWVkfW28yjW1bCgsXLmRSX45YOvw+KChI782ZOcpLcm9qnmPR6NGjERkZqfXaxYsX4efnZ3SqtK+//hoAsHTpUsyfP1+nx8rDwwPHjh0DUPJF6/79+7Xez8vLUz+rfenSJfTq1cus9jqSskrqRRUpuS8oKICfnx9+//13rdfnz5+P119/3az9nD59Wj06QFOzZs1w+PBhAMCCBQuQn5+v9b5YfNLT0xPx8fEICAjQ2cb48eMxZMgQs9phL+PGjdO5DlqSJJsbd318fLB3/35s9/MDBEE3uZcg+fbt2xd1P1sGt1J/C7eAANS1stp+aYaSe3M/5126dEFsbKxZ+zIWd8UpJdeuXauznnjuWxt3yfldP5eK9TNPYuen53Bw1V/Y+ek5bPs4FgW5xQh83BcDJ7WBR2Xrknpb4q4YUw1dzy2Nu35+fgBK4rgtI/nOnDmD77//vlx37jp0Yr9v3z6MHj0aTzzxBFq3bo01a9YgISFBHSwFQcCyZcswa9YsDB48GCEhIVi3bh1yc3OxadMmAEBGRgZWrVqFpUuXonfv3mjbti02bNiACxcu4NChQ/Y8PFldv35dsqTenGTYkW8yg4KCmNSXE9Y8Ux8ZGWmw58UcpZP78loBOT09HevXrwdQUlxKHFYaEhICAPjss88Mrnvz5k0AMDo3fdWqVdUX8tLTrv3www8AgHbt2qFZs2bWHoLdSF2g1FyOHHctUfo4du7cqfW+2CPevn17FBcXQxAE3L17F0DJUOT09HST++jSpYvB93r16qW++RTPRdEHH3wAANiwYQM8PDwMbmP69Okm22BPhgqUmpMkWxp3fXx8sOCXI4j28UFqqQ4UqZJv37590ejwIdRftw51lixB/XXr0OjwIUmSelHp5P7w4cNGP+cbNmyAIAjYtm0bAKBDhw4m92Eq7ooJztWrV7V68DMzM9X3wtbGXXJu18+lYt//4pHzUP+X7iE96sHDy/pHlmyNu6au59bE3c8//xydOnXC0qVLLT6eJUuWoFOnTnjxxRfRokULxMXFWbwNZ+DQiX1pGf9OcVK9enUAJcPqUlJS0FcjkHt4eKBHjx44efIkACA2NhZFRUVay9SpUwchISHqZfQpKChAZmam1o8zWblyZZkl9SJHvcmMjIxkUl8OWFsoz8vLy+iwSnNoJveOUAFZDgcOHABQ8nkJDAwEUFL1/OjRowBg1iMz7u7GC/OIz3impqZqvS5Wy+3Tp49FbXYEchUoNZejxl1LaR6HmBiJ3nnnHQAlRcJc/+3lrVWrFmbNmgUAJmdQMGcI8jPPPAPg0bkoEodUP/bYY0bXN3Xu25uxAqXGkmRr466Y3L9b0x/j7qchL+K/kiffCldXeHfuBL8B/eHduZNNw+8NEZP7xx57DL1798bJkydNfs41R2+YOvdMxd0tW7aol9XsZdT8t7Vxl5yXSiXg+NarRpc5tfM6VCrzH1Uqzda4a8713Nq4O3PmTIseLVGpVOp2A0Bubi6WLFli9vrOxGmK5wmCgKlTp6Jbt27qbzJT/p2mpfTQuICAAPXzSCkpKXB3d0e1atV0lkkxMs3LwoULMXfuXCkPoUyJ/48sIUWBufJS2Ikci63V722dpxiwrRCdMxCHfJa+SSwsLAQAm4qViUzdWPr7+9u8j7IkR4FSa0aElPe4Kz42V6mS9pBS8dx0lSChu3fvntH3a9asafM+7MlUgVIxSdYkRdzdu38/wsPD0fO990o+IzIk387MVNx1cXGx+dl4JvTOy9BUlQ+Tigz21Iuy0wtwbE8M/Opox01zikgCtsddc67n5T3u2oPT9NiPHz8ecXFx2Lx5s857pauHCoJgsqKoqWWioqKQkZGh/klMTLSu4U5CyqrxjtaDtGjRIqd9Npqkm9LOVEEkc1hSiM7ZiJWt58+fr74RVCqVGDBgAACYNVLB2HP4wKMh+6WHRTdp0gTAo2GnzkDKpF6zQKm18crR4q6lND/nQ4cO1XpPHM0QFhamLtqUkpKCxYsXA4DWiDx9zKlSfvDgQQCPzkVRrVq1AMDkzC1FRUUm9+FMHCnu2pP4Ob958yYOHTqE0NBQk8exfft29b9NnXum4u5LL72kXlZzTnrNf1sbd8mxiVNVtm/fHu3bt0eH9h3wf/1fxcIJqxG7445Z23h7cpR6ffFn5MiRAEoe/TDG1rhrzvXc2ri7YMECi2afcHFx0Zp2r3Llyg7/+JS1nCKxnzBhAnbt2oVffvlFK5iJw5ZK97ynpqaqe/EDAwNRWFio8yyI5jL6eHh4wNfXV+unvJJjKjhHuslMTEx06sJnFZnU89RLcZNpbiE6Z1OtWjV1peuAgAAoFAq4ubnh7NmzAIC33nrL4LriUE9jU34VFBTglVdeAQC89957Wu8NHjwYQEnBnSNHjlh/EGVE6llHNAuU2hKvHCnuWqL053zQoEFa74vnVXx8PFxcXKBQKFC7dm0AwKhRo3RG5Onzxx9/GHzv0qVLOHfuHADghRde0HpvzZo1AEqmaxIfB9RHc8i0s3PEuGsPpb+8e/rpp40ex8iRI6FQKNRfTJ06dcrkPkzFXTF5evzxx7XuQ319fdWJurVx15mVrgRvy5BzR5WWloa83DysXbkV2z4/jv9NPYypz3+GsJaDUdnTvJxk8bKFiI2N1fqZN28eAODhw4dG17U17pq6nlsTdydMmICYmBhMmzbN6L71mTZtGmJiYvDdd9/hr7/+Us8YUd44dGIvCALGjx+PHTt24MiRI2jYsKHW+w0bNkRgYKD6Gx+gZIjIsWPHEBoaCqCk6EOlSpW0lrlz5w7i4+PVy1Rkcs7v7ig3mVFRUU5f1bwisvXm0tCQZme9ybSFuYXZVq1apVM5vGvXrsjMzDRaOEy8MY2OjlbP663p7t27eOKJJ9SVb/v166f1vqenJ2bOnAmg5EJu7lBBe5F61hHNuGtrvHKUuGsucz7nHh4eyMjI0HnEbPHixXqrhevTvn17zJkzR+f1w4cPo8W/c6lHRETA09NT6/3w8HD1MOnu3bvr9I6qVCrMnDkTy5YtM6sdjk7qpF7kbHHX0Igcc4/jjz/+QOfOnc3al7G4Kz4CpTlXvUicScTauOus9FWCXz/zJK6fc+xHDsz9MkIQBKTcyMDN3/PwwYhNyP7THynxhSjMEeDu6Yoajdyw/tiHyC00/EWjIAioXNUdPZ7tpDOlZOlcyhBb4u7AgQMBGL6eWxp3xUdWOnfujI4dO5rVfn06duyI//u//9PqJC5vHPoZ+7feegubNm3Cjz/+CB8fH3XPvJ+fH7y8vKBQKDB58mQsWLAAjRs3RuPGjbFgwQJUrlwZw4cPVy87duxYTJs2DTVq1ED16tUxffp0tGzZEr1797bn4dmdnEm9yBGe/QwODsbBgwfRp08fhIeHs0K+E7D15jIrK8vo0HEpnrl3FpYUZlMoFPjggw/wwQcfoLi4WD0nsykNGjTA6tWrMWbMGEyYMAETJkzAO++8g5o1ayI5OVmrgu21a9f0DqGbO3cujh8/juPHj6NFixYmi5XZ0/Xr13HkyBFZCpRKEa80427pYe2OxJLPua+vLy5cuABBEKBUKq2q+SCOLNm1axfu3r2Ln3/+Wd2j1L17dyxfvlxnHRcXF1y8eBGNGzdGXFwcPD09MWzYMHTs2BEqlUpnmjJnJldSL3KWuGvqMZvSxyH2Hn777bcYPny4RUOEAfPiboMGDXTWa9Omjc1x19mIleBLy3lYgH3/i0f4f0IQ3LaW1dtXqQTcufoQOZkF8Pb1QO3GVeHiYvoaaMr1c6k4vvWq1nPx3lU98NSwxghuWwuCICD1VhauxabiWuxdZD8oWa5alVpwrQQEtwtAo/YBuJtzHf3C+yIkJATPvN4Ox9Yb/tJ+35/rMDSntU33u9bG3SFDhiA9PV19PW/WrBleffVVuLu7WxV3OaOD+Rw6sRe/jQwLC9N6fc2aNeo/cmRkJPLy8jBu3Dikp6ejc+fOOHDggNaJ/Omnn8LNzQ0vvvgi8vLy8PTTT2Pt2rWSFNxxVtYm9c5a2EksfMbk3vFJkdSHh4ebnKfUWW4ybVG6MJslLE2cXnvtNdSsWRPPPfccAOCjjz7Ser9Tp074/vvvUb9+fYP7O3LkCCZOnIjo6Gj1c6GOSO5ZR6SIV6XjrqOx9nMuDlW2xXfffYfvvvtO/fvMmTMxd+5cg9tt1KgRbt26ha5duyIpKQlbt27F1q1btZb59NNPjQ6JdnRyJ/UiR4+75tbO0DwO8YtThUJhc/Jc1nHXmZhTCf7Ed1fRsHVNq5JxU8m3tUx9GdGwtT/SkrKRdf/RXO5uHq7wq+eChSujsGrrZ+jQ6QnExMSok3rxmuDl5aXT5irVPBDQVoFZb3yH8PC/JLnftTTuurq6al3PL1++rFOfyNK4S+Zx6MReLNZgjEKhwJw5c/QOsRN5enri888/V8/JWNHZ0lO/aNEiDBs2zOabTCb3pI9USX18fDyioqLw/vvvG13eEW8yd+7ciREjRti8Hc3P+WuvvYY33nhDgtYZN2DAAKhUKvz+++84evQo8vLyULNmTQwZMgR169Y1ub6bmxtWrlyJTz75BJ988onW9DSOpCxmHZEquf/zzz91po+zt7JKIg0ZPHgwWrVqhSZNmuCFF17QGQaqT/369ZGYmIjbt29j+/btuHfvHry8vNCzZ0906dJF/ayoM7Ll72FNvHLEuAtYXhBTPI527dpZ/MWplGyNu47GUCX4jGTzKsH/sPI3VKnpBjcPBVzdS37c3BWoVdsfjwc3gEJP0i/XSABzvoy48WfJsbq5u+CxVv5o1L4WGjxRA3HxfyIu8je4uCkMXj+C29ZCw9Y19Y4yOPiYfe93Na/nP/zwg3pKO2vi7ooVKzBhwgS5m1wuOHRiT9Kzdfi9WNhJih6k0jcQv/32m1lf5pjr5MmTOq8xuXdcUib1Bw8exNWrxi+mImtvMuU6X7dt24b58+fblPCU/pzv2rVLqmaapFAoEBoaalMNE09PT4SHhztsYm8pa+OuFPFq0KBB2LZtm+TnK6A/xppi76QeKEnsrf3yrG7dupg4caLELbIfW/8e1sYrU3G3rM9Xa2e58PHxwYwZM8rki1NjpIi7jkCsBJ+bm6vzXvvgnnitt+nzLCW+EEChnncyAcU/8PByg7unG9wru8HDyw2VPF1x+0q6nuUfObLuEu4lZEFQCVAWC1ApBSiVKqiKVVApBWRl5iA/vwCCUoCgAgSVAJUKKM4TkJ9perrCeu08UKeNJ1zdCpEhJCEuPkn9bHp8fDwmTJhg8Prh4qJA3aa6hewc5X7X09MTL7/8sk3bMKdAKpVgYl+BSPFMfVRUFJYuXSpLch8dHa1+/EJOUgS7nJwcmVpXMX3zzTeIjo6WLKnv1KmT2Yk9YF1yL9f5OnToUJtGtpRF7Qwyn61/D6luzsoqvhrjCEk9PSLF38OWeKUv7orK8ny1depKcUYLsl1aWhpyc3PRuHFjJCcnY+XKleoRUhnJRfjrJ9P3Xj4BrsjNz8GtfxLhU7kqqletCWWhAAgKQAAKcotRkFsMPDC/XYX5SsTuvWXtYZk0b9FsxF7/Re97ERERaNOmjWTXDyrfmNhXEFLd7Etd2AmAukLn2rVrteZstdWWLVsMFtyw5WY5KysL48ePl6ydBMmTemtYmtzLdb4OGjQIrVu3tupmmUm9Y5Hq7yFFci/1+QoYj7GlMal3LFLNOmJLvAIMF6Irq/NVqusHSSs5OVmnQKmqjYBbJ04aHY5fpZoHmj7jhr79BmrF3Z9++hmDBw2Gp7s3KntUgae7N7zcveHlXgXN6rZH1xb9Tbbpr8QzuPPgJpSqYihVxShWFkGpUkKpKoJSVYwXBg9Co8aNoHABXFwBhQuQ91BA8tkik9teuHgefGpr1/3at28f5s6di7p160p6/RBnsaHyiYl9BSDFzeXOnTvV/5a6sJNYtdnNzc3olFqWMlXow5rjEG8CzJ0+jMwTERFh16ReZElyL+f5ak1NCnsm9efPn8fLL79sVuGojIwMfPHFF+ph9u7u7hg5ciQiIyPRtGlTuZtaZqT+e9gad6U+X8VtmsNZkvorV65g2rRp+PnnnwEAtWvXxttvv40xY8bAz8/Pzq2TjtSzjthaQ0dfIbqyOF+dKak/f/48pk6ditTUkindOnfujPfeew/h4eFWxV1bC1DKTV+BUhcXBZ4a1ljvs/CigLYK9O3XVyfuZmQ8RJGyEO/NnI1nn31Wax1zRwJczzyNWYumwNvbW+v1PXv2YPbs2Xgz6v8wYEQ3rfdUKgHrZ5r+MuLp50N1Cv6J95mRkZGSXj+MzRgklTt37pi9bEWJu2XF+ee+IKOkuLmcP3++TvElMUhIMd+yPQs7WXIcmjcBK1euLMNWln+vv/66xevIdVPmKPMtWzIfub176pcsWQJXV1eTBaQ2bdqEqlWraj07X1hYiNWrV6NZs2YYMGAACgv1PRvpXOT6e0gRd8uaMyT1hYWFePnll9GsWTP1zSVQcnM6depUVK1aFRs3bjS6jcTERLmbKQm5Zh2xJF7pI8bdsppf2pmSeqAkxopJPQCcPn0a/fv3tzruivOCOypDBUqD29ZC+H9C4F1V+0ufKtU8ENzLE8PeeMZo3FWpVDrzuvd4tpPO9kpz91bg1IVf8M4776Bx48ZmzwsvfhlhTLcXGxut4i/Vox7i9aMsKsy//fbbJq/nUsRd0sXEvhyTKqk3NBeyVMm9vedZNuc4St8EWFMVm6RjyU2Z5mgTczlTcm/p51ypVGLfvn1Yt24d/vrrL6va9eDBA2zcuBGnTp0CAFSqVAkA0LhxYyQkJOhdZ+PGjeqCZWFhYbh06RKuXbuGEydOYNmyZQCAn3/+GQMHDoRKZbrYkKOS+0sWR0zuDY1gskdSf+HCBaxduxYHDx6EUqk0ubxSqUTv3r2xZcsWAMDixYuRkJCAixcv4sCBAxg+fDgAYOTIkdi0aZPebSQkJGDQoEGSHYNcpJ51pDQpkvsZM2ZYvJ6l8vLyyjyplyLuHj58GLdu3cIff/yBbdu2qauKWxN3V61aZd2BOIDgtrUwakEoBk1piz5jW2DQlLZo9rybyaQeABYuXKhzPTcn+e418gkcOLDfqrhr7MsIa6vtW6tTp046n13xer5161akpxsvImiIGHcvXLigfs3Y9VyKuEsGCGSWjIwMAYCQkZFh76YYFRsbKwAQ1q1bJ/j6+gqhoaFCZmamVduaN2+eAECYN2+esGHDBgGAsGHDBp3lTp8+bdO+jG3bFpZu19BxZGZmCqGhoYKvr69w+vRpQRAe/X+OjY2VtM0VjTX/H/X9PfQR//7iOWwNffuyx/mq+VnUZO5nT9z2zJkz1f9PNH8ePHhgVhtVKpXw2muv6ay/du1aITg4WAAgdOzYUWe9hw8fqpddvHixoFKpdJaJi4tTL7N582aH/IyZapMtsVCqeGXrdi0hbtvT01Pns2jonLVku926ddN7rujz4MEDvef2kSNHdLar+f9i/fr16mVjYmL0bnvRokXqZfTdA9SrV0/9viOdr4Lw6JyNiIiQNBZaE6/MURbna+PGjU1eP6zZrqE2HzlyxOq4K277q6++0nkvPz/f6rjriPFVEKxrlzmx0Jy//bWzd4U1M04IK/5zWP2z9p0TwrWzd43uy9xzVqlUCUmXHwhXYu4ISZcfCEql8dhWFvca+q7no0aNsjnuLly4UOt6Xpqlcffrr7+WLS446mehNHPzUPbYl1Pjxo2TpKfenG/2HbEHyRr6jsPZhuuVd9b8PcSqzbYMD3XEnntreoYXLFgAAOjXr5+6lxwAqlevblY73nvvPaxZs0bdpv79SwoOubm54bfffgMAnDlzBrdv39Zab/Xq1QCA4cOHY/r06VAodIcdtmzZEjt27AAAm6fGsYeyfhzCkeJuUFCQ1udDqp76EydOYMmSJWYtq3kOr1ixAv369QMA9OrVC8nJyQbXGzVqFICSoc0dO3bUu8z06dPRo0cPANB5DCspKalMhrbaqiwLlNracy+3xMTEMrue3759G7169QJgfdwFgMqVK+u85uHhYXPcdXaWxt3IyEiD13N9IwFe+TBUq0fdlrgrTkvXpGMg6jatZnT4fVn4/vvvta7nkZGRAID169dbHXdbtmwJoOSaYOx6bmnc1Zwxw5C4uDiMGjUKo0aNQlxcnFntL4+Y2JdTwcHBZZLUixzpJtMWmsfRrVs3dOvWjUm9g7D2S5ZBgwZJ8uyneDNgr8KJmjfLzz//vNVJZHR0NPbt24dJkyZpDZHTHEJniPj/7+7du5g3b57WBTsgIEBd0Xr79u1a6y1evBgATFZQf+GFF9T/vnfvnsn2OAqpC5Say1HirubN8vPPPy/p8HvxZtOYixcvqv+tUqnw1ltvYd++ffjss88AAGPGjNG7nmbCb+jmEiiZI/zLL78EAJ1hrOK53rdvX5PttKeyLlDqyMl9VFRUmV3PJ06cCMC2uGuMFHHXWVkTd728vIx+WW9O8l067oozRDibH3/8EcCj6/nHH3+sLnpnbdzVfJRG83quWUzPmrj73XffGW1LUlISunbtik2bNmHTpk3o1q2bU3zhKgcm9uXUihUryiypFznKTaatOnXqhB07diAuLg5xcXHYsWMHk3o7s3XkhFSFnUJCQtRVm+3h3XffxcCBA7Fr1y5kZmZalUSOHDlS/W+FQoEVK1YAAM6ePWt0Pc1iS7Vq6X8msEaNGgB0k3Lxol63bl2z2/nw4UOzl7UnuQqUmssR4q54s5yZmYldu3Zh4MCBkj5Tb6rQ1x9//AEAWLZsmVav5JtvvgkA2L9/v9710tLS1P821Zsp1pEoTTzXH3vsMaPr25s9CpQ6anIfHBxcZvsSey2tjbvm1ImQMu46C1virhQj8TTjbllUmZeT5vU8MDBQ/W9r464+mrFWirhb2u+//47s7GwolUoolUpkZWXh999/N2vd8oaJfTlVejoOc0gxfNIRbjJtlZWVhffee0/9+3vvveeUx1FeSPU4hLNVbdYnJiYGR48eVf8u9khaovSIg127dgEA6tSpY3Q9V9dHc+wautkUh4IaquJryc2XWBjKkclRoNSaESGOEHc1z8WjR49K+tiK5rmnT0BAAABg7969Wq9fvnwZANCoUSO961lSbVpMkkpPwSYOkXaG89USjhJ35VCWPaxi0i1F3DVEyrjrDKSIu1Im987eM6x5PRcEQf1va+OuPprnpjVx19T0jPq+WHX0L1vlwsSeAEhbvdgRbjKtpXkzc/r0aZw+fdopj6O8kLrGgbNUbdZH82YmMzPT6uNo06YNzp8/j/z8fCxfvhwHDhwAAPVzoIYoFAqEhoYCKPmM37lzR+cz8cUXXwAAevbsqfX6gAEDAABbt241ug/NHidTN7z2JmVSP2/ePHVVdX1Vm81hz7i7c+dO9XFkZmZKWpMiJCTEZK9Onz59AJT0zH/55ZfIzs7G+fPn0bZtWwDA119/rXc9zWmqbt68aXQfYu/UK6+8ovV6WFgYAGD58uVG13cmjhZ3pbZo0aIy+3yIPfbWxl1z2Bp3nYmUtUykSu71zRDhDBo3LpkJQLye379/H61atQJgfdy9deuW+n3N67lmrLUm7nbr1s3och07dsSSJUvg7u4Od3d3LFmyxOgw//KMiT3JMiWRMyb3+m5mnPE4ygu5ChfaepMp1ZyyltB3M2PNcXTp0gUA0LZtW3h5eWHSpEkAgF9++cWsniHxm/mzZ8+iTp06iIiIUL8nDi3V3I9ILMTz9ttvG7x5ysnJwdNPPw0AmDx5slntsZf4+HhJk3rNuFu6EJ0l7BWvtm3bpj4OqQtOisXBjHF1dcWRI0cAlDxL7uPjo07qhw0bpk6+S3Nzc1M/S9qhQwfk5ubqXe7ChQuYMmUKgJJzWNOTTz5p1nE4C0eNu1JKTEwss89H9+7dMWzYMADWx11jbI27zkSOAqVSxKuyfLRDSmLsE6/n/v7+iI+PB2B93J01axYAoKCgwOD13Jq4KxbqNWbatGnIy8tDXl6euu5ERcTEvoKTc55hZ0qKjd3MONNxlBdS3FwaG9LsSDeZphi7mbH0OMaPH49ffvlFPTS5X79+uH37tsHEpzRfX1/k5+dj6dKlWkPjVq9ejQkTJgAAdu/erfNNf9OmTdWF9jp37ozjx49rDf+7efMmGjRooC4kVVZznltLzllHjFVtNoc9CjsNHTpU6zikSu7Xrl0LX19fs5bt2bMnkpKS1I80+Pv749ixY+p5kg0RE/X79++jS5cuOvOB//DDD+perAEDBqBJkyZa7ysUCuzevdusNjo6uWeBcZS4GxUVVabX8y1bttgUd4GSOcGzs7PVvxcUFCAiIsKmuOtM5Jx1xFFmvykr4jXBy8tL53r+0UcfIT8/3+q4W6VKFQDApEmTjF7PLY27tWvXNqs9Li4ucHGp2KltxT76Ck7OpF7kDEmxOTczpY8jJyfHDi2tGKS4uYyJiTFZ5M5RbjKNMedmxtLjCAsLw9WrVyEIAvbt22fxkHcPDw9MnToVRUVF2LBhAwCov7VfvXq1evhnaWvXrsVTTz0FoKQXy83NDQqFAgqFAg0bNsT9+/cBlDwXLT6X6qjknHXEVNVmc5R1YSfxMQJNUtwsm3qusrS6devi+++/hyAIuHfvHrp3725yHX9/f/Wz+BcuXECDBg3U56VCocDgwYMBlCRjpauOiwYMGID333/forY6mrKa2tUR4m5wcHCZ35fYGnc3b94MHx8f9Xnp6emprhhuTdxt3769bQdUhspi1pGKktxnZWVpXRM0r+eCIGDGjBk6dURM0Yy74jkpfgll6HouRdwl/ZjYV1DWJvXOWtjJEEtuZjSPY/z48WXYyopDqqS+T58+ZhW5c4SbTEMsuZmx93E0btwY586dw2uvvWZwGXd3dxw9ehTffvut3m/UZ8yYgbS0NDRt2lTOpkpC7llHykthJ2e5WW7atCnS0tIwffp0ve9v3rwZe/bsgbu7u8FtDBw4UK7myc6WuGvNiBB7xyvAse9L9NEXF0NDQ22Ou46uLGcdcZZ4ZS3xc14W14QBAwaYvJ5LEXdJl/N9yslmtvTUO2NhJ0OsuZkRj8Nec5mXZ1Im9SEhIWYXuXOEm8zSrLmZsedxvP/++2jTpo3J5VxcXDBy5EgolUokJycjLi4OV69eRVFRET766COH76kXlcWsI+WlsJOz3CzXqFEDixcvRlFREa5evYq4uDgkJydDEAS89NJLTpkUmcPWuGttITpHiLuOeF9iyOzZs5GRkYGLFy/i4sWLyMjIwG+//WZ13DXVg+0I5Jh1xBRHjFdS/K00P+dlcU146aWXzLqeV9S4KyfLxrmR07N1+L1Y2MmaGwDxItqnTx+Eh4frBOqlS5dKWr3V2LeSttzMdOrUCStXrsSrr74qRTMJJYXTpEzq9+3bp55OyBziZ2H27Nlavxsj1/l6/fp1q5/htuY47KV27dpmPzfn7KyNu+JNZnh4uNVxVyzsJPX5ChiPsZqkOI6y4ubmZnB6vPJGii9TxUJ01iRexuJVWZ2vpu5LHImvry9atGhh0zbEuFtUVCRRq+QRHx+PCRMmSFbLpGHDhmb12gPWxyu57gm2bduG+fPnW309L/05v3r1qmRtlEpFirty41chFYgUz9RLXdjJHt+QS3EzExISIkPLKq7x48dLmtRbcxPgCD1IQMmomPJwHFTC1rjriD1I1igvx1FeSPVMva2F6BwhXjnCfQlpk7NAqTkcKV4NHTrU6s9HWdXOIMfBHvsKwtYgp1lF09ael9LfkIvPh02bNg0jRoywuG2GbNy4ESNHjtR6jUHOMV2/fh1HjhyxW1IvsqTHW67zNSgoSPLj0Jw3tiwUFxfjxo0byMvLg7+/v1Vz0mtWgHZWUhUolaLHW+rzFdAfY41xlJ7727dv46+//kK9evXMrv6sKTk5GWlpafDy8kLDhg0tLvJnb1LOOiIWorOlx1szXolDpsv6fLWl595RhrVLEXcdhZwFSs1labyS655g0KBBaN26tcUj8RzpfjczM1M9AsHauEvmYY99BWBrkCtdRVPKwk5lVbUZcKwgR9pWrlxp96ReZO8epMjISMmPo6xuPNPS0jBjxgxUqlQJTZo0QevWrVG3bl0oFAp8++23UKlUJrdx/vx5PPnkk+jRo0cZtFg+Us864kg9SLZwhOOYMWMGnnjiCfj5+aFDhw44f/68yXVUKhU2b94MhUKBunXronXr1mjSpAkqVaqEyZMnIz09Xf6GS0COWUek6PEW45W5w6XlYM1xmFuYTU5SxF1HI3eBUnM5QrwCLL8vcZT7XfF67ufnhyeeeMLquGvJF8gVHRP7ck6KpF5fFU1nq9pc5kEuIwMwdFxJSSXvO9J25d62CdY82mBuUu9sVZu9vLwk21ZZ3ixfvnwZNWvWxKJFi/S+P2rUKISFhaGwsNDgNtasWYO2bdvi1KlTpndox/PVFLmmEnWUm0xbOdJxxMbGom3btli9erXBZQoLC/Hss89i+PDhet//7LPP0Lt3b+M7coDzVc5ZR6RK7s0tciYXS47D0sJscpAi7upl5/NVrgKl1nzJ7Sjxytz7EkdJ6o1dz6WIu6QfE/tyTKqk3lAVTWep2pyXl1f2SX14ONCjB5CYqP1eYmLJ6+Hhll8Y5dqu3NuWgSU99c5ctVkKlt4sJycno1+/flAoFGjUqBF++eUXk+tkZWWhefPmAErmp71x4wYEQYAgCFCpVDh9+jQA4Pjx4xg9erTebezevRtjxowBAEREROD33383vEMHPl/lSupFjnKTaStrjuPXX3+Fv78/FAoFhgwZgtu3b1u0z+LiYgDAhg0bIAgCCgoKsGTJEgDA2LFj8dNPP+ldb/Dgwdi/fz8AYMeOHepzWxAEpKamomXLlsZ37ADnq9QFSvXNOiJFcj9o0CCL15GaOceh+TkX2zxy5Ei4ublhyZIlKCgosGifpuKuvjakpaXZHHf1coDz1VLmxl2xEJ2lHCXumrovkSOptybunj17Vut6np+frz43rYm7kyZNsvk4KgyBzJKRkSEAEDIyMuzdFKNiY2MFAEJERIQAQJg3b55V28nMzBRCQ0MFX19f4fTp08KGDRsEAMKGDRtMLmspY9u2hbjdxo0bW902Q8T/z7GxsbpvJiYKwuOPCwJQ8t+EhJLXExK0X09MtGyncm1X7m0bYfT/owGnT58WfH19hdDQUCEzM9PgcuLf39PT0+SyxsybN0/rsyT3+Sr1di3Z9pEjRwQAOj/Dhg0zut1+/foJAISWLVsKOTk5epc9ffq0entXrlzRek+lUqnf+/zzzwVBsNNnzART52vpc8USlv79zY27jnBeGaPvOPRt98UXX9R7bh45csSs/YjXcH3tjYqKUr+nUqm03rt8+bL6vQsXLujddnZ2tuDn5+dw56sgPDpnW7VqZdN1sHTcNfa3NzdG6+NI56uh4zB0TSj9Y+79orG4K257wIABOutNmjTJ6rjriPHVZLsMMCfuiv8fhw4dKum9sea2y/KeQN8xy3FNsDTulv4siNdzfSyJu+J2169fb7LNphQXF2v9bs05Zw/m5qFM7M3kbIl9WQcuW5J7uYOip6enpEm9IJgRCEpfAH/7Tf+F0lJybVfubRtgaUC15IZR/PvPnTvX6ptMkeZFtLwm9sXFxerYsXz5ciEvL084f/68+rVjx44Z3K74k5qaarQdixYtEgAIzz33nNbrv/32m3obIrt9xoww1iZbknpBEISvv/7a4r+/OXHX3ueVOUofx9y5c7W2q5n4nD9/XsjKyhKio6PVr5W+UdPniSeeMJjYK5VK9XsnT57Uem/MmDECAGHZsmVGt797926HO18F4dE56+3tLVlSLwim//bWJveOdr6WPg59n3Nxu9HR0cKdO3eEdu3aCQCE0NBQk9s3FXffffddved5UVGRTXHXEeOrWe0qxdy4q/m3tzVWW9LxZQtT29U8Dkvuwa35ot/cuFv6nsAYS+Ku5nbr1asnxMTEGN22PjExMULdunUFhUIh9OvXT8jKyhIEgYl9heVsiX1ERIRV6xsKDuYEAmuTe7mD4ty5cyXdriCYGQg0L4zijxQXRLm2K/e29bAkoFp6o6h5XtnSgyQSL6LiN/7lLbE/cOCAAJT0vms6d+6cAEDw9/c3uF1zLuKCIAgJCQl6l/3www8FAMKECRPUr9n1M2aAoTZJcaPYqFEjq/7+puKuvc8rc4nHoXk+idsNDg5W31xqEkeK7N271+i2NUeEGGqvmPx8+OGHWq+7u7sLAIQTJ04Y3Ycjnq+a7Vq3bp1V6xuKneb87a2Ju454vorHYajTpPR2NZP10j2RpZmKu1WqVFFv6+rVq+r3//77b5virqOfr+bcE1gSd0v/jaRM7kt/ESkVc85X8TgAmH3vbe7nwJq4q3lPoHk9N8TcuKu5XRcXFyEoKMjktkurW7eu4Orqqt5GZGSkIAjlL7HnM/bl1Ouvv27xOrY+m+MozyCVFhwcbJ8dBwUB336r/dq335a87ojblXvbNrC1+n15qdosJ/G5ueeee07r9UaNGgEoeZ7TVpmZmXpfz83NBQDUrl3bsg06wPkqV4FSczlq3LWUj48PPvjgA73viVOrNW3aVOv18PBwAMDdu3eNblupVJrcvzi9Yulim2LRscDAQJPbMMmO56ucBUoNKS/zw3fq1AlhYWHq30097+vq6qr+t6lzz1Tc1Zz2U/PctKQorKG4a5IDxFdDbI27ttbQ0Yy7mjNElDXNczEsLEzSGlK2xl1zrufWxF2VSoWkpCSz4rpIqVQiOTlZa50bN26Yvb4zYWJPAKQruOGIN5l2m2M2MRF45RXt1155RbcYjaNsV+5tW0mqKe3KS9VmubRv3x4AMH78eAiCoH79239v7KQ4bvEmtvT8yjVr1gQA3L9/37IN2vl8laNAqTNXbbZFTEwMBg8ejFatWulUXO/bty8A4Ouvv1a/JggCpkyZAgDo2LGj0W2bM8/8lStXADw6F0srKioyur7mZ8YgB4yvhjhS3LW3+fPnY9euXRg4cCB8fX1NHkdqaqr636bOPVNxV/Pc9vf31/tvUwzFXZMc9HyVqkCpVMl96XhVVsTrh6+vLwYOHIhdu3ZJWujX1rhrzvXc0rirUCjg4uKCfv36aX2BZoqrqyv69u0LFxcXuLi4QKVS4dlnnzV7fWfCxJ4kr6LpaDeZ1lZBtUliIhAWBvzzD/D448Bvv5X8959/Sl639sIo13bl3raVpJ6nvrxUbZaDZmVvFxcXLFu2DOHh4Rg3bhwAYNmyZSa38cMPPxh9f+3atQCAt99+W+v1IUOGAACWLl1qshdAzc7nq5RJ/cGDB9Uji5y9arM1ND/nJ06cwPvvv6/1/po1awAAEydORL9+/fDFF1/AxeXR7UuLFi1M7sPQdGAAUFBQgK1btwJ4dC6KFixYAKCksrOx5D0+Pt54AxwwvhriiHHXXjQ/5z/++KPR49i8eTPeffddBAQEAABmz55tcvum4u6oUaPU72v2gGom6dbGXaMc9HyVetYRKZJ7fTNEyK309ePHH3+UfBYfW+Ouqeu5NXG3Y8eOmD59Or7//nvLDgYl19bp06djyJAhWLNmDV599VWLt+EU5H4mwJF88cUXwmOPPSZ4eHgI7dq1E3799Vez13W2Z+zNfVZEzsrK9q7aLFUVVH1YFV8axv4/2vpcvLNVbZbz2VJzC7M9ePBA61lk8cdUBdxx48apl42Li9NZTqVSqZ+lMxRHO3bsKAAQgoODhfz8fIes2izXrCOCIF/VZkd8ZlmTuYXZDFUOf/DggVn7UalUQrdu3XS2m56eLrRq1UoAoPe5zYcPH6r3tWjRIoPHIC7jSOerIMhXoFSKQnRSbddclm7b0HPYhmYI0PwZM2aMyefrRcbirrhtfXWTNm3aZHXcdcT4aqpdcs46UpYzmti6XWP31pbMEGBOey2Nu+K2H3/8ca3reWmWxl054wKfsXdSW7duxeTJkzFr1iycO3cOTz31FJ555hkkJCTYu2l2I8d8l5ocpQdp0KBBZTsfuY8PUKtWybfbR48+eh4tKKjk98cfL3nf0l4QubYr97atIEWPkbEhzc7cg2SprKwsfPzxx2YtW61aNQiCgIsXL2Lt2rXYu3cviouL0bNnT6PrPfnkk+jXrx8AoFWrVliwYAH+/PNPJCUl4fLly+jZsyciIyMBABs3boSvr6/ONsTaBdevX4evry/27NljeId2Pl+jo6Ml66kvHXdtjVel4674nKQjsuRz3rNnTxQXF+PAgQNYu3YtLly4AEEQUK1aNbP2pVAo8N///hdAyVDppKQkHDlyBNWqVUNcXBwA4MSJEzrr+fn5YePGjQCAyMhIDB06FIcOHUJiYiISExOxePFidO7c2fjOHSy+GiJ1T31pzhR3jfUMlz4O8fng8ePHY+PGjXjw4AFWrVoFhUJh1r7MibuhoaE66w0bNszmuKuXA56vtvbUm6pJYGvPfVkxdf2Q+jisjbsTJ04E8Oh6vmHDBvzzzz9Wx93PPvvM5mOpKEw/eFZOfPLJJxg7dqy6qNyyZcuwf/9+REdH6y18UVBQgIKCAvXvGRkZAGwoQlJGxEIUsbGxWkVXSsvNzcX06dNx48YNfPLJJ8jPz8evv/5qcPlLly6p/2tsOX1mz56N6dOno2fPnvjkk0/QvHlzybZtjOZ2+/bti7Fjx2L27Nm4efOm1vA2a4jPBRn6/+wyezZc8/JQdOMGUKpAR6VFi6D08oLqzz/1blt8/kfvezJt19ZtBwYGWlVcSt/5eunSJUydOhUNGzbE7Nmzce7cOYu3u379enWiaOy8WrRoEaZOnYonn3wSS5YsQeXKlU1uuyzOV6m2K37OxS8wLdl2w4YNAQC//fabwWXENl++fBmRkZHIzMzE77//jlmzZmHWrFk6y7/77ruoV6+ewTZs2rQJw4cPR2FhoXoYqxyfMVvP1+effx7du3e3+O9kLO5KHa/EuPvhhx+qtyvl+Vq6zZZu29jn3Nh2PTw80LBhQzx48MCqfQLA1KlTMXXqVPXrbm5uWL9+PW7evImbN2/qrFevXj3MmjULH374IbZv347t27frLNOxY0ecOXPGoc5XwPx7Akvjri1/e2NxV674asm2169fj1WrVmHs2LFGP+ficcyZMwdASTJSr149XLhwweo2lo67mjFWXzusjbty3sNIfb6a+/cwJDc3V/03Mva37969u1Vxt6zuCcy9bzd1HNa019y4K2773r17WtfzV0rXaoBlcffMmTMWt9lc4mchOzvboXM8sW2CiXouCsHUEuVAYWEhKleujO+//x4vvPCC+vVJkybh/PnzOHbsmM46c+bMwdy5c8uymUREREREREQ6EhMTjRZsrBA99mlpaVAqleqCJqKAgACkpKToXScqKkrrG32VSoUHDx6gRo0aZg+vIueRmZmJoKAgJCYmmj9cjciOeM6SM+H5Ss6E5ys5E56v5Z8gCMjKyjI5u0WFSOxFpRNyQRAMJukeHh7w8PDQeq1q1apyNY0chK+vL4MiORWes+RMeL6SM+H5Ss6E52v55ufnZ3KZClE8z9/fH66urjq986mpqTq9+ERERERERETOpEIk9u7u7mjfvj0OHjyo9frBgwf1VholIiIiIiIichYVZij+1KlT8corr6BDhw548skn8dVXXyEhIUE9/Q1VbB4eHnj//fd1Hr8gclQ8Z8mZ8HwlZ8LzlZwJz1cSVYiq+KKVK1di0aJFuHPnDkJCQvDpp5+ie/fu9m4WERERERERkdUqVGJPREREREREVN5UiGfsiYiIiIiIiMorJvZEREREREREToyJPREREREREZETY2JPRERERERE5MSY2BMRERERERE5MSb2RERERERERE6MiT0RERERERGRE2NiT0REREREROTEmNgTEREREREROTEm9kREREREREROjIk9ERERERERkRNjYk9ERERERETkxJjYExERERERETkxJvZEREREREREToyJPREREREREZETY2JPRERERERE5MSY2BMRERERERE5MSb2RERERERERE6MiT0RERERERGRE2NiT0REREREROTEmNgTEREREREROTEm9kREREREREROjIk9ERERERERkRNjYk9ERERERETkxJjYExERERERETkxJvZEREREREREToyJPREREREREZETY2JPRERERERE5MSY2BMRERERERE5MSb2RERERERERE6MiT0RERERERGRE2NiT0REREREROTEmNgTEREREREROTEm9kREREREREROjIk9ERERERERkRNjYk9ERERERETkxJjYExERERERETkxJvZEREREREREToyJPREREREREZETY2JPRERERERE5MSY2BMRERERERE5MSb2RERERERERE6MiT0RERERERGRE2NiT0REREREROTEmNgTEREREREROTEm9kREREREREROjIk9ERERERERkRNzs3cDnIVKpUJycjJ8fHygUCjs3RwiIiIiIiIq5wRBQFZWFurUqQMXF8P98kzszZScnIygoCB7N4OIiIiIiIgqmMTERNSrV8/g+0zszeTj4wOg5H+or6+vnVtDRERERERE5V1mZiaCgoLU+aghTOzNJA6/9/X1ZWJPREREREREZcbU4+AsnkdERERERETkxJjYExERERERETkxJvZEREREREREToyJPREREREREZETY2JPRERERERE5MSY2BMRERERERE51jmNHQAAiBFJREFUMU53R0RERERETkGlEnDn6kPkZBbA29cDtRtXhYuL8WnAiCoCJvZEREREROTwrp9LxfGtV5HzsED9mndVDzw1rDGC29ayY8uI7I9D8YmIiIiIyKFdP5eKff+L10rqASDnYQH2/S8e18+l2qllRI6BiT0RERERETkslUrA8a1XjS5z4rurUKmEMmoRkePhUHwiIiIiIrK7hIQEpKWl6byekVyk01NfWnZ6AY7tiYFfnUo67/n7+6N+/fqStZPIETGxJyIiIiIiu0pISEDTpk2Rn5+v81774J54rfe7Jrfx9uQoxF7/Ref1ypUr49KlS0zuqVxjYk9ERERERHaVlpaG/Px8zJ07FwMGDNB6LyO5CH/9lGNyG4VCLlq1aoUVK1bA29sbAHDp0iWMHDkSaWlpTOypXGNiT0REREREDmHAgAFo166d1muqNgJunThpdDj+w5x78A10w959J+Dj4yN3M4kcDovnERERERGRw3JxUeCpYY0Nvi8IAuLSDmHvvr1M6qnCYmJPREREREQOLbhtLYT/JwTeVT20Xn+Yk4bjCVvwzXefMKmnCo1D8YmIiIiIyOEFt62Fhq1rIvnvdOxafh6CCvjt9hZs/XEdk3qq8NhjT0RERERETsHFRYHkzGu4cfcSAGDh++ypJwKY2BMRERERkZOIiYlBnz59UOiSAQDITiu2c4uIHAMTeyIiIiIicnhiUh8SEoJX//MSACAtMcvOrSJyDHzGnoiIiIiIHJpmUr9v3z7kPRAA3ERaUjYEQYBCobB3E4nsij32RERERETksEon9T4+Pqhe2xsKFwXys4uQ87DQ3k0ksjsm9kRERERE5JD0JfUA4ObuimqBlQEAaUkcjk/ExJ6IiIiIiByOoaRe5F+vCgAgLTHb4Da++eYbWdtI5CiY2BMRERERkUMxldQDgH+9ktcM9djPnz8f0dHRsraTyFEwsSciIiIiIodhTlIPAP71DffYz58/H7Nnz0ZERISsbSVyFEzsiYiIiIjIIcTHx5uV1AOPhuJn3MtDYf6j+ezFpH7evHl4/fXXZW8zkSNgYk9ERERERA5h3LhxZiX1AOBVxR1VqnkAAO4nlfTaayb17777ruztJXIUnMeeiIiIiIgcQnBwsFlJvci/XhVkpxcgLSkbq7asYFJPFRZ77ImIiIiIyCGsWLHC7KQeAPyDSpY9uPs4k3qq0JjYExERERGRQ/D29rZoefE5+5Qb6UzqqULjUHwiIiIiInJKW3etgx/ao36tJhgX1cvezSGyG/bYExERERGR05k/fz7enTsDgqIYCrggPSXX3k0ishuHTuwXLlyIjh07wsfHB7Vq1cKgQYNw5coVrWUEQcCcOXNQp04deHl5ISwsDBcvXtRapqCgABMmTIC/vz+8vb0xcOBAJCUlleWhEBERERGRRMTq9x/M+wB1gmsAANKSdOezJ6ooHDqxP3bsGN566y2cOnUKBw8eRHFxMfr27YucnBz1MosWLcInn3yCFStW4MyZMwgMDESfPn2QlZWlXmby5Mn44YcfsGXLFpw4cQLZ2dkYMGAAlEqlPQ6LiIiIiIisVHpKO/96JQX00hKzTKxJVH459DP2+/bt0/p9zZo1qFWrFmJjY9G9e3cIgoBly5Zh1qxZGDx4MABg3bp1CAgIwKZNm/Cf//wHGRkZWLVqFb799lv07t0bALBhwwYEBQXh0KFD6NevX5kfFxERERERWU7fPPX+QSUF9NhjTxWZQ/fYl5aRkQEAqF69OgDgxo0bSElJQd++fdXLeHh4oEePHjh58iQAIDY2FkVFRVrL1KlTByEhIepl9CkoKEBmZqbWDxERERER2Ye+pB54VBk/LTEbgiDYq3lEduU0ib0gCJg6dSq6deuGkJAQAEBKSgoAICAgQGvZgIAA9XspKSlwd3dHtWrVDC6jz8KFC+Hn56f+CQoKkvJwiIiIiIjITIaSegCoXscbChcF8nOKkPOwwE4tJLIvp0nsx48fj7i4OGzevFnnPYVCofW7IAg6r5VmapmoqChkZGSofxITE61rOBERERERWc1YUg8AbpVcUS2wMoCSXnuiisgpEvsJEyZg165d+OWXX1CvXj3164GBgQCg0/Oempqq7sUPDAxEYWEh0tPTDS6jj4eHB3x9fbV+iIiIiIio7JhK6kWPnrPXLqCnWXSbqDxz6MReEASMHz8eO3bswJEjR9CwYUOt9xs2bIjAwEAcPHhQ/VphYSGOHTuG0NBQAED79u1RqVIlrWXu3LmD+Ph49TJERERERORYzE3qAWhUxn/UY5+VlYXx48fL2kYiR+HQVfHfeustbNq0CT/++CN8fHzUPfN+fn7w8vKCQqHA5MmTsWDBAjRu3BiNGzfGggULULlyZQwfPly97NixYzFt2jTUqFED1atXx/Tp09GyZUt1lXwiIiIiInIcliT1wKMe+3v/VsbPyspCeHg4rl+/Lms7iRyFQyf20dHRAICwsDCt19esWYPRo0cDACIjI5GXl4dx48YhPT0dnTt3xoEDB+Dj46Ne/tNPP4WbmxtefPFF5OXl4emnn8batWvh6upaVodCRERERERmsDSpBx5Vxs+8l4f79x5i4KD+iI+Px8qVK/Hqq6/K2Vwih6AQOCeEWTIzM+Hn54eMjAw+b09EREREJKGzZ8+iffv2iIiIQHR0tEVJvWhd1G/ITi/Awetf45eYPTh48CDc3NzQvn17xMbGol27djK1nkg+5uahDv2MPRERERERVRzWJvUAUDXQEwCQly7g4MGD6NSpk9TNI3JYTOyJiIiIiMghREREWJXUZ2VlYd+xHwEAY4aPY1JPFQ4TeyIiIiIicgivv/66xeuIhfL+vHIaAKDI95K6WUQOj4k9ERERERE5JTGpj4+Px0efzQUAPEjOgVKpsnPLiMoWE3siIiIiInI6mkn9wYMH8VSvzqjk6QplsQoPU3Lt3TyiMsXEnoiIiIiInErppL5Tp05QuCjU096l/TufPVFFwcSeiIiIiIichr6kXuRfzwcAkJaYZa/mEdkFE3siIiIiInIKxpJ6APAPYo89VUxM7ImIiIiIyOGZSuoBPBqKn5gNQRDKuolEdsPEnoiIiIiIHJo5ST0AVK/jDRcXBfJzipDzsKCMW0lkP0zsiYiIiIjIYZmb1AOAWyVXVKtdGUBJrz1RRcHEnoiIiIiIHJIlSb1IXUAviQX0qOJgYk9ERERERA7HmqQeeFRA715iNuLj4+VsIpHDYGJPREREREQOxdqkHnhUQO/2tTSMGzdOriYSORQm9kRERERE5DBsSeqBR0PxC7IENGvyhBxNJHI4TOyJiIiIiMgh5OTk2JTUA0DcX+fwMOceAGD+rEVSN5HIITGxJyIiIiIihzB+/HibkvqYmBj06dMH2cr7AABljrvUTSRySEzsiYiIiIjIIVy/ft3mpD4kJATPDu4FAMi5r5S6iUQOiYk9ERERERE5hJUrV9qc1O/btw91gqsDAHKZ2FMF4WbvBhAREREREQFASEiIxeuUTup9fHygqleS5uQ+UMLFxVXqZhI5HPbYExERERGRU9KX1AOAbw1PuHu6QlABgVXr27mVRPJjYk9ERERERE7HUFIPAAoXBWr8O5993RrB9moiUZlhYk9ERERERE7FWFIv8g8qea1ejUZl3TyiMsfEnoiIiIiInIY5ST0A+P/bY1/Pnz32VP4xsSciIiIiIqdgblIPADU1euwFQSirJhLZBRN7IiIiIiJyeJYk9QBQrXZlKBSAt6cvCnOY2FP5xsSeiIiIiIgcmqVJPQC4VXKFV7WSdCeH89lTOcfEnoiIiIiIHJY1Sb2oco2SOexzmdhTOcfEnoiIiIiIHJItST0AeP+b2OekMbGn8o2JPRERERERORxbk3oAOHZ6PwAOxafyj4k9ERERERE5FCmS+vnz5yN6zTIAQEGWCgV5xRK3kshxMLEnIiIiIiKHIVVSP3v2bIwaMwIPsu4CAO4nZUvdVCKH4SbHRm/evInjx4/j5s2byM3NRc2aNdG2bVs8+eST8PT0lGOXRERERETk5OLj4zFhwgRJkvp58+bh2WefxVcz96C6TwDSkrJQp3FV6RtN5AAkTew3bdqE5cuXIyYmBrVq1ULdunXh5eWFBw8e4Pr16/D09MSIESMwY8YMNGjQQMpdExERERGRkxs3bhxat24tSVL/7rvv4uzZs0i6fx0tHwtFWiJ77Kn8kiyxb9euHVxcXDB69Gh89913qF+/vtb7BQUF+P3337FlyxZ06NABK1euxP/93/9JtXsiIiIiInJywcHBkiX1oqT71wAAaRyKT+WYZIn9vHnz0L9/f4Pve3h4ICwsDGFhYZg/fz5u3Lgh1a6JiIiIiKgcWLFihaRJPQAkpV0HANxPzoZSqYKrK8uMUfkjWWJvLKkvzd/fH/7+/lLtmoiIiIiIygFvb2+L1zGW1APAg6wUuFYClEUC0u/kwr9eFSmaSuRQZPm66uzZs7hw4YL69x9//BGDBg3CzJkzUVhYKMcuiYiIiIiogjGV1AOAAAGVa7gCANKSssqyeURlRpbE/j//+Q/+/vtvAMA///yDl156CZUrV8b333+PyMhIOXZJREREREQViDlJvcjb/9/EngX0qJySJbH/+++/0aZNGwDA999/j+7du2PTpk1Yu3Yttm/fLscuiYiIiIiogrAkqQcAb/bYUzknS2IvCAJUKhUA4NChQ3j22WcBAEFBQUhLS5Njl0REREREVAFYmtQDGol9YjYEQZCzeUR2IUti36FDB8yfPx/ffvstjh07pi6sd+PGDQQEBMixSyIiIiIiKuesSeoBwKuaK1xcFCjILUZ2eoGMLSSyD1kS+2XLluHs2bMYP348Zs2ahUaNGgEAtm3bhtDQUDl2SURERERE5Zi1ST0AuLgqUK12ScX9tEQOx6fyR7Lp7jS1atVKqyq+aPHixXB1dZVjl0REREREVE7ZktSL/IOq4P7tbKQlZaNh65oSt5DIvmTpsTfE09MTlSpVKstdEhERERGRE5MiqQegnr+elfGpPJKsx75atWpQKBRmLfvgwQOpdktEREREROWUrUl9Tk6O+t/+QT4AWBmfyifJEvtly5ap/33//n3Mnz8f/fr1w5NPPgkA+P3337F//37Mnj1bql0SEREREVE5ZWtSn5WVhfHjx6t/F3vsM9PyUZBbBI/KHElM5Ydkif2rr76q/veQIUPwwQcfaH2QJk6ciBUrVuDQoUOYMmWKVLslIiIiIqJyRoqkPjw8HNevX1e/5uldCVWqeyD7QQHu385GncbVpGwykV3J8oz9/v37ER4ervN6v379cOjQITl2SURERERE5YBUSX18fDxWrlyp9Z5/vZLh+Pf4nD2VM7Ik9jVq1MAPP/yg8/rOnTtRo0YNi7b166+/4rnnnkOdOnWgUCiwc+dOrfdHjx4NhUKh9dOlSxetZQoKCjBhwgT4+/vD29sbAwcORFJSksXHRURERERE8vnmm28kS+oPHjyIkJAQrff9g/4toJfExJ7KF1mmu5s7dy7Gjh2Lo0ePqp+xP3XqFPbt24dvvvnGom3l5OSgdevWeO211zBkyBC9y4SHh2PNmjXq393d3bXenzx5Mnbv3o0tW7agRo0amDZtGgYMGIDY2FhOv0dERERE5CCio6MlS+o7deqEs2fPai1T898ee85lT+WNLIn96NGj0bx5cyxfvhw7duyAIAho0aIFfvvtN3Tu3NmibT3zzDN45plnjC7j4eGBwMBAve9lZGRg1apV+Pbbb9G7d28AwIYNGxAUFIRDhw6hX79+FrWHiIiIiIjkERERIVlSr4/YY//gTg6UxSq4upXp7N9EspElsQeAzp07Y+PGjXJtXsvRo0dRq1YtVK1aFT169MCHH36IWrVqAQBiY2NRVFSEvn37qpevU6cOQkJCcPLkSYOJfUFBAQoKCtS/Z2ZmynsQREREREQV3Ouvv27xOuYm9QDgU8MT7p6uKMxXIj0lV10pn8jZyZbYq1QqXLt2DampqVCpVFrvde/eXbL9PPPMM/i///s/NGjQADdu3MDs2bPRq1cvxMbGwsPDAykpKXB3d0e1atpVLwMCApCSkmJwuwsXLsTcuXMlaycREREREUnLkqQeABQKBfyDfJB89SHSkrKY2FO5IUtif+rUKQwfPhy3bt2CIAha7ykUCiiVSsn2NWzYMPW/Q0JC0KFDBzRo0AA///wzBg8ebHA9QRCgUCgMvh8VFYWpU6eqf8/MzERQUJA0jSYiIiIiIptYmtSL/OtVKUnsE7OBLqaXJ3IGsiT2//3vf9GhQwf8/PPPqF27ttEEWmq1a9dGgwYNcPXqVQBAYGAgCgsLkZ6ertVrn5qaitDQUIPb8fDwgIeHh+ztJSIiIiIiy1ib1AOalfFZQI/KD1mqRVy9ehULFixA8+bNUbVqVfj5+Wn9yOn+/ftITExE7dq1AQDt27dHpUqVcPDgQfUyd+7cQXx8vNHEnoiIiIiIHI8tST3waC77tMRsndHFRM5Klh77zp0749q1a2jUqJHN28rOzsa1a9fUv9+4cQPnz59H9erVUb16dcyZMwdDhgxB7dq1cfPmTcycORP+/v544YUXAAB+fn4YO3Yspk2bhho1aqB69eqYPn06WrZsqa6ST0REREREjs/WpB4Aqtf2houLAgW5xchOL4BPdU8ZWkpUtmRJ7CdMmIBp06YhJSUFLVu2RKVKlbTeb9Wqldnb+uOPP9CzZ0/17+Jz76+++iqio6Nx4cIFrF+/Hg8fPkTt2rXRs2dPbN26FT4+Pup1Pv30U7i5ueHFF19EXl4enn76aaxdu5Zz2BMREREROQkpknoAcK3kgmq1vXH/djbSErOY2FO5IEtiP2TIEADAmDFj1K8pFAp1wTpLiueFhYUZHSKzf/9+k9vw9PTE559/js8//9zs/RIRERERkWOQKqkX+QdVKUnsk7LRsHVNiVpJZD+yJPY3btyQY7NERERERFTBSJ3UAyWV8a+g5Dl7ovJAlsS+QYMGcmyWiIiIiIgqEDmSegDwDyp5bPdeIivjU/kgS2IPANevX8eyZctw6dIlKBQKNG/eHJMmTUJwcLBcuyQiIiIionJCiqQ+Pj5e7+v+9UqmvMu6n4+C3CJ4VK6kdzkiZyHLdHf79+9HixYtEBMTg1atWiEkJASnT5/GE088oTXtHBERERERUWlSJPUxMTEYN26c3vc8vSuhSnUPAEBaEofjk/OTpcf+nXfewZQpU/DRRx/pvD5jxgz06dNHjt0SEREREZGTkyqp79OnD4KDgxEXF6d3Gf96Psh+UIC0xGzUbVLN1mYT2ZUsPfaXLl3C2LFjdV4fM2YM/vrrLzl2SURERERETi4nJ0eypD4kJAQrVqwwuJx/UMlw/LQkPmdPzk+WxL5mzZo4f/68zuvnz59HrVq15NglERERERE5ufHjx0uW1O/btw/e3t4Gl61Zr6SAHofiU3kgy1D8N954A2+++Sb++ecfhIaGQqFQ4MSJE/j4448xbdo0OXZJRERERERO7vr16zhy5IgkSb2Pj4/R5cUe+wfJOVAWq+DqJkufJ1GZkCWxnz17Nnx8fLB06VJERUUBAOrUqYM5c+Zg4sSJcuySiIiIiIic3MqVK8skqQcAnxqecPdyQ2FeMdJTcuBfz/Q6RI5KlsReoVBgypQpmDJlCrKySp5ZMefDRUREREREFVdISIjF61iT1AMlOYt/vSpIvvoQaYnZTOzJqcky3uTGjRu4evUqgJKEXvxwXb16FTdv3pRjl0REREREVMFYm9SL1AX0EvmcPTk3WRL70aNH4+TJkzqvnz59GqNHj5Zjl0REREREVIHYmtQDUPfSszI+OTtZEvtz586ha9euOq936dJFb7V8IiIiIiIic0mR1AOaU95lQxAEKZtIVKZkSewVCoX62XpNGRkZUCqVcuySiIiIiIgqAKmSegCoXtsbLq4KFOQWI+tBvoStJCpbsiT2Tz31FBYuXKiVxCuVSixcuBDdunWTY5dERERERFTOSZnUA4Crmwuq1S6Z657P2ZMzk6Uq/qJFi9C9e3c0bdoUTz31FADg+PHjyMzMxJEjR+TYJRERERERlWNSJ/WimvWq4H5SNtKSsvF4m5qSbJOorMnSY9+iRQvExcXhxRdfRGpqKrKysjBq1ChcvnzZqiksiIiIiIio4pIrqQcA/6B/C+glsoAeOS9ZeuwBoE6dOliwYIFcmyciIiIiogpAzqQeAPzrPSqgR+SsZOmxB0qG3o8cORKhoaG4ffs2AODbb7/FiRMn5NolERERERGVI3In9QBQ49/EPut+PgpyiyTfPlFZkCWx3759O/r16wcvLy+cPXsWBQUFAICsrCz24hMRERERkUlSJPXffPONyWU8vSvBp7onAPbak/OSJbGfP38+vvzyS3z99deoVKmS+vXQ0FCcPXtWjl0SEREREVE5IUVSP3/+fERHR5u1rHo+e1bGJyclS2J/5coVdO/eXed1X19fPHz4UI5dEhERERFROSBVUj979mxERESYtXyNuiVT3v1zPhW3r6RDpRIs3ieRPcmS2NeuXRvXrl3Tef3EiRN4/PHH5dglERERERE5ufj4eMmS+nnz5uH11183ufz1c6mIP5YMAEi+moGdn57D+pkncf1cqsX7JrIXWRL7//znP5g0aRJOnz4NhUKB5ORkbNy4EdOnT8e4cePk2CURERERETm5cePGSZbUv/vuuyaXv34uFfv+F4/8HO2ieTkPC7Dvf/FM7slpyDLdXWRkJDIyMtCzZ0/k5+eje/fu8PDwwPTp0zF+/Hg5dklERERERE4uODi4zJJ6lUrA8a1XjS5z4ruraNi6JlxcFBa3h6gsyTaP/YcffohZs2bhr7/+gkqlQosWLVClShW5dkdERERERE5uxYoVsiT1ly5d0nktI7kIOQ8LjG43O70Ax/bEwK9OJb3v+/v7o379+ha3l0hqsiX2AFC5cmV06NABmZmZOHToEJo2bYrmzZvLuUsiIiIiInJS3t7eFq9jLKm/c+cOAGDkyJE667UP7onXepvu2X97chRir/+i973KlSvj0qVLTO7J7mR5xv7FF1/EihUrAAB5eXno2LEjXnzxRbRq1Qrbt2+XY5dERERERFTBmOqp15yRKyIiArGxseqfxcsWmrWPeR+9j1atWsHb2xvr1q1Tr79hwwbk5uYiLS1NqsMhsposif2vv/6Kp556CgDwww8/QKVS4eHDh1i+fDnmz58vxy6JiIiIiKgCseSZ+qFDhyI6Ohp79uxBu3bt0K5dO/R4thO8q3oYXa9KNQ/0G9wdJ06cQOvWrTFhwgQUFxejXbt2HIlMDkWWxD4jIwPVq1cHAOzbtw9DhgxB5cqV0b9/f1y9arxABRERERERkTGWFsobNGgQ5s2bh9mzZ6s7Gl1cFHhqWGOj63V7sTFcXBTw8fHBvn37EBISgj59+iAmJkaS4yCSiiyJfVBQEH7//Xfk5ORg37596Nu3LwAgPT0dnp6ecuySiIiIiIgqAEuTetG7776rk9wHt62F8P+E6O257/5SEwS3raX+vXRyHx8fb/vBEElEluJ5kydPxogRI1ClShU0aNAAYWFhAEqG6Lds2VKOXRIRERERUTlnbVIvEteZPXu2+vfgtrXQsHVN3Ln6EDmZBTh/MAH3ErJ15rYHHiX34eHhGDdunG0HQyQhWRL7cePGoXPnzkhISECfPn3g4lIyMODxxx/nM/ZERERERGQxW5N6kb7k3sVFgbpNqwEAVMUCDq+7hL9j7qLDs49BodCew15M7rt164a4uDir20EkJdmmu2vfvj3at2+v9Vr//v3l2h0REREREZVTUiX1In3JvejxNjVxdNMVPLybi3sJWajVwFdnfR8fH6xYsQLdu3e3uS1EUpDsGfuPPvoIubm5Zi17+vRp/Pzzz1LtmoiIiIiIyimpk3qRvmfuAcDdyw0NW/kDAP4+fdfg+t7e3pK1hchWkiX2f/31F+rXr4+IiAjs3bsX9+7dU79XXFyMuLg4rFy5EqGhoXjppZfg66v7zRcREREREZHI1qQ+Ly/P6PuGkvsmnQIAAFf/uAuVSrB4v0RlTbKh+OvXr0dcXBy++OILjBgxAhkZGXB1dYWHh4e6J79t27Z488038eqrr8LDw/ickUREREREVHHZmtRnZWXh448/NrmcvmH59Z+oAQ9vN+RmFuL25XQEtahu8f6JypKkz9i3atUK//vf//Dll18iLi4ON2/eRF5eHvz9/dGmTRv4+/tLuTsiIiIiIiqHpEjqw8PDkZSUZNby+pL7Ru0DcPHX2/g7JoWJPTk8WYrnKRQKtG7dGq1bt5Zj80REREREVE5JldTHx8cjKioK77//vlnrlU7ux7w0Hhd/vY3r5+6h+3AlKrm7WtwWorIiW1V8IiIiIiIiS3zzzTeIjo6WJKk/ePAgrl69atH6Wsm9ANSv3gtZD/JxMy4NjTsEWNweorIiWfE8IiIiIiIiW0iZ1Hfq1MmqNqgL6r03G6lF1wAAf8cYro5P5AjYY09ERERERA4hIiLCrkm9SGzD0k/ew7svrkZC/H3kZxfBs0olm7ZLJBcm9kRERERE5BBef/11i9cxJ6k3Ne2dPmJyn3T+Gur5N8K1s6kI6V7X4u0QlQVZhuKvXbtWPcUdERERERGRHMztqV+0aBGysrIs3v67776L6sElfaGHtp2xqa1EcpIlsY+KikJgYCDGjh2LkydPyrELIiIiIiKqwCwZfp+YmIjw8HCrkvuId0ZAgIBKhb5YMGexLU0mko0siX1SUhI2bNiA9PR09OzZE82aNcPHH3+MlJQUOXZHREREREQViKXP1EdFRSE+Pt6q5L5KNQ/Ua1oNAHBs13nMnz/f6nYTyUWWxN7V1RUDBw7Ejh07kJiYiDfffBMbN25E/fr1MXDgQPz4449QqVRy7JqIiIiIiMoxawrlBQcH4+DBg1Yn9006BQIA+oe+jNmzZzO5J4cj+3R3tWrVQteuXfHkk0/CxcUFFy5cwOjRoxEcHIyjR4/KvXsiIiIiIionbKl+36lTJ6uT++C2NeHipoBrcWUsmL0Us2fPxjfffGPNIRDJQrbE/u7du1iyZAmeeOIJhIWFITMzEz/99BNu3LiB5ORkDB48GK+++qpcuyciIiIionJEiintrE3uPSpXwmMt/QEA3VsPxLx58xAdHW3x/onkIkti/9xzzyEoKAhr167FG2+8gdu3b2Pz5s3o3bs3AMDLywvTpk1DYmKiyW39+uuveO6551CnTh0oFArs3LlT631BEDBnzhzUqVMHXl5eCAsLw8WLF7WWKSgowIQJE+Dv7w9vb28MHDgQSUlJkh0vERERERHJR8p56q1N7pv+Oxz/6pm7mDlzFiIiIqxuA5HUZEnsa9WqhWPHjiE+Ph6TJ09G9erVdZapXbs2bty4YXJbOTk5aN26NVasWKH3/UWLFuGTTz7BihUrcObMGQQGBqJPnz5aH9DJkyfjhx9+wJYtW3DixAlkZ2djwIABUCqV1h8kERERERHJTsqkXmRNct8gpAY8Krsh52EBkq8+xOuvv25zO4ikIktiv2rVKjz55JNGl1EoFGjQoIHJbT3zzDOYP38+Bg8erPOeIAhYtmwZZs2ahcGDByMkJATr1q1Dbm4uNm3aBADIyMjAqlWrsHTpUvTu3Rtt27bFhg0bcOHCBRw6dMi6AyQiIiIiItnJkdSLLE3uXSu5ILhtTQDA36c52xc5FlkS+4kTJ2L58uU6r69YsQKTJ0+WbD83btxASkoK+vbtq37Nw8MDPXr0wMmTJwEAsbGxKCoq0lqmTp06CAkJUS+jT0FBATIzM7V+iIiIiIiobEiR1F+/ft3o+5Ym92J1/OtnU6EqFixuD5FcZEnst2/fjq5du+q8Hhoaim3btkm2n5SUkm/KAgICtF4PCAhQv5eSkgJ3d3dUq1bN4DL6LFy4EH5+fuqfoKAgydpNRERERESGSZHUx8TEYOHChSaXsyS5r9O4KqpU80BhvhLpCUUWt4lILrIk9vfv34efn5/O676+vkhLS5N8fwqFQut3QRB0XivN1DJRUVHIyMhQ/5hT6I+IiIiIiGwjVVLfp08f1KtXz6zlzU3uFS4KNO5Q0qmYdo2JPTkOWRL7Ro0aYd++fTqv7927F48//rhk+wkMLBkKU7rnPTU1Vd2LHxgYiMLCQqSnpxtcRh8PDw/4+vpq/RARERERkXxycnIkS+pDQkIwY8YMs9czN7lv0rkkB0lPKIKXexWL20ckB1kS+6lTpyIyMhLvv/8+jh07hmPHjuG9997DO++8gylTpki2n4YNGyIwMBAHDx5Uv1ZYWIhjx44hNDQUANC+fXtUqlRJa5k7d+4gPj5evQwREREREdnf+PHjJUvq9+3bBy8vL4vWNye5969XBdXreENQAW0e725xG4nk4CbHRseMGYOCggJ8+OGHmDdvHgDgscceQ3R0NEaNGmXRtrKzs3Ht2jX17zdu3MD58+dRvXp11K9fH5MnT8aCBQvQuHFjNG7cGAsWLEDlypUxfPhwAICfnx/Gjh2LadOmoUaNGqhevTqmT5+Oli1bonfv3tIdNBERERER2eT69es4cuSIJEm9j4+PVW0Qk/s+ffogPDxc77aadArAqZ3/oGOjp63aB5HUZEnsASAiIgIRERG4d+8evLy8UKWKdcNU/vjjD/Ts2VP9+9SpUwEAr776KtauXYvIyEjk5eVh3LhxSE9PR+fOnXHgwAGtD9+nn34KNzc3vPjii8jLy8PTTz+NtWvXwtXV1baDJCIiIiIiyaxcudKuSb3IVHLfuGNJYt+kbhsUZKts2heRFGRL7EU1a9a0af2wsDAIguGpJBQKBebMmYM5c+YYXMbT0xOff/45Pv/8c5vaQkRERERE8gkJCbF4HXOSelPT3uljLLn3reEFn0BXZKUokXatEOCIfLIzWZ6xv3v3Ll555RXUqVMHbm5ucHV11fohIiIiIiKylbk99QsXLkRMTIzF2zf2zH3NRu4AUJLYE9mZLD32o0ePRkJCAmbPno3atWubnHqOiIiIiIjIEpYMvw8KCkKfPn2sKspnqOe++uOV8PexTOQ+qIT7t7NRoy4r5JP9yJLYnzhxAsePH0ebNm3k2DwREREREVVglj5THxkZiTVr1kia3FfydMHFhBi0btgVf8fcxZMvMLEn+5FlKH5QUJDR5+KJiIiIiIisYU2hPC8vL+zbtw8hISHo06ePJMPyc3Jy8Me1QwCAv8+kQFAx/yH7kSWxX7ZsGd555x3cvHlTjs0TEREREVEFZEv1ex8fH0mT+/HjxyP+1im4VgKyHxTgzvWHFm+PSCqyJPbDhg3D0aNHERwcXPL8SfXqWj9ERERERESWkGJKOymT++vXr6NIWYj/b+++w6Oo2gYO/3bTA0kACQndGDqRKkVUirSoqKi8gooollcpfiAiGAURQWmCoAjYaIKKLyqiIkUQFFB6MRCqQGhJiEB6QpKd74+wSza7m22z2d3kua8rFzAzO3MmzJ6ZZ845z6kWVZRE7+jOZLv3JYRaXDLGfvbs2a7YrRBCCCGEEKICUnOeen1wHxsb69SY+3nz5vHUU09RvYEfl45d4+SeFDr3b4SPr0vaToUolUsC+6eeesoVuxVCCCGEEEJUMGoG9XpqBPcxMTEAhNXyJTjMn+y0a5yJ/5dbWoU7XT4h7OWy10knT55k3LhxPPbYY6SkpACwdu1aDh065KpDCiGEEEIIIcoRVwT1emp0ywfQaDU0bBcBwDHpji/cxCWB/ZYtW7j11lvZsWMH3333HZmZmQAcPHiQCRMmuOKQQgghhBBCiHJEjaB+1apVpa5XK7hv3D4SgNN/p3Itp8ChfQjhDJcE9q+99hqTJ09mw4YN+Pv7G5Z369aNP//80xWHFEIIIYQQQpQTagT1kydPZuXKlVa3UyO4r163MlUjgynM13Fy3yW7Py+Es1wS2P/999889NBDJsvDw8P5999/XXFIIYQQQgghRDmgVlA/fvx4+vXrZ9P2zgb3Go2GRu313fGT7C6vEM5ySWBfpUoVLl68aLJ837591K5d2xWHFEIIIYQQQni5+Ph41YL6SZMm0bdvX5s/52xw37BdUXf8c0evkHU1z67PCuEslwT2jz/+OGPHjiUpKQmNRoNOp2Pbtm2MHj2aQYMGueKQQgghhBBCCC83dOhQ1YL6cePG2f15Z4L7sPAgIm8JBQWO75YkeqJsuSSwf+edd6hXrx61a9cmMzOTZs2a0blzZzp16uTQF0wIIYQQQriGUlhI1o6dpP30M1k7dqIUFrq7SKICi46OdltQr+dMcN/oehI9yY4vyppL5rH38/Nj+fLlTJo0ib1796LT6WjdujUNGzZ0xeGEEEIIIYQD0tevJ/ndKRQk3RgT7BsZScTrcYT26uXGkomKau7cuW4N6vUcnee+wW012PrNcS4lZnAlKYuqkZWcLosQtnBJi/3bb79NdnY2t9xyC/369ePRRx+lYcOG5OTk8Pbbb7vikEIIIYQQwg7p69dzfsRIo6AeoCA5mfMjRpK+fr2bSiYqskqV7A+EbQnqrU17Z44jLfdBlf2p27waIK32omy5JLCfOHGiYe764rKzs5k4caIrDimEEEIIIWykFBaS/O4UUBQzK4uWJb87RbrlC49na0v9ypUrmTx5st37dyS4L54dXzH3HRPCBVzSFV9RFDQajcnyAwcOUK1aNVccUgghhBBClJCYmEhqaqrJcu3hwwQklTIll6JQkJTEga++Qtesmcnq6tWrU69ePTWLKoTd7Ol+369fP8aPHw9gd1d9e7vlR7UIxzfAh/TUXJL+SadmdJhdxxPCEaoG9lWrVkWj0RTN49iokVFwX1hYSGZmJi+++KKahxRCCCGEEGYkJibSuHFjcnNzTdbdGxLCe7WsT0H8xtChrMnIMFkeHBxMQkKCBPfCbewdU9+3b19atmypanDv62s+lPIL8OGWVtU5tiOZYzuTJLAXZULVwH727NkoisIzzzzDxIkTCQu7cRH7+/tz8803c/vtt6t5SCGEEEIIYUZqaiq5ublMnDiRPn36GK3THj4Mk9+xuo8MPz9atGjB3LlzDWOfExISGDhwIKmpqRLYC7dwNFGeflu1gvsPP/zQ4raN20dybEcyJ/akcOejDfHxcckIaCEMVA3sn3rqKQCioqLo1KkTfn5+au5eCCGEEELYqU+fPrRp08ZomdKyJSc++5yC5GSz4+wVILmwAF3jxmxdt86hLOVCuIKz2e/VDO6HDh1qcbs6TaoSFOJHTkY+Zw9f5uZbq9tdViHs4ZJXR126dDEE9Tk5OaSnpxv9CCGEEEII99H4+BDxetz1f5jmRUJR+C6sCr9IUC88iFpT2o0bN45JkyYxfvx4pxLqRUdHW9xG66Ol4W36JHqSHV+4nksC++zsbIYPH06NGjWoXLkyVatWNfoRQgghhBDuFdqrF7XnzMY3IsJknaLR8Ob0aRLUC4+h9jz1agT3c+fOLXWbRu0jATi1/xLXcgscKqcQtnJJYP/qq6+yadMm5s2bR0BAAJ999hkTJ06kVq1aLF261BWHFEIIIYQQdgrt1YsGG3+l3pIl5Ax5kaH/pvK7vz9a4MqECRT8+6+7iyiE6kG9nrPBvT7vhCU1bg4hLDyIgnwde345zbFdSZw/egWdTqbAE+pzyXR3P/74I0uXLqVr164888wz3HXXXTRo0ID69euzfPlynnjiCVccVgghhBBC2Enj48MhDfR8801iYmIYsGoVqU8P5trJk1yIi6PuggVotJL4S7iHs0F9Tk5OqeudHXNfGo1GQ/W6lUm7lMPedYmG5ZWqBHBX/4ZEt66h2rGEcEktffnyZaKiogAIDQ3l8uXLANx55538/vvvrjikEEIIIYRwwM6dO+nZsycxMTGsXbuWsPBwas+ahSYggKzf/+DyEultKdzD2aA+IyODadOmWd3O2ZZ7S07uS+Hk3ksmy7Ou5rH243hO7ktR7VhCuCSwv+WWWzh9+jQAzZo145tvvgGKWvKrVKniikMKIYQQQgg7lQzq9WPqAxs3IiLuNQBSZs0i5++/3VlMUQGpEdTHxsZy7tw5m7ZXO7jX6RT+WHG81G22fnNcuuUL1bikK/7gwYM5cOAAXbp0IS4ujvvuu48PP/yQgoICZs2a5YpDCiGEEEIIO1gK6vWq9O9P1vY/yVi/nvOjXiHq++/wqVzZTaUVFYlaQX18fDxxcXFMmDDBps852i0/ISHBZFnahXyyruaV+rnMK3lsWbOTsFqmU4RXr16devXq2XR8IcBFgf3LL79s+Hu3bt04cuQIu3fvJjo6mpYtW7rikEIIIYQQwkbWgnooGh9cc9Lb5MbHk3/2LEkT3qLWezPcUFpRkXz22WfMnz9flaB+w4YNHD9eeqt5SfYE9xcvXgRg4MCBJuvaRndjcA/r5X91ZBx7Tv5msjwwMJCjR49KcC9s5pLAvqR69epRr149zp49yzPPPMPChQvL4rBCCCGEEKIEW4J6PZ+wMGrNfI8zA58k/eefqdSpE0TdXHaFFRWOmkF9+/bt7Q7swfbg/urVqwD069fPpPHSNzcUUq0fq9+AvvQNvNto2fnz51mwYAGpqakS2AublUlgr3f58mWWLFkigb0QQgghhBvYE9TrBbduTfiIEVyaNYukyZP5tsWtZVBSUVENGTJEtaDeGfa03Pft29dk1i+dTmHp69tL7Y5fuWoAQ95+Ca1WY7R87969LFiwwNGiiwqqTAN7IYQQQgjhHo4E9Xo3Pfcs2X/9Sdb2P7lty+8EaDTWPySEA5577jm7P2NLUG9t2jtznJkKT6vVcFf/hqz9ON7iNtXrhpgE9UI4SiYlFUIIIYQo55wJ6gE0Wi0ratYktaCAJoGBvBou828Lz2BrS/306dPJyMiwe//OZMuPbl2D2BdiqFQlwGh5QHBR2+rpg6ns/zXR3EeFsJu02AshhBBClGPx8fG89NJLDgf1cD1L+bvv8smQIdy56Tcer1qVvF27oE0bF5RYCNvY0/3+7NmzxMbGOvQdcKblPrp1DaJahnPx+FWy0vOoFBpAzYZV2L8hkT+/P8m2lScICvGncYdIu8okREmqBvYPP/xwqev1CSaEEEIIIUTZGDp0KC1btnQuqL8+9djz48Zx8NVX8fvxJ/w//oT8Pn3wq13bBaUWonT2jqmPi4tj5syZbgnutVoNtRtXNVrWulc9stOucWDTWTYtSSAoxI96zW6yq0xCFKdqYB8WFmZ1/aBBg9Q8pBBCCCGEKEV0dLQqQb0+kCn4z384/M3/aAmcH/0q9b9YisZXOoGKsuNIorzo6Gg2bNhAz549VQvuo6Ki7C/8dRqNhjv6NSA7PY/ju1P45eN4HhrVmhr1Qx3ep6jYVK2FFy1apObuhBBCCCGEk+bOnataUA+Ary+jL15gffMYcvbt49LcudQYOVK9AgtRCmey37dv317V4L5fv352fbYkjVZD96eakZOZz7kjV/hp7gEeHt3WqX2KikuS5wkhhBBClGOVKlWy+zMWg/rrzufnk/98Ufbyfz/+hKy//nK6nEJYo8aUdvrgPj4+ntjYWKcS6q1cudLuz5bk46flnhdupXrdyuRk5PPjh/u5lq1zer+i4pHAXgghhBBCGFgL6vUKO3akyn/+A4rC+VdfpeDff8uwlKKiUXOeerWCe2db7PX8g3y5/6VWhFYPJD01lyO/ZBHoF6zKvkXFIYG9EEIIIYQAbA/q9SJej8O/QTSFl1K5EBeHopOWRqE+NYN6PTWC+759+zpdDr3gUH/u/79WBIX4kfVvIc/1egtdoaLa/kX5J4G9EEIIIYSwO6gH0AYFUXvWLDQBAWT9/geXFy9xcSlFReOKoF5PjeBeTVVqBNNneEu0ftCkTltO/JaNopPgXthGAnshhBBCiArOkaBeL7BRIyJefx2AlFmzyPn7b1cUUVRAagT1J0+eLHW9pwX3NeqH0rhnJQoK8/n3n3y2rjyOokhwL6yTwF4IIYRQWaGukF1Ju1jzzxp2Je2iUFfo7iIJYZEzQb1elUf/Q0hsLBQUcH7UKxRmZqpcSlHRqBHU79y5kylTpljdztOC+yp1/Pjit2kAHNx0jn3rE91aHuEdJLAXQgghVPTrmV/p/W1vnln3DGP/GMsz656h97e9+fXMr+4umhAm1AjqoWhO7ppvT8SvVi3yz54l6c0J0sooHKZWUN+zZ0/q1Klj0/aeFtzvOfkb9TsGAvDn9yc58udFt5ZHeD5V57EXQgghKrJfz/zKqM2jUDAOaFKyUxi1eRSzus6iR/0ebiqdEMbUCur1fEJDqT1rJqefGEj6mjUE394R/3r1Kbh0Cd/wcIJva4vGx0eFkovyLCsrS7WgPiYmhsGDB/P888/b9DlH57nftm2bqi+yTp8+DUCtFoFUC6nBvg2JbPriCIGV/bj51uqqHUeULxLYCyGEECoo1BUydedUk6AeQEFBg4ZpO6fRrW43fLQS3Aj3Ujuo1wtq1YrwkSO4NHMWSePfNFrnGxlJxOtxhPbqpdrxRPkzfPhwTp8+rUpQv3btWlavXm3X5x0J7ufPn8/8+fPtLqstbn8omqz0PI7tSGbdp/E8+HJrIqPCXHIs4d0ksBdCCCFslJiYSGpqqtl1CZkJJGcnW/ysgkJSdhJfb/2appWbmqyvXr069erVU62sQljibFCflZVV6np/C9dxQXIy50eMhDmzJbgXFp08eZJNmzapEtTb0tpujr3B/eLFixkwYIBDxzJn37593H777QBotBruHtSU3Ix8Eg9f5ue5B3n41TZUjayk2vFE+SCBvRBCCGGDxMREmjZtSnZ2ttn1YR3CqDukrtX9DBszjLQdaSbLg4ODSUhIkOBeuJSzQX1GRgbDhw+3uF4pLCR5ylQLKxXQaEh+dwoh3btLt3xh1rx589wa1OvZE9z7+voSEBDg1PGK8/f3N/q3j4+W3v+N4Yf395FyJoMfPzjAI2PaUqmKescU3s/rA/u33nqLiRMnGi2LiIggKSkJAEVRmDhxIp988glXrlyhQ4cOfPTRRzRv3twdxRVCCOGlUlNTyc7OZtmyZTRtatrinpCZwNRTFgKaYj6a/pFJi31CQgIDBw4kNTVVAnvhMmoE9bGxsYbpwxISEky20R4+TMD1ZzCzFIWCpCQOfPUVumbNTFZLzxURExNj92dsCeqtTXtnjqNj7l3BP9CXPsNb8u2MPaSl5PDjhwd4cFRrLp/LJCs9j0qhAdRsWAWtVuOW8gn38/rAHqB58+b8+uuNbMM+xd4AT58+nVmzZrF48WIaNWrE5MmT6dmzJ0ePHnXbF1MIIYT3atq0KW3atDFZ3lLXko/Pfszl/MtoNOYfrCr7VebROx7Fz8fP1cUUwohaQX18fDyTJk1i1KhRDBw40GS7e0NCeK9Wbav7e2PoUNaYyToeGBjI0aNHJbgXNrO1pX7KlCnExsba3RvAk4L7oBB/Hvi/Vnw7fQ//ns9k8dit6Apu5HWpVCWAu/o3JLp1DbeUT7hXuZjuztfXl8jISMNPeHg4UNRaP3v2bN544w0efvhhYmJiWLJkCdnZ2Xz55ZduLrUQQojyZM/uPRxbcAwNlltLMvMzGb1lNFn5pY9RFkJNn332mWpB/YYNG6hRoyhomDRpEnv27DH66XTffTbt851580w+u2zZMnJzcy3msRCiJHu639etW5eePXuyc+dOu4/jSVPhhVYPolXPomFfxYN6gKyreaz9OJ6T+1LcUTThZuUisD9+/Di1atUiKiqKAQMG8M8//wBw6tQpkpKS6FUsQUtAQABdunRh+/btpe4zLy+P9PR0ox8hhBDCHP3DZbQumnc7vktEcITR+sjgSAY0HoCf1o9NZzfx+M+PczrttHsKKyqc+fPnqxbUF2/tjIqKok2bNkY/ry9bRnZwMLrSpv7Samlc4nNt2rQxO8RFCEvsHVM/ZswYYmJivD641+kUDmw8V+o2W785jk6n3vR7wjt4fVf8Dh06sHTpUho1akRycjKTJ0+mU6dOHDp0yDDOPiLC+AErIiKCM2fOlLrfKVOmmIzdF0IIIUoy93B5b6N72Zuyl0vZlwgPDqdNjTb4aH24P/p+Xv7tZf5J+4fHf36cqZ2n0rlOZz777DN3n4Yox4YMGaJ6UG+JxseHhlOncO7/RqBTFLTmhqXodCQOfJLa78+icpcudpdLCEcS5QUFBbF27VpiY2Pp2bOnQ9PpleyWP3jwYEdPwSbm8likXcgn62peqZ/LvJLHljU7CatlOuxL8liUX14f2N9zzz2Gv996663cfvvtREdHs2TJEjp27AhgMtZRURSL4x/14uLiGDVqlOHf6enp1K1rPduxEEKIisPSw6WP1od2ke1Mtm8R3oIV969g1OZR7EvZx/CNw2me1pyvF3xd1kUXFchzzz1n92ccCer1Qnv1os4Hczj+WhzBxWaR8I2MJHzkCNK+X0X2jh2cHTKUiLg4qj1pOlZfCEucyX4fEhKianA/bdo0e4tvk4sXLwKYzWPRNrobg3tYf1H36sg49pz8zWS5zMBSfpWLrvjFVapUiVtvvZXjx48TGRkJYGi510tJSTFpxS8pICCA0NBQox8hhBBCz9GHy+pB1fm81+f0b9wfBYX4sHi6zOyCNrDc3ZKFl3ImqNcL7dWLNrt2sqVHD0ZfOM+WHj1osPFXqvTtS71PPyGs3yOg05H8zjskTZqMUlDggjMR5Y0aU9rpg3s1uuWfO1d6l3hHXb16FTCfx2LG7Ck27WP6rClm81hkZ2dLHotyqtw9ReTl5ZGQkEDNmjWJiooiMjKSDRs2GNZfu3aNLVu20KlTJzeWUgghhDdz9uHSz8cPfoXzC8+jVbT8W+1fbhl/C0l5pUwTJkQZUCOo19P4+PDi3A+5fcwYhnw0l3emFAUkGn9/ak6aRI1XR4NGw5Xlyzk7dCgUa90XoiQ156lXK7iPi4tzuAy2MJfHosu97W2avz41XkN03SaSx6IC8frAfvTo0WzZsoVTp06xY8cO+vXrR3p6Ok899RQajYaRI0fy7rvv8v333xMfH8/TTz9NcHAwjz/+uLuLLoQQwgvFx8c7/XCpn3psVM9RLL1vKVV8qxBYO5CJJyby+7nfXVBqIaxTM6gvbty4cUyaNInx48czefJkoGiY5E3PPkvtD+agCQwk6/c/CJg4kVq+Xj9KVLiAmkG9nhrBfXR0tNPlsJdWq+Gu/g1L3cbXX8ulxExWvLOLYzvlhXFF4fWB/blz53jsscdo3LgxDz/8MP7+/vz111/Ur18fKMqAOXLkSIYOHcptt93G+fPnWb9+vcxhL4Q30RXCqT/g75VFf+oK3V0iUYENHTpUlaBen6W8ZXhLJjaYSNbxLLJ12QzfOJxPDn6CUlpWcSFU5qqgXs9ccA8Q2rMn9b/4At/wcLRnz/F1/ZvRnDih6rGFd3NFUK+nRnDvDtGtaxD7QoxJy33lqgHEvhDD4291pGaDMPJzC9mw8DAblxzmWm4BWVky1Wp55vWvRb/+uvSEQxqNhrfeeou33nqrbAokhFDX4dWwdiykX7ixLLQWxE6DZg+4r1yiwoqOjlYtqNer4leF01NPM/z74fx2+Tc+3PchCf8mMPnOyVTyq6Rm8YUw4eqgXk9/zY8fP97o30G3xnDzNys49vTTVD+TiDJpMumhoYTGxrqkHMJ7qBHUr1q1qtT1aiTUc4fo1jWIahnOxeNXyUrPo1JoADUbVkGrLUoQ3vfl1uz+5Qy7fz7FkT+TuHDiKot+tW18vvBOXt9iL4Qoxw6vhm8GGQf1AOkXi5YfXu2ecokKbe7cuaoG9XpKocLTtZ/mrdvfwk/rx6+Jv/LEz09wJr306VmFcIYzQX1OTo7dx7PUcu9XsyZ5b77J5sxMNPn5nB/5MqkfS8+VikyNoH7y5MmsXLnS6nbe2nKv1Wqo3bgqjdpFUrtxVUNQD6D10dK+TxR9R7UmOMyP9Eu5PBgzgq63Pizfq3JKAnshhGfSFRa11GPu5nN92drXpFu+KHOVKtnfgm4tqC/ukUaPsCh2EeFB4ZxMO8ljPz3GH+f+AKBQV8iupF2s+WcNu5J2USjXv3CCsy3106dPJyMjw+7jWgruCQpi+PlzFNxT1FJ/6f33uRj3Osq1a3YfQ3g3tYL68ePH069fP5u298Tg3lpvA1uERPqy9M+JHD63A18fP/p1GsaRdVnkZMj3qrzx+q74QgjvlpiYaHbalcqp+2lUsqXeiALp5zn26xIyq7cyu0X16tVlnlbhdvYE9Xotw1uyok/RfPf7L+1n2MZh3BN1D3uS95CcnWzYLiI4gtfav0aP+j1cVXxRTqnR/f7s2bPExsY6FHhZ6pavA/KffJLa7dqR/M67pK1aRf7589T+YA6+VavaXUbhfeLj43nppZdUy2USFRVlU6s9ON4tf+bMmaxYscLuclqin0Zv5cqVTJ482eZ7R0nFv+dT17/Dv8d0HNuSxtVE+HryTnoObkadJtVUK7dwL2mxF0K4TWJiIk2bNqVt27YmPxNeecGmfUx45QWzn2/bti1NmzYlMTHRxWchhGWOBPV64cHhLOy9kP80+g8KCmtOrTEK6gFSslMYtXkUv575Vc1ii3JOrTH1cXFxxMfHExsbq27LPVDt8cepu2AB2sqVyd61izMDHuPa6dMOlVN4F7UTlNrLk1ru+/XrZ/b7YYuS3/MOHToQ2TyAGd8PI6iKluy0a/wwZz9/rTpJYaHOBaUXZU1a7IUQbpOamkp2djZBQUEsWLCAmJgYw7rKqfth+8tW9zHh6V78NnkLEfWimTt3rqGbdEJCAgMHDiQ1NVVa7YVbOPtwCUXz3b/R4Q3WnV5H+rV0k/UKCho0TNs5jW51u+Gj9XG22KKcUyOoP3nyJFCUSHLDhg307NlTlZb7CxeMe2lVvutObv7qS86+8CLXzpzhdP8B1P7wAyq1b49SWEj27j0UXLqEb3g4wbe1ReMj13954IoEpfayt+X+lVde4YknnnD4eCUtX76cgQMH0rdvX1q2bGnSs8Wa0r7nFy7/w60Ph5B5rBKHt15gz9oznD92hZ7PNCe0epBq5yDKngT2Qgi3W7BgAYMGDTJeqGsJ8TOKEuWZHWdfpEnGVo4N9SPgjvsIaNkAQmu6trBC2MDRh8uEhATTZZkJZoN6PQWFpOwkvt76NU0rNzVZL0NShJ4aQf3OnTuZMuVGZu327durGtyXFNCwITd/s4Jzw4aTc+AAic8+R5X//IfMTZsoSLoxP7dvZCQRr8cR2quX3eckPIurEpTay1Oy5VsatmKJLd9zH18N3QY2oW7Tavy27AhJ/6Sz4p1ddBvYhAZtawCg0ykWM+4LzySBfQVVqFPYeeoyKRm51AgJpH1UNXzkyyrcpHhLvYHWp2hKu28GARqMg3sNCgqfH4BeDfypV+ka7PwIdn8CLfpDp5fKqORCmHLk4fLixYsADBw40GRdWIcw6g6pa3Ufw8YMI21Hmsny4OBgEhISJLiv4NQK6nv27EmdOnU4UWyuebWC+wsXLjB//nyTdb7Vq1NvyWIuvv466Wt+4eqXX5psU5CczPkRI2HObAnuvZyrEpSuWrXK7lZ1bwvu7f2eN2hbgxr1Q9iw8BBJ/6Sz7tN4zh6uSe0mVdn+7UmyruYZtq1UJYC7+jckunUNlc5KqE3G2FdAa+Mvcue0TTz26V+M+Ho/j336F3dO28Ta+IvuLpoQxpo9AI8uNWmFzwuszpM/wqKUGKqOPwEDvoS6HUGXD/uXwbwORO+Io3N9H5ApXUQZcrTF6OrVqwBMmjSJPXv2GP18NP0jm/bRYWQHPtn0Cbt27zJ8dtmyZWRnZ5tNUCkqjqysLNWC+piYGMaOHWuyXh/cOzPm/rnnnrO4ThsYSM1p09BaCvqu1/XJ705BKZTZIioSW+tdfSI6e3nKmPvSclKA4y/vQqsH0feVNrSNrQ8aOLztIhs+P2wU1ANkXc1j7cfxnNyXosr5CPVJi30Fszb+IkOW7TXp2JyUlsuQZXuZP7ANsTHSlVl4kGYPQJP74Mx2yEwm4dwVOj02mmbNiyXWCb2vaJuzO2H7B5DwE2HJf7Hl6Upk/TEUAsZC0wfAR6o84TpqdAONioqiTZs2Rsta6lqyKHkRKdkpKKUMS7mQd4EPEj/g5tCbGdR8EA9EP+BQGUT5M3z4cE6fPq1KUL927VpWr15tdjs1Wu7B/JAUAO3hwwRkZVn+oKJQkJTEga++QtesmclqGZZS/thT7+oT0YHtY9X1PL3l3tkeOT4+Wjr2jaZ2oyr8+OGBUttEtn5znKiW4dIt3wPJU24FUqhTmPjjYYuzgmuAiT8epmezSOmWLzyL1gei7ip6uBzwrOVsuXXbQ/9l8O9JLv34FpWP/0Clq0dg5WCoUh9uHw6tnwD/Yi0+ukLDSwMqR0D9TkXHE8IOzgb1OTk5Ftf5aH14rf1rjNo8Cs31YSgGStEY+6drPo1fuB8rjq7gdPpp3v7zbT7a9xFdw7riU0mu54ru5MmTbNq0SZWg3lqg7kxwX9qQFIB7Q0J4r1Ztq/v5+dVXmXMplUuFBUbLZVhK+WJvvetoIjo9c8G9O5QM7keMGGF3UG/p5VnahXyrHR0zr+Sx+aedVKnjZ7LOlpdnMnbfdSSwL4cszQsen5LHxbRci59TgItpuSxf/xcxNQJM1subbuFOdj1c3hTN2RYv03vYcg5+OpyaZ3+Eq2fgl1dh87vQ7jlo/19I/AvWjoX0YpmYQ2sVje1vJq2dwjbOBvUZGRlMmzat1G161O/BrK6zmLpzqtGUdzWCa5DxQwaTfprEhg0beK7fc3x3/Du+OPwFF7Mu8m3utzSa2YhlF5YR0SiC2pWtB0Wi/Jk3b16ZBPV6jgb3xYek3HvvvSbrtYcPw+R3rO7n4bAqPBxWhcJGDdG1a0dh+/YcTk2VmVLKEUfrXXsT0ZVUMrh/5ZVX7Pq8Woqfx/jx4wkNDbUpqLf28qxtdDcG97D+Ozmw+jJnUo5wNvU4iZeOknjpGJfSzhMUHFTqy7OT+1L4Y8VxGbvvIhLYlzOJiYk0adLEbOtPcNPOhD8wxuo+4r4/ROb+tWQf3UpB2o0HSHnTLdzF0YfL1GyFi02epma/qbB/Ofz5EVw5Bb/PgK3vg67A9EPpF4sS9j26VIJ7YZUaQX1sbCznzp2zum2P+j3oVrcbe1P2cin7EuHB4bSp0Ybse7KNWpCebP8kA5oMYN3pdczfNZ9EEtnw7wY2fbeJXvV78XTM0zS7ybibcqGu0GS/MnVe+WE2QakVjta7es603JsbkgKgtGzJic8+pyA52WL+FG1ICP633ELugQP4HDuOz7Hj+C3/klY338x/q92E5sIFMLNvwzFkGj2P52y9q2ZwX3yGiLI2YsQIwzl07drVppd31l6epV3I5/BPpQx3uc7fN4CGtVrSsFbLGwt9dBxLPMjun86S1y6A8PohhIUHodEUtcaf3JfC2o/jTfalH7sf+0KMBPdOksC+nElNTSUnJ4dly5bRtKnxtEfxKXm8ufmy1X34Va1J1W6DqdptMA2q+dGpTiA18s7x0jNPyJtuUeacfbgEwD8Y2j8Ptz0DR36CrXPgwh4LG18fmLL2taJx+xLcCAvUCurj4+OJi4tjwoQJVrM2+2h9aBfZzmiZpbGffW7pQ80rNenyVBf6TOzDocxD/HL6F345/QsdanZgcPPBdKrViY2JG016AkQER/Ba+9foUb+H3eclvJ8q9S7qjbnX0/j4EPF6XFH2e43GOLi/HjzUfGcyob16kZ+cTMaGX8lYv57s3bvRnj7NyPBwGP0qJxcsILRXL0J69SKgcWND4JG+fj3J706RafQ8mFpT2qkV3Ldp08Zohoiyor9/hIaG0rVrV1avXs3kyZNtPg9LL890rRTObN1O5pVcw/eiOEXRcTUrlV7PNyHUP4KUMxlcSkzn0tlMCvOhUe1WXDyYx8WDhwDwD/IlvF4I4fUqk7C99CTdMnbfeRLYl1NNmzY1k4BJYf6+TSSl5ZofZ6/oqBbky6jYpvzydxJ//fMvJy7nc+JyPhBG5JMz+eFoJjWisqlTNdjisWUqPaEWNR4uTceR1aVy/SdoZDGwB1Ag/TzHNiwmM7y1yVoZliLUDOo3bNjA8ePHgRtZm9VK7KTRaMg6lMWYqDEE3xzM4kOLWXtqLTsu7mDHxR3UrFSTi1mmD1sp2SmM2jyKWV1nSXBfwagV1OupHdyH9uoFc2abBuAREUYBuF9EBNUGPkG1gU9QcPkyhxYtYsf7s7kzLIxrJ06SemI+qfPm41evHqG9eqINDePS+++b9ASQafQ8h9rz1KsR3I8dO5bnn3/e6bLYw1yiPP3vBuw/j+K0Wg139W/I2o/jURQdGs2NCdQURQdoWLn9I8Yt+wOAJrcXJdzWFerY9tsexgwfzzOPDcO/MJSsfwu5llPA+aNXOH/0itVjZ17JY8uanYTVkrH7jpLAvgLx0WqYcH8zhizbazIruP7LO6VfK2JjavJkx5u5lJHH2kNJ/HzwAjv+uUxArcYsOZDBkgO/0apuFfq0qMk9t9akdpUgw37Wxl9k4o+Hjcby1wwLZML9zSTbvrCLsw+XpY0jGxDjy1ePWH45pVd940i2Hi1g3ckCfv2nkMs5Rd8aGZZSsX322WfMnz9ftaC+ffv2hsBe7azNvr43bvNNqjVh6l1T+b/W/8cXh79g5bGVZoN6KErIp0HDtJ3T6Fa3m3TLryDUDur1XBHch3TvbnOXed9q1Sjs1o0XRo9mz1dfEn35MukbNpD1x1byExP597PPLR9MUUCjIfndKYR07+6R3fIrwvABtYN6PWeD+6CgIOsbqchS9ntnz6O46NY1iH0hhl+XxlNQbGTvlaxUvt3+Eb/tMZ0VQ+ujJT0vhb+OruOvt9YVLdP6ULPqzdSr3oi20d1oUret1WP/9c05zv97gkvpF0hNu1D0Z/oFsgvSOBi/X8buWyGBfQUTG1OT+QPbmATf1YN9eeeRVkbBd3hIAE92rM+THeuzcdsu+r70Fp2fGMnh1GvsP3uV/WevMvnnBNrUq8K9t9Yk2N+HN76Pl6n0hNPUeLhcvHgxYH4cWeXU/bD9Zav7qBas5ZnW/jzT2h8FDdlVm3BSE8WLM/5Hakpy6YG9ZNsvt9QO6otTO2vzhx9+CJj2XOnp25Pqdaoz+8xsi/tSUEjKTmL5H8uJCTE/RtuWVhQZv+8dXBXU67miW36lDvYnBExITISmTeGZZ+Dxx9HuP4Dvhg34WMgSDtyYRm/5l+himpustuV74KrguyIMH3DlrCOgblDsStbuH2oH91Etu3Hu6GV2/bmPq5mp9O3anPEt/rD4Gf34/VdeeYWZM2ei0xWSnHaGF0c+TaPazbi0w/pxQ4OrEhrcjqZm1q2dfZLw2qmEhgcRVj2IsBpBhIUHcfliFhsXm35/K+LYfQnsK6DYmJp0rFuJHo+9wOnkK8x4exyD7rmj1O7yVYN8yNy3hkmfTaJOg2asPZTETwcvsuv0ZfYmXmVv4lWLn5Wp9IQ91Hi4nDx5MitXrgQsjCPTtYT4GSjpFzB/NWogtCbc/wH8sxlObkKTcphKVxJoQQLbn61Ewbq+8E93iO4ODbpDWJ0bHz+8WrLtl2NDhgxxSVCvp2ZipxdffBEw33MlrEMYdYfUtbq/aSemkXcuj9zEXHISc8hNzCU3MRddrs5q75Vfz/wq4/e9gKuDej21g3t7lNaLy9Zp9Jg8mSN5uRzOzeNwbi6H83I5mZeHv5XvgauC7/T164uGCZTj4QNlMesIeH5wX1b3j+K0Wg31mt5Evab21dWtW7fm+PHjNGzYkIKCAsaPH49Go+Xtx5dTpVJ1o+79xQWH+dPrmWakpeaSfimHg7uPcDIhkeqhtQkOqEx+tsKF41e5cPyqXeWpSGP3JbCvgDIyMrjv3ns4bsd8l3r6Vp+YAIhpF8DlmBr8eS6XX09mcybdTIbx6/RT6X2x7k9aRASarLet1UfG7pd3agX148ePp1+/fobg3oTWB2Knoflm0PUux8Vd/1fsNGjYs+gHIO08nNzEld0rUU7+RjUy4fAPRT8A4U2Kgnz/YPj9PSjZd0Wy7Zcbzz33nN2fsfWhTE/txE7meq4kZCYw9dRUq/vS+moJujmIoJuDqEpVw/IqVOHMrjN8fvhz7tbcTeNqjYkIjjAkXPr1zK+M2jwKpcR3wRvG71ekXgbO1LsnT560+3juCu5LywZu6zR6AVotrYOCaR10YyhXnqJwNDeXtGnTuNKlC4HNmhPQqCFaf3/AdcG3UlhI8rtTzM8O4AXDB2xRlrOOgOcG92V9/1BDgwYNKCwsZP369bz99tv8+eefrNz+Ec/1fIsbTX7GOg9oRO3G1ajduOjfHftGk5aWxrvvvMtHHyzgo9mfUrNaPXLTdeSmF5KbpiP7SiGF10ovS2lj96F85U2SwL6Csbdy0LM276WtU+m9uTGZ/OR/uJZyimuXTpGfcpprl04R5Ksp9W23K8fuywsDz6BmUD9p0iSioqIsB/ZQFFw/uhRNiZZ1XUhNtPeYaVkPqw1tnuQUzWn34moOrf+CJr7n4MRGOL8bLh0p+rFIxWz73tbN39vKqzJH6101EzvVrVuX5s2NuxA30TVhYdJCUnJSLO4jIiiC+XfP52TaSY5eOcrRK0c5dvUYydnJXOUqYe3C+C75O75L/g6AqgFVaVytMY2qNuKHEz+YBPWg3vh9VwXfFamXgbP17pQpU4iNjbWrgQCsB/cFBQXk5eWVsgf7FRQUNT6Y68WltGzJ3lnvE5iVhdZMJnA0GnwjIqj76SfkHTlK7qFD5B4+TO7hwwRkZtIiKAg2biJp46ai7f38CGjYgICmTcnc8KvNwbdSWIguOxtdVha6zEx0WVkknTpFWnIympwcyMlFk1v0p/b8eXyK9QAwt/+CpCQOfPUVumbNTFZ7ejDjillHbOFovav2Nau/XnNyctxy/1CDVqslNjaW2NhYwzJzY+ErVw3gzkfNj4UPCwujc5fOTJ8xnaeH9DdZ3za6G4N7WD+3V0fGsefkb2bXlae8SRLYVyCOPlzCjTfd3bt3Z+PGjQwZMsSo1crWqfS0vv4E1G5CQO0mRssLribxyqpjdGySQ9OaoTSJDKH+TZXw0WpYG3+RIcv2umTsviT78wzx8fG89NJLqgX148aNY/ny5dY/1OyBoiD7zHZOHNjGiDemkF6lKmv+243SSqBTYE+yhuymvaBNL3xiMghJ3cNNiWsJSyltEFlRtv3Ln/Yl66YWXAuO5FpQBHnBkej8Ktv2oOXKbv6uCMAr+LAEZ+pdUC+x09NPP83TTz9tsj60bSh1h9cFBTTFXmgqOgU0sGv6Lhr1b2TyOZ9KPgTWCySwfiA9HutBmn8aF/IucCXvCn9d/Iu/Lv5Varn04/cXbllIm9A2JtMqWfsuuCr49uZeBvZS42Vq3bp1jWZhsIe54F7P0vXqKu9MmcKW48eYU7uOxWn0Il6PI7BhQwIbNiTs/j4AKDod+9eu5fUBAxjT7z+Ep6ejPX0aTWYmeYcTyDtcyrh9MATfCe07QEEBGguBYYAT5/bG0KGsycgwWe7JwYzaCUr1yUlt5Ui966prdvr06SQnJ7vl/uEKRWP3w+3KXl9ab5u0C/kc/inL6nFnzJ5itsU+ISGBgQMHlpvpvCWwryCcfbjUGzx4MF27dmX8+PHUqlXLUElYm0pPA0SGBbJ4cDsOnrnExDmfc1kXRM2mt/Fvjg7fKpHsupDHrgs35gIN9NPSqEZljqdkmZ+eD+fG7rvyhYGwz9ChQ2nZsqVqQb1dtD4QdRcNou5iQq27rXYPVSPbfrWLv1Pt4u9Gy67kKCSmQ/V23Qmu1QSq1IOwukV/VqkHQVWKguRvBuGSbv6uCMBdWV4voFa9q8bD2ZAhQ+jUqZPZdUeVo2zUbSSDGw//odpQumu703hkY4v73L9/PzNnzmTF2hUAaPw0BNQOIKheEKHtQgm51fp3+YPED9Dl6ci/nG/0o8nUMG/aPFpGtSSyUiSV/CoZPqN28H2t8BpZ+VmkXUtj8l+TXdrLwFOoNaZ+zJgxLFq0SLXgfvDgwUDp16ujtm/fzvz5802WF79/1Gnf3uo0esVptFouKAprMzJYu2ihYXktXz+aBQbwQGgoPUJCrZZNk2UcmOQrClk6HVk6HZm6QmrUr09ojQiUoCAICoTAIMjIwHfbNqv7fmfePCaVaLH39GDGVbOO2MPeelfta1Z/vZ49e5YtW7aodv+IiopSrYyO0mo11G5c1fqGJZjrbaNrpXBm63ajHgAlVa4aQJd728sYe1E+qPFwWXwcnbnKrrSp9PRfown3N6NxZCiNI0OJ/TiuqEy/vMf02XMZMWE6z73yJrmBN3E6rYDEtHxy83UcPJ9earn0Y/d7zVhP9WAfAn21BPhoCPDVEOiroVpoZWrVuIkgfx+Cr/8E+fkS4Ktl3CrTDP76fUqyv7IVHR3tnqC+BFvGfpb25tjWbPuXa3VDo+jwz0nCPzsJv2tpVA3SUDUISNxU9FOSfyhF885YumqBX8ZAw17gZ5rHolRqB+CKArlpsGZ0KeVVaViCh1IrqNdzNri/4447eOKJJyyuf0v3lt3d2vWt7M6M3wfQBmgJqBlAQE3jdskJByfAwaK/h/iFEFEpgojgCPam7LUYfANM2D6BxPREcgpzyMrPMvxk5mdyJfMKGXkZ5BTmkKvLJVeXS4FiOT9Myf0nZSfx9davaVrZNGezp3dt1lMjqF+1ahVQ1COk5BSLzgT3+iRn1q5XR2g0GpPA3tz9w55p9ECdsfvXnn8OXbPmKEGBEBRU1JUf2LhmDePHj2fRhAn4+/tz7NgxABo1asRDDz7Iufv6UJCcbL6r//XhA00eewyNjw/nzp3j22+/5dKlS1y5Yn1OcXdydYJSW9lT76p9zeqv17i4OFXPo1+/fmoUTzWKorB9+3a2bNlCdnY24eHhPPLII9SpU8f6hyl6SXBX/4as/Tje4jZ3PtqwQgT1IIF9uadGJbdz506mTJlitMxcZWdpKr1IM13bi2dtfnnYC+Tl5PDRyEdvHECjxbdKJCGt7yO03YNWy3jySgEnr5h7OMsEShmDZoH+hcHy9X8RU8N8JzhveYjzBnPnznV7UK9na2Kn0rLtk34R8wGtBkJrUe25b42D2bxMDv+5jlf/O4AJIwZTP5TrQX/y9cD/Klwr/SUXABkX4Z0ICn2DKfALodAvhAL/EAr9QvELqU7l8LoQVLWo9T+oatGPf4j1APznVyAgFK5lQM5VyL1q+DPr3/MUZKTim5+BT34mPvkZ+OZnolEKrRS2aFjCsV+XkFm9ldktvPU7pvbDpZ4ru1X6aH1oF9nOoc+a+y601LVkUfIio67yxWnQEBEcwQ99fyA1J5WkrCSSspNIykoi/kw8q39bzS0tbyFLm0W2LpuM/AwyrmZw4uoJs/srLv1aOu/vfd/u89Dl69D6mc/WXNywMcNI25FmsjwoKIgjR4549DWr9qwjYDrFojPBfZcuXewuj6Ms3T8cnUbP0tj9E599bj34HjnS7MsDfcJifU+Gkt57pB/3JieXOnzg7Pnz9OvXj127dtl9Tu7iqgSl1qa9M8fd3dmjo6NV2U/J83ClgQMHEhYWRp8+fUrd7qeffuL+++83WT5y5Ejq1KnDtm3bbKpPo1vXIPaFGLvG7pdXEtiXY2oF9T179qROnTqcOGH8QGUpuO/ZLNKmZHS2ZG22dez+Q00qER7sQ26BQl6hQl6Bwqmz59m2Yzcav0C0foFo/AKK/u4fiDYoFJ/gMKv7HTLqNbITfje7zpPHp3mbSpUqWd+oBFuD+jLN2nw9235R67eFviuxU01bqAMqcyorkDXHC1gz/FOT3Qb7wZDb/Hmvl20t8T4F2fgUZENOsaDqInDMpo+XoEBWCnxh/gWb/f9zxia88gJfx5tvMfXG75irgno9dz9kmmPuYdlH68MjVR/ho6yP0KAxSoCsuf6Pse3HEuwXTD2/etQLvfF//PPZn/nw/Q85wxkAtIFa/Kr54VfNj9DbQqnWtZrVMmUdyyL3bNGUfLpcHYU5hYa///fp/9KuZTsCtYEEaYPYtG4TU9+eSqVGlYh6zXo31Y+mf2TUYl9QUMCgQYM4evSox3ZtBtfOOqJWcG9PkjNnuOKlsDkaHx8iXo8ryn5fSvBtS9b67t27ExsbS2pqKhs2bGDv3r2M/nYlie3aMzwoqOjlwXX64QMpt9xCw/r1DctfeeUVbrrpJvbv388333yj2nm6m6317vTp0+nfv7/d174n1ruOGDduHAcOHDBJLKzT6YCiZHeO0if707v//vtZuHChxZdSCxcu5NlnnzX8e/r06WRlZXHkyBFWrFjBuXPnqF+/vs3DKBwZu18eSWBfTmVlZakW1MfExDB48GCef/55k20sdcu/Pfomm45RPGuz+VYf28buvzeoi8nLg+XLl7N6wmynXhjMnzWVmBoBhkQu+qSBnj4+rbyz56HMVVmbLbqebd/8ePWpFru0W+rOmZWVxfDhwzl0xbYXFCfaTSIv5ObrLecZ+FxL53TCfjat+ZZqQRqqBmqoFqQx/L1WiIaqQdZv5ufTdZxJ03ElR+FKrsKVXAx/v6P7vXyx8icu5yh0u6cv/3nyeQLTT9Fwx1ir+50482Nerd6KFStWMH36dAC+/PJLdDqd133HXB3U63naQ6a5h+WdO3fy2iOv0bhPY0IeDDHKvB8RHMHY9mMtjoPXfxf++9//8sILLxits7WLf8p3KURci2DRokVUrlwZgDXXuzW3GtmKR+8s6iG2f/9+pr5VtL8Rj4xgR/AOUrJTzHf1VxQiK0Uy4M4BRsMUhg4dytGjR62WyZ3UTlBqbtYRNYJ7tVonS7Nq1SpWrlzp8qDeoGNHPqoUzMNXrlLT70byrtLG7pcUFxfHu+++a/j31KlTOXLkCE2bNuWDXTsJiYsj7sG+RsMHFI2GsOsvDBo0aMDWrVuJiIgAYO/eveUmsLen3j179qzDUyx6Wr3rqL59+xq+u7t376ZdO+OeWn/99RcdOnSwaV+KovDee+8xZozxrFiDBg1i6dKlPPPMM7Ru3ZpWrVoZrd+/f78hqH/jjTd4++23jV4qLFmyhPbt23Pw4EFiYmL47LPPbCqPo2P3yxMJ7Mup4cOHc/r0aVWC+rVr17J69WqL26qVtdkcW8fulzYO3pEXBqBQMyyIJ3p1ZMq77ziVyEWoy96WFldlbS5VsWz79maYN3e9bt26lXtje3M+4xC1QszN/gr6bv4N7hlmcpztGcuZ/PtXZj/Vpb4Pm5+23u6eFTuH4xd9zGb9vW14P0bMe4nu3buz9eNveX32MgL9e0DCHKvDEhr1eAq0PrRp04b09HQWLFjA3Llz+fDDD62WyZOUVVCv50kPmSUflo3uHwvWElwp2KFp6T755BP++9//0rZtW8MyfRd/i8G3TiH/Sj5ZR7P4R/mHLl26kJubS0BAgKFbc3H6Lr8zZ85k1KhRhsR8GjRG+9fPEtDLt5dR2XNycswmZPM0aicotTTriBrBvauVZVCfl5dHWFhR78D5QNugYMJ9fbhUUEiLTrfzmY3z15ecqhKgSZMmbNy4ke7du/POlCmMe/NNKgXe6NX1y5o1AAQGBhIfH09AgDO59T2TvfVuXFwcM2fOrPDBPcCJEyfMJgHu2LEju3fvNqp3LXn66adZunSpyfJevXoRHBzMggULGDZsGNtKJHksWe+WFBAQwJYtW6hatSp5eXkcPHjQalny8vJYv3694fjl8Xq3heN9LoRHO3nypGpBvS0V37hx45g0aRLjx49n8uTJjhTZIv3Y/cgw427IkWGBDmeu178wAHNBkoKiQLO8w0x5950y6a4nbONI98kxY8YQExNDz5492blzp93H1Af38fHxxMbG2j5G73q2fW7tV/SnEwniQkJCWLN2HR/9UxdFMRcml9LNv4S2bdtSUFCAoigkJyfzR2IhZ9N0KBZeFxQF4LVp1OMpQ1C/cuVKFEVh2bJlhq3uvvtu7r77bgC+//77G8MSKJoe0Jbyzp49GyjKBpyZmVnqeXgStROU2sqV9a494uLiDN+PjRs3mtw/9OP3773lXtpFtrMro/xtt91m9G8frQ+vtX8NuNGlX0/RKWi0Gj565CN0hTpiYmIAmDNnjtl9p6ens2fPHqDoZThAj/o9mNV1FjWCjcdkVvWrytm5Z5n54kyj5d9//z1QFGR5srJMUKoP7p2pd12pX79+ZXY/17+gbNu2LdcKCtiZncWiEyfYlZPN54sWOZ3EzqTeLebtt98GYNmyZeUyyHGk3o2Ojja6n2eYmQbQGk+pd5311ltvATfu54qiGFryS9a75ly5csUQ1F+8eNHkmaD4/Tw9/UaOIHP1rjlVqlRh48aNACxYsKDUsuTl5XH33XfzwAMP8MADD3D33Xdz7do1q+dQHklgX07NmzevzIJ6PVcH91vH3s1Xz3dkzoBWfPV8R7aOvdup6egsvTCoGRZEj6BTLJz4fxLUexBHx0TqszarFdzrszaXtZCQEOKW/snoneGcS9MZrwytZXPm+p9++gmf690za9SoQdzrbzBibS435oMo7kYAriu27pFHHjG773vuuQfAkLlZPyzhfLpt5S3+8JmSkoI3cFWCUlt5wkOm/mF5+/bt9OjRg5tvvtmpKdRK0o//1LMUfAcVBvF+1/fpUb8HGo2GzZs3AzB2rPkhIefOnTP83d/f32j/6x5Zx8LeC5l21zQW9l7I0ruWkr4n3eS61F/rtnZddZeyTlDqycF93759y+xYr71W9BKqZL37xhtvAPDLL7+U+nnFXMK9Ekzq3et27NgBwM0332xXmb2BM/VuyZf1zgb3+hkivFXx+3nxv5esd0vSt46PGTOGyMhIk/XF7+fF61pL9a45DRo0ALD6f7R+/Xq2b99u+Pf27dtZt25dqZ8pr6Qrfjmlb6mwhxqJdVybtdn2sfu2spTsb8q7f6p6HOEcZxMdeWvWZnM2XqjEnHWZ3FXPh89mT6ZByzts7uYP4FdsjCfAtWvX+P5IAdtqv8idGast5wWwcpMHuHTpkunCZg9w85yi8q5cNJfqNze3q7yezBUJSr0xa7M79Kjfg251u7E3ZS+rNqxizrtzGNlvpNG4fX2Lja+v/Y86JWcJ2L17d6nbV6lSxe5jlCVXJii1xBu65btaYWHR7CDm6l3AEOw7w2y9W0x4eLjTx/AkatS7DufQKaYss8x7In2yPGvBuTO85QW/J5EWewGoE9TreUILkj30LwwebFWb26NvMup+703nUV6plb1YjRYkfdZmd9A/zJw+fZr1G34lv3YH2j41hZ2XAuwKkrt27WpoBUpKSmLGjBkANO/3GoyMh6d+gkc+L/pz5N+GVvXiiW2+/fZbs/vesGEDUDTHcnHVw2uw5UwhB5VGpQ5LKN51rkYNz56eRs2gPiYmxtCqPH36dK/rHnry5El69uxJp06d+PXXXzl9+rTDLWHmWMrUrA++R/cZTdaRLN6Z/I7hQbCwsNAw1ZKlXjbF50nOy8szu43e6dOngaLxp8Xpr/XirUXlgSfVu2oryxZWfU8cS/VuLytj7DUa6xm9LdW7+jq05IxG3kzNXCZqtdx72rzw9ip+Py/+d2sZ8vVJfidPnmyod4u38he/nxevax2pd/Ut95b06tWLTp06Gf7dqVMnevfuXepnyisJ7IWqQb2etwX3eiUfZrz1PMoLtackUuMhsyyyNpdU8mGme/fuDp9HfHw8Wq0WjUZDzZpFQ1kGDRpE1apVreYF0Lda9uvXD41GY5R4JyEhgX379gHw0EMPGX1u0aJFQNF0TWlppvN/6+nHo7Zr186QydwTqT3ryNq1aw1JRPWJ6LwpuJ8yZYrhPLp37+70w3Jxf/31l9VtqlataphSKSIiAo1Gg6+vL3v37gVg2LBhZj8XGhpqCNRffvlli/vPy8vjySefBODNN980Wvfwww8DeNUc4dZ4Yr2rppUrV5bZ90N/XZVa7zpBjXrXW7giQakawX1ZDu1Q06RJk4Ab93ONRmN4SeFovTto0CDD+uL389DQUMNyR+rdktd2SQEBAfz222+sXr2a1atX89tvv7m0J4Enk8C+gnNFUK/nbUGxpYcZbzuP8sLZh0tLXZo97SHTGksPM46cx6effmoyTGfGjBksXrzYprK0bdvW7A3/0KFDNGtWlIxyyJAhBAYa562IjY013GQ7d+5s8pZep9Px+uuvM3r0aKAoG7onGz58uKpBffF6t3giOm8J7uvWrWt0Hmo8LEPRg6etY9c///xzky6xd9xxB+np6aUmDtNntJ8/fz5z5841WZ+cnEzz5s3Jzc0FMGkFCgwM5PXXX7epjN7AVfO7e1K9269fvzL7fgQEBJCWluZUvQtw4cIFk2UbN250qt71Jq6cdUSt+srbREVFmb2f796926l6F2DFihWl3s/trXdbtGhhtSz+/v7cf//93H///RU2qAcJ7Cs0Vwb1et4SFFt7mPGW8ygvnH24zMjIKDXJnSc9ZJbG2sOMvecRFBTE33//jU6nIz8/H0VRGD16tE3dPfU6dOiAoigUFhbyxRdfADe6m3bu3JkPPvjA5DNarZZDhw4BcPDgQQIDAxkwYAAzZ85kxowZ+Pj4GPaxcOFCkzlvPY0rZx1RO2tzWXQ7HjNmjMl5qPGwHBUVZfO2Go2Gt99+G0VRyM/PR6fTsXXrVqv3tVatWrFw4UIAXnrpJTQaDXFxccyaNYvRo0cTGRlpmLHgxIkTZrunTpw4kdatW9txZp7JVUG9nqfUu3379i3T+3loaKjT9e6YMWNo2rQpU6dOZdasWXTv3p0ePYrySThS7y5ZskSdkysDZTHrSEUK7ovfE4rfzwsLC1EUxaZp7vRK1rv6rPg//vgjYPl+bm+9a893paKT5HkVlKNBfXlM7GTrw0zx8zD39lyoQ42gPjY21ijzqjmentjJ1ocZR85D31XZGfpupXqvv/46EydOtLjfBg0acObMGe644w7OnTvHihUrWLFihdE2P/74o2FctCdz9awj3pbYST+MoCQ1zsMR9l7bgwcPJjw8nPvvvx+AqVOnGq1v3749//vf/6hXr57F4y1YsMDjM+OXxtVBvZ6n1LvueC5xtt49cuSISY4XNepdT1aWs464q74qS5MnTzZMaVectfH0tih5DVq7n9tT79oyNEAUkcC+AnKmpX769On079/f6YdMTwnu7X2YqehZUF1NraA+Pj6euLg4JkyYUOr2nvKQWZK9DzPuPo9FixYZ5rgvTb169Th79iznz5/n22+/5dKlSwQFBdGtWzc6duzoNW/ly2LWEbWC+wMHDph9kCsr3vKw3KdPH3Q6HX/++SebN28mJyeH8PBwHnnkEWrXrm31886+KHMnZ+rdVatW8cQTT9j1GXfXV3qe+lxizqJFiwgICDBMadeoUSMeeughk+735pirdy9fvsy8efNcXWynuGLWEWs8sb6y1tvAVvrveb9+/Vx+T1i2bJlNL+mdrXeFKe+9EwmHONv9Xp/YSY0WpJI30W3bttk0Z6utrGUpdvRhZty4cVy4cMEwRkioQ82gfsOGDRw/ftymzzn6kOmq6zUnJ8ehhxl3PiyXnMrJmtq1a/N///d/LiqN53G03lXjIbNv376sXLlS9esVbM8E74kPy+ZoNBo6depklF25vHO23tUnorP3s9bqq7K6Xr0luPfz8+Oxxx5zah/F6929e/d6dGCvdoLSwYMH8/zzz9v0OUfrK1c9E0yZMoXY2Fin7ufFv+dRUVFufdlbUkWsd11JAvsKRI0x9XFxccycOdMlwf38+fPLLFh29mHmueeek8BeRZ999hnz589XLahv3769zYE9OBYUu+p6nT59OsnJyQ49zHhKS5i4wdl6V62guCzrV3O8JbivSNTofq9PRAf2B8Xm6iu9srxevSW4r0iGDx/O6dOnVctlsnr1ars+70h95aprtm7duk7dz0t+z5cvX656GYXnkOR5FYRaifLUTuxUPHHN4sWLyc3NVe3HUsbZshpLKGyndlDvCHsTO7nqej179myZnodwHbXqXTUSO6l9vZZWx7ryPIQ61Jp1xNlEdCXrK32347K+Xp1JkKtWV2lxgysTlNrK3vrKVc8EY8aMcfh+Ls+7FY8E9hWAGpVc8Syaajycmcva7OvrS0BAgGo/5sY8SiXnmYYMGeLWoF7PnqDYVddrXFyc6udRlg+eR48epU+fPoZ5cWvVqsX7779v8zzKOp2ONWvWGDI+eyu1Zx1xtt5V+3q1VMe6+jzUMHDgQDQaDR07dmTNmjXodDqbPpeWlsa7775ruLYDAgJ49tlnOXr0qItLrC61Zx1xdtaY4vWVPsmZO65XR87D1sRsruZsvetpXJ2g1Fb21FeueiYICgpy6GW9Jzzv6u/n+nnuHa13f/jhBxeXtPyQwL6cU6OSM5dFU83gvqzG+nhCJSfMe+655+z+jKvmtXV3i3d0dLQq+zH3sOxK165d47HHHqNJkyb8/PPPhuUXL15k1KhRVKlSxWoXwBMnThAUFMR9993HlStXXF1kl3HVVKKeEBSrwVPOY8eOHdx33334+PhYTaz15ZdfUqVKFd544w3DsmvXrrFw4UKaNGnCiBEjXF1cVbhq1hG1gvs6derY/Vk12XMexROzuYsa9a4nclWCUkdecntCfWXvc4knPO8Wv5+npKQYljtS7/7vf/9zdXHLDQnsyzG1gnp9Fs2S1Aruze1bbZ5QyQn12BPUOzKPt7uDe7U4+rD8999/s3jxYjZs2EBhYaHV7XU6HT169ODrr78GYMaMGSQmJnLo0CHWr1/P448/DhS1lH755Zdm95GYmEjDhg25du0agNfmsHBVUK/nCQ+ZanDkPAoLC1m7di1Llizh8OHDDh979uzZ7N69m5UrVxqyijds2JDExESz2y9fvtyQ+b1r164kJCRw4sQJtm7dyuzZswHYunWrw+UpK2rPOlKSGsH92LFj7f6c2mw5j+Lfc32Zt23bxooVKxx+KVlavWsuKVthYaHT9W55YWu9O2XKFIfu555Q79r6XKL2864j9W5qaqrR/Xzjxo2cOXPG4Xq3adOmTp9HhaEIm6SlpSmAkpaW5u6ilGrPnj0KoCxZskQJDQ1VOnXqpKSnpzu0r0mTJimAMmnSJGXZsmUKoCxbtsxkux07djh1rNL27Qz9fvv162c4D7Xof8979uxRbZ8VkSO/x/T0dKVTp05KaGiosmPHDovb6f//nfm/N3csV1+vau9XURTl008/tWnfly9fNvzOiv9s2rSp1DK/+OKLhm137txpdtvp06cbtjFXj9apU0cBlBYtWihXr171yO+YtTI5Uxfa+/9v67FceV2psW9z52Fuv5s2bTJ7bV6+fNmm4+h0OuWuu+4y2W9ubq4SHR2tAEq7du1MPnf16lXDsWbMmKHodDqTbQ4ePGjYxpOuV0W5cc0OGTJE1bqwtP/74s8O9vKk69XSeZS8Zovfa/Q/gwYNMnutmFNavavf97Bhw0w+t3TpUofrXU+sXxXFsXLZUhfqf48NGza0+uxg77HK+pmgtGcgW7579pTX3npXv+9q1aoZ3c9LsrfedWW94KnfhZJsjUOlxb6cGjp0qCot9ba88fOEN5mlWblyZdm31KelQYmuigbnzhWt96T9unrfKnGk+70+a7MaiZ28teU+KCjIpu2qVatm+PvcuXPp3bs3AHfffTcXLlyw+LkFCxYARV3s2rVrZ3ab0aNH06VLFwCTaZbOnTtn6Nq7c+dOwsLCrBfWw65XV7fUl+Tp9a6tzJ2HPjGb3vnz57n77rsB6N27t6GVHIyv2dK8+eab/PHHHybLAwIC2LZtGwC7du3i/PnzRusXLlwIwOOPP87o0aPRaDQm+7j11luZMWNG6QVw8/ValglKnW259xTmzqO07/mDDz7ImDFjAFi6dCnvvfeeTccprd7Vt/5/9NFHJp8bNGgQ4Hi9WyoPq18tsbfedSYRHXhGvWvpuUTtlnpn6t3Lly8Dlu/n9ta7eh988AFjxoxx6PeekZHBmDFjePTRR1m8eLHq02l6jLJ5z+D9vK3FvkWLFqq01OvZ8rbM0daqsmixV1upb/iuXlWUjh0V5ZZbFCUx0XhdYmLR8o4di7azh6v26+p9l8KeN6W2ttTrFb+unGlBKnnsiRMnel2LvS37jo+PN7whL97SNGfOHAVQevfubXG/5j5nTkJCgmHb4mbPnq0AyoABAwzL3PIds8JSmZzttaQoiqFnkb3//9aO7e7rylb682jRooWh94Z+vw8//LACKPPnzzdsr9PpDNfSwYMHre6/+HVqrryvvPKKAihz5swxWl6zZk0FUNavX1/q/j3xei1eriFDhjj0eUv1ri3/947Uu554verP44EHHjD7XSu534sXL5qt58yxVu/eeuuthvUXLlwwrD9//rxT9a6nX6+2PBPYU+8W/z+y91nC2rFt7RFnL2vXa/HzeOCBB2z+rtn6PXCk3i3+TFD8fm6JrfWufr8ajUbRarVKbGys1X2X1Lt3b0Wr1SparVYBlEWLFimKIi32wkvMnTvX5S31JXnCm0xz+vbtW7YHzMiAlBT45x/o2hXOni1afvZs0b//+adovb2/H1ft19X7VoGzifJckbW5vNm9ezdQNP64eKvkf//7XwDWrVtndR/mWjOL8/PzM7v80qVLADRu3NimsnrS9eqqBKW28tR6117t27fnu+++4+DBgyaJ2b777jugaKywnkajYe7cuQDs3bu31H0XFBRYPf5NN90E3LgW9S5evAhA7dq1re7DIg+4Xt2RoLQ8tdw/8MADrF69mvT0dKvf88jISMPfrV171urdv//+27AsNTXV7N8drXct8oDr1Rpn6l01euIVr3eLzxBRlvTnkZ6ezurVq3nggQdU7ZnqbL1ry/3c3npXURR0Oh3r1q2zKf+PXmFhIevXr0en06HT6dBqtaxZs8bmz3sTCezLqUqVKtn9GTW68XjiQ2aZzzFbpw5s3gy33HLjxrh9+40b4i23FK23N5Ouq/br6n07Sa3s9+Ula7OrREREAPDLL78YLT9y5AgADRo0cPoY+pt1QECA0fLg4GDAjnrLQ65XVyQo9daszc7KyMjgzTffNLtO//BX8nezevVqAGrVqlXqvn18fKweX98V1NKwFaeGVnjI9WoPT6l3PcHOnTvZvHmz4d9z5swpdXulWBdfa9eetXq3Ro0ahmXFr01bh1eB5XrXIg+/XtWod9UM7ku+iCxLxa/FzZs3qzpc0Nl615b7uSP1rlarpU6dOjbV63o+Pj7Url0brfZG2BsVFWXz572JBPYCUHdsjqc9ZDqaBdUpdesa3xjvuMP4hli3rmft19X7dpDaU9qVl6zNrtCzZ0+gqGV+wYIFZGZmsn//flq3bg3Ap59+anUfp0+fLnW9vnXqySefNFretWtXoGj8o61z27r7elUzqJ80aZKhZ5E3Z212VPHv+Y4dO5g4caLRen3LUatWrdi/fz+5ubl88MEHrF+/HsAwDtQSjUZDp06dSt1GP4a5W7duRsv79OkDwIoVK0r9vNVM6B5Yv1riafWuOxX/nqenp5d6HleuXOHff/+lRYsWQNGUbdZa063Vu88//7xh2+KBSPG/O1rvlspDr1c1c5moFdybmyGiLBS/f6Snp6ueC8jZeteW+7kj9W7t2rUNZbPHd999Zwjue/Xqxfjx4+3ehzeQwF64ZCo4T3rIrFu3rnsSn9WtC198Ybzsiy+cvyG6ar+u3redXDVPvbMPmfa0lHgTHx8fNm3aBMCQIUMICQkxPFz279/fEHybo78J33bbbWRnZ5vd5u+//+bll18G4NVXXzVad/vttxv+btfN1k3Xa3x8vKpBffF615n6ypPqXVuZ+55HR0cbbdO5c2f69+8PQOvWrQkKCjLMG//bb7/Z1HJTskW0OH3XUoCOHTsardMnQHv11Vct/p9kZWXx4osvWi2DJ9WvlnhqvesO5oLI0s7jpZdeonr16sTHxwMYkoOVxlq9q5/mKzY21ug69/X1NSTqc7TetcrDrldXJChVI7gvWV+VhZL3D1ck+lWj3i3tfu5Ivbt06VISExO57bbbbD+R69q1a0diYiLXrl3jl19+oXLlynbvwxtIYF/BuXJ+d095yHQ2C6rDzp6Fkm/In3zyxng1T9uvq/dtBzUeLkvr0uyND5nOWLVqlU3bdevWjXPnzhm6hVevXp0tW7YY5km25L777gPg33//pWPHjibz0n7//feGVqw+ffrQqFEjo/UajYYff/wRgHfffZcZM2ZYfFA14qbr1ZWzjqidtblkhnlPYs/3/Ouvv+a3334zDAnp3bs358+fL/WFU3GhoaEsXrzYaFleXh5DhgzhpZdeAuDHH380aWFt3Lgxjz32GAAdOnTgjz/+MBrbefr0aerXr8+JEyesF8JD6ldLXBXU63lTvVtaEGnpPPTdfKdOnUpubi6hoaE2HcuWevfBBx80+Zw+UHe03rXKg65XV8464m2z31i6f7jiPBytd0eNGgXcuJ9nZmYa1jlS7+qHphTvSu8oe7rwe6UySeVXDnhbVnxbsjvak7HWmUy17srarHYW1OKs/p71mWOh6M9t24z/XTLTrK1ctV9X79sCc79HtTLWBgYGelXWZlftV3+Ori7zkSNHzM53W/ynd+/eSl5ensX9LVy40OQzZf4dK4WrZh1RFNdlbW7QoIHHZRlXlNK/567+jpn7WbhwocXP5eXlKXfddZfV69vTrldFsf2ZwJlZR+xVWr3rCVnxbc22rj8PR2e0sIW1Mjta77rtGcYKc+Uqq1lHHK13y/KZwJZnFmvnUVbfMXP3c2frXZnHXrLiG5k3bx5RUVEEBgbStm1bs3PaVhSOttR7a2KnMn0je+6caZKZTp1Mk9HYm3DFVft19b7toEaLkf7Nvi1J7jyxBUnNFtaSidlcqXHjxqSmphrNOVvcV199xZo1a/D397e4j8GDB7Nv3z7uuuuu0g/m5uvV1bOOlJfETpa4umXYHp06dWLfvn0MHjzY4jb+/v5s3ryZL774wmyL0dixY9m4caPlg3hI/WqJM/8fjtRXnljv6tnTMqw/D0dntFCDGvWuCQ+6Xsty1hFPb7kvy/uHGkq7n9tb7wrbVZjAfsWKFYwcOZI33njDcKHdc889Jl2XKgJnut97c2KnMqvsQkKgRg3TJDPFk9HUqFG0nSfs19X7tpGaQX1MTIzNSe487SFz+vTpqnw/zCVmc7WbbrqJGTNmkJ+fz/Hjxzl48CAXLlxAURQGDBhgUze6Vq1a8fvvv7NlyxbLG7n5ei2LWUe8PbGTJZ4Q1E+bNo1Dhw6RlpbGtm3baNWqldXPaLVaBg4cSGFhIRcuXODgwYMcP36c/Px8pk6dSpUqVSx/2APqV0uc/f9wtL7ytHoXHAsix40bVyYvTkujRr1rxEOuV1fMOmKNpwTFJbnj/qEG/f08LS2NQ4cOOVzvLlu2zPWFLSd83V2AsjJr1iyeffZZw1yus2fPZt26dcyfP9/svNR5eXnk5eUZ/p2WlgZAenp62RTYQfpxLHv27DEa06K3dOlSPv/8c5599lk6d+7M77//btN+ExISgKKxX926dWPWrFmGpC72mD59OqNGjeL222/nvffeIzg42LDvt956y5AhUw36eTETEhKMznP8+PGMHj3aqfM4evQoYPn3rB0/Hp+cHPJPnYJTp4zW+U2fTmFQELoDB8zuW6vVWswk6qr9OrvvyMhIo7l7baX/3W3bto1BgwZx6tQpZs2aRW5urs3Xpl5CQgKjRo0iKiqK8ePHs3XrVsNya/vq3Lkzzz77LOPHj+f06dMMGjSo1OOA667XM2fOGH0/HFHye67PYmvL78Ie+t9Fafu9cuUKx48ft3vfrvyOOXu9WiqTJbbUu5Z+l87WV9euXQPUv17Bch1rSXZ2NqNHj7b6PbflunKEfr/p6emkpqYazQXuiCtXrnDhwgXAM69XKP2atfX/wxz979KZ+spcveuq+hVKv15L3j/27dtn837183Wrfb3q9+nIvq3Vu55+va5cuZI5c+Y49P+hV7ze1ZfH1t+jPfWuq58JPv30U7Zs2WL3czuYPw9X1a/6fVrbtyP1rivLrP8uZGZmenSMpy+bUmw6TXM0irUtyoFr164RHBzM//73Px566CHD8hEjRrB//36zLUNvvfWWyZQ7QgghhBBCCCFEWTt79mypQ00rRIt9amoqhYWFREREGC2PiIggKSnJ7Gfi4uIMWR0BdDodly9f5qabbrI6L6nwPunp6dStW5ezZ8/anMlWCHeSa1Z4E7lehTeR61V4E7leyz9FUcjIyKBWrVqlblchAnu9kgG5oigWg/SAgAACAgKMlpU6hk6UC6GhoVIpCq8i16zwJnK9Cm8i16vwJnK9lm9hYWFWt6kQyfOqV6+Oj4+PSet8SkqKSSu+EEIIIYQQQgjhTSpEYO/v70/btm3ZsGGD0fINGzbQqVMnN5VKCCGEEEIIIYRwXoXpij9q1CiefPJJbrvtNm6//XY++eQTEhMTefHFF91dNOEBAgICmDBhgsnwCyE8lVyzwpvI9Sq8iVyvwpvI9Sr0KkRWfL158+Yxffp0Ll68SExMDO+//z6dO3d2d7GEEEIIIYQQQgiHVajAXgghhBBCCCGEKG8qxBh7IYQQQgghhBCivJLAXgghhBBCCCGE8GIS2AshhBBCCCGEEF5MAnshhBBCCCGEEMKLSWAvKpTff/+d+++/n1q1aqHRaFi1apXJNgkJCTzwwAOEhYUREhJCx44dSUxMLPvCClFCQUEB48aNIyoqiqCgIG655RbefvttdDqdu4smhFVTpkxBo9EwcuRIdxdFCLOmTJlCu3btCAkJoUaNGvTt25ejR4+6u1hCmGXLM62oWCSwFxVKVlYWLVu2ZO7cuWbXnzx5kjvvvJMmTZqwefNmDhw4wPjx4wkMDCzjkgphatq0aSxYsIC5c+eSkJDA9OnTmTFjBh9++KG7iyZEqXbt2sUnn3xCixYt3F0UISzasmULw4YN46+//mLDhg0UFBTQq1cvsrKy3F00IUxYe6YVFY9MdycqLI1Gw/fff0/fvn0NywYMGICfnx9ffPGF+womhAV9+vQhIiKCzz//3LDskUceITg4WK5Z4bEyMzNp06YN8+bNY/LkybRq1YrZs2e7u1hCWHXp0iVq1KjBli1b6Ny5s7uLI4RF5p5pRcUjLfZCXKfT6fj5559p1KgRvXv3pkaNGnTo0EG6NgmPceedd7Jx40aOHTsGwIEDB9i6dSv33nuvm0smhGXDhg3jvvvuo0ePHu4uihB2SUtLA6BatWpuLokQQljn6+4CCOEpUlJSyMzMZOrUqUyePJlp06axdu1aHn74YX777Te6dOni7iKKCm7s2LGkpaXRpEkTfHx8KCws5J133uGxxx5zd9GEMOvrr79m79697Nq1y91FEcIuiqIwatQo7rzzTmJiYtxdHCGEsEoCeyGu0ycge/DBB3n55ZcBaNWqFdu3b2fBggUS2Au3W7FiBcuWLePLL7+kefPm7N+/n5EjR1KrVi2eeuopdxdPCCNnz55lxIgRrF+/XvKUCK8zfPhwDh48yNatW91dFCGEsIkE9kJcV716dXx9fWnWrJnR8qZNm8qNXXiEV199lddee40BAwYAcOutt3LmzBmmTJkigb3wOHv27CElJYW2bdsalhUWFvL7778zd+5c8vLy8PHxcWMJhTDvpZdeYvXq1fz+++/UqVPH3cURQgibSGAvxHX+/v60a9fOZGqbY8eOUb9+fTeVSogbsrOz0WqNU6P4+PjIdHfCI3Xv3p2///7baNngwYNp0qQJY8eOlaBeeBxFUXjppZf4/vvv2bx5M1FRUe4ukhBC2EwCe1GhZGZmcuLECcO/T506xf79+6lWrRr16tXj1VdfpX///nTu3Jlu3bqxdu1afvzxRzZv3uy+Qgtx3f33388777xDvXr1aN68Ofv27WPWrFk888wz7i6aECZCQkJMxiZXqlSJm266ScYsC480bNgwvvzyS3744QdCQkJISkoCICwsjKCgIDeXTghj1p5pRcUj092JCmXz5s1069bNZPlTTz3F4sWLAVi4cCFTpkzh3LlzNG7cmIkTJ/Lggw+WcUmFMJWRkcH48eP5/vvvSUlJoVatWjz22GO8+eab+Pv7u7t4QljVtWtXme5OeCyNRmN2+aJFi3j66afLtjBCWGHLM62oWCSwF0IIIYQQQgghvJjMYy+EEEIIIYQQQngxCeyFEEIIIYQQQggvJoG9EEIIIYQQQgjhxSSwF0IIIYQQQgghvJgE9kIIIYQQQgghhBeTwF4IIYQQQgghhPBiEtgLIYQQQgghhBBeTAJ7IYQQQgghhBDCi0lgL4QQQgghhBBCeDEJ7IUQQgghhBBCCC8mgb0QQgghhBBCCOHF/h+0YFX6xWiZkAAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 1200x800 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "matplotlib.rcParams['pdf.fonttype'] = 42\n",
    "matplotlib.rcParams['ps.fonttype'] = 42\n",
    "import numpy as np\n",
    "\n",
    "# 读取CSV文件\n",
    "df = pd.read_csv('../data/extracted_log_data.csv')\n",
    "\n",
    "# 提取unique的num_layer_once和BS\n",
    "num_layer_once_values = sorted(df['num_layer_once'].unique(), reverse=True)\n",
    "bs_values = sorted(df['BS'].unique())\n",
    "\n",
    "# 设置柱子的宽度和位置\n",
    "bar_width = 0.13\n",
    "index = np.arange(len(num_layer_once_values))\n",
    "\n",
    "# 创建图表\n",
    "fig, (ax1, ax2) = plt.subplots(2, 1, sharex=True, figsize=(12, 8))\n",
    "\n",
    "# 填充图案\n",
    "hatches = ['//', '\\\\\\\\', '-', 'x', 'o', 'O', '.', '*']\n",
    "\n",
    "# 绘制Memory的柱状图和折线图\n",
    "for i, bs in enumerate(bs_values):\n",
    "    memory_values = []\n",
    "    for n in num_layer_once_values:\n",
    "        bs_data = df[(df['BS'] == bs) & (df['num_layer_once'] == n)]\n",
    "        if not bs_data.empty:\n",
    "            memory_values.append(bs_data['Memory'].values[0])\n",
    "        else:\n",
    "            memory_values.append(None)\n",
    "    bars = ax1.bar(index + i * bar_width, [v if v is not None else 0 for v in memory_values], \n",
    "                   bar_width, label=f'BS={bs}', hatch=hatches[i % len(hatches)], edgecolor='black', fill=False)\n",
    "    for j, v in enumerate(memory_values):\n",
    "        if v is None:\n",
    "            ax1.scatter(index[j] + i * bar_width, 30, color='red', marker='x')\n",
    "\n",
    "# 绘制Latency的柱状图和折线图\n",
    "for i, bs in enumerate(bs_values):\n",
    "    latency_values = []\n",
    "    for n in num_layer_once_values:\n",
    "        bs_data = df[(df['BS'] == bs) & (df['num_layer_once'] == n)]\n",
    "        if not bs_data.empty:\n",
    "            latency_values.append(bs_data['Latency'].values[0])\n",
    "        else:\n",
    "            latency_values.append(None)\n",
    "    bars = ax2.bar(index + i * bar_width, [v if v is not None else 0 for v in latency_values], \n",
    "                   bar_width, label=f'BS={bs}', hatch=hatches[i % len(hatches)], edgecolor='black', fill=False)\n",
    "    for j, v in enumerate(latency_values):\n",
    "        if v is None:\n",
    "            ax2.scatter(index[j] + i * bar_width, 5, color='red', marker='x')\n",
    "\n",
    "# 绘制Memory的柱状图和折线图\n",
    "for i, n in enumerate(num_layer_once_values):\n",
    "    memory_values = []\n",
    "    for bs in bs_values:\n",
    "        bs_data = df[(df['BS'] == bs) & (df['num_layer_once'] == n)]\n",
    "        if not bs_data.empty:\n",
    "            memory_values.append(bs_data['Memory'].values[0])\n",
    "        else:\n",
    "            memory_values.append(None)\n",
    "    # bars = ax1.bar(index[i] + np.arange(len(bs_values)) * bar_width, \n",
    "    #                [v if v is not None else 0 for v in memory_values], \n",
    "    #                bar_width, label=f'num_layer_once={n}', \n",
    "    #                hatch=hatches[i % len(hatches)], \n",
    "    #                edgecolor='black', fill=False)\n",
    "    # 添加折线图，只在相同num_layer_once组内绘制\n",
    "    ax1.plot(index[i] + np.arange(len(bs_values)) * bar_width, \n",
    "             [v if v is not None else np.nan for v in memory_values], \n",
    "             marker='o', linestyle='-')\n",
    "    # for bar, value in zip(bars, memory_values):\n",
    "    #     if value is None:\n",
    "    #         ax1.scatter(bar.get_x() + bar.get_width() / 2, 0, color='red', marker='x')\n",
    "\n",
    "# 绘制Latency的柱状图和折线图\n",
    "for i, n in enumerate(num_layer_once_values):\n",
    "    latency_values = []\n",
    "    for bs in bs_values:\n",
    "        bs_data = df[(df['BS'] == bs) & (df['num_layer_once'] == n)]\n",
    "        if not bs_data.empty:\n",
    "            latency_values.append(bs_data['Latency'].values[0])\n",
    "        else:\n",
    "            latency_values.append(None)\n",
    "    # bars = ax2.bar(index[i] + np.arange(len(bs_values)) * bar_width, \n",
    "    #                [v if v is not None else 0 for v in latency_values], \n",
    "    #                bar_width, label=f'num_layer_once={n}', \n",
    "    #                hatch=hatches[i % len(hatches)], \n",
    "    #                edgecolor='black', fill=False)\n",
    "    # 添加折线图，只在相同num_layer_once组内绘制\n",
    "    ax2.plot(index[i] + np.arange(len(bs_values)) * bar_width, \n",
    "             [v if v is not None else np.nan for v in latency_values], \n",
    "             marker='o', linestyle='-')\n",
    "    # for bar, value in zip(bars, latency_values):\n",
    "    #     if value is None:\n",
    "    #         ax2.scatter(bar.get_x() + bar.get_width() / 2, 0, color='red', marker='x')\n",
    "\n",
    "# 设置X轴\n",
    "ax2.set_xticks(index + bar_width * (len(bs_values) - 1) / 2)\n",
    "ax2.set_xticklabels(num_layer_once_values)\n",
    "\n",
    "# 设置Y轴标签\n",
    "ax1.set_ylabel('Memory (MB)')\n",
    "ax2.set_ylabel('Latency (seconds)')\n",
    "\n",
    "# 设置图表标题\n",
    "# ax1.set_title('Memory and Latency vs num_layer_once')\n",
    "\n",
    "# 显示图例\n",
    "ax1.legend(loc='upper right', ncol=2)\n",
    "\n",
    "# 显示图表\n",
    "plt.savefig('../figs/memory_latency_vs_num_layer_once.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x800 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# 读取CSV文件\n",
    "df = pd.read_csv('../data/extracted_log_data.csv')\n",
    "\n",
    "# 提取unique的num_layer_once和BS\n",
    "num_layer_once_values = sorted(df['num_layer_once'].unique(), reverse=True)\n",
    "bs_values = sorted(df['BS'].unique())\n",
    "\n",
    "# 设置柱子的宽度和位置\n",
    "bar_width = 0.15\n",
    "index = np.arange(len(num_layer_once_values))\n",
    "\n",
    "# 创建图表\n",
    "fig, (ax1, ax2) = plt.subplots(2, 1, sharex=True, figsize=(12, 8))\n",
    "\n",
    "# 填充图案\n",
    "hatches = ['//', '\\\\\\\\', '-', 'x', 'o', 'O', '.', '*']\n",
    "\n",
    "# 绘制Memory的柱状图和折线图\n",
    "for i, n in enumerate(num_layer_once_values):\n",
    "    memory_values = []\n",
    "    for bs in bs_values:\n",
    "        bs_data = df[(df['BS'] == bs) & (df['num_layer_once'] == n)]\n",
    "        if not bs_data.empty:\n",
    "            memory_values.append(bs_data['Memory'].values[0])\n",
    "        else:\n",
    "            memory_values.append(None)\n",
    "    bars = ax1.bar(index[i] + np.arange(len(bs_values)) * bar_width, \n",
    "                   [v if v is not None else 0 for v in memory_values], \n",
    "                   bar_width, label=f'num_layer_once={n}', \n",
    "                   hatch=hatches[i % len(hatches)], \n",
    "                   edgecolor='black', fill=False)\n",
    "    # 添加折线图，只在相同num_layer_once组内绘制\n",
    "    ax1.plot(index[i] + np.arange(len(bs_values)) * bar_width, \n",
    "             [v if v is not None else np.nan for v in memory_values], \n",
    "             marker='o', linestyle='-', label=f'Line num_layer_once={n}')\n",
    "    for bar, value in zip(bars, memory_values):\n",
    "        if value is None:\n",
    "            ax1.scatter(bar.get_x() + bar.get_width() / 2, 0, color='red', marker='x')\n",
    "\n",
    "# 绘制Latency的柱状图和折线图\n",
    "for i, n in enumerate(num_layer_once_values):\n",
    "    latency_values = []\n",
    "    for bs in bs_values:\n",
    "        bs_data = df[(df['BS'] == bs) & (df['num_layer_once'] == n)]\n",
    "        if not bs_data.empty:\n",
    "            latency_values.append(bs_data['Latency'].values[0])\n",
    "        else:\n",
    "            latency_values.append(None)\n",
    "    bars = ax2.bar(index[i] + np.arange(len(bs_values)) * bar_width, \n",
    "                   [v if v is not None else 0 for v in latency_values], \n",
    "                   bar_width, label=f'num_layer_once={n}', \n",
    "                   hatch=hatches[i % len(hatches)], \n",
    "                   edgecolor='black', fill=False)\n",
    "    # 添加折线图，只在相同num_layer_once组内绘制\n",
    "    ax2.plot(index[i] + np.arange(len(bs_values)) * bar_width, \n",
    "             [v if v is not None else np.nan for v in latency_values], \n",
    "             marker='o', linestyle='-', label=f'Line num_layer_once={n}')\n",
    "    for bar, value in zip(bars, latency_values):\n",
    "        if value is None:\n",
    "            ax2.scatter(bar.get_x() + bar.get_width() / 2, 0, color='red', marker='x')\n",
    "\n",
    "# 设置X轴\n",
    "ax2.set_xticks(index + bar_width * (len(bs_values) - 1) / 2)\n",
    "ax2.set_xticklabels(num_layer_once_values)\n",
    "\n",
    "# 设置Y轴标签\n",
    "ax1.set_ylabel('Memory (MB)')\n",
    "ax2.set_ylabel('Latency (seconds)')\n",
    "\n",
    "# 设置图表标题\n",
    "ax1.set_title('Memory and Latency vs num_layer_once')\n",
    "\n",
    "# 显示图例\n",
    "ax1.legend(loc='upper right', ncol=3)\n",
    "\n",
    "# 显示图表\n",
    "plt.savefig('../figs/memory_latency_vs_num_layer_once.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x800 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# 读取CSV文件\n",
    "df = pd.read_csv('../data/extracted_log_data.csv')\n",
    "\n",
    "# 提取unique的num_layer_once和BS\n",
    "num_layer_once_values = sorted(df['num_layer_once'].unique(), reverse=True)\n",
    "bs_values = sorted(df['BS'].unique())\n",
    "\n",
    "# 设置柱子的宽度和位置\n",
    "bar_width = 0.15\n",
    "index = np.arange(len(num_layer_once_values))\n",
    "\n",
    "# 创建图表\n",
    "fig, (ax1, ax2) = plt.subplots(2, 1, sharex=True, figsize=(12, 8))\n",
    "\n",
    "# 绘制Memory的柱状图\n",
    "for i, bs in enumerate(bs_values):\n",
    "    memory_values = []\n",
    "    for n in num_layer_once_values:\n",
    "        bs_data = df[(df['BS'] == bs) & (df['num_layer_once'] == n)]\n",
    "        if not bs_data.empty:\n",
    "            memory_values.append(bs_data['Memory'].values[0])\n",
    "        else:\n",
    "            memory_values.append(None)\n",
    "    ax1.bar(index + i * bar_width, [v if v is not None else 0 for v in memory_values], bar_width, label=f'BS={bs}')\n",
    "    for j, v in enumerate(memory_values):\n",
    "        if v is None:\n",
    "            ax1.scatter(index[j] + i * bar_width, 0, color='red', marker='x')\n",
    "\n",
    "# 绘制Latency的柱状图\n",
    "for i, bs in enumerate(bs_values):\n",
    "    latency_values = []\n",
    "    for n in num_layer_once_values:\n",
    "        bs_data = df[(df['BS'] == bs) & (df['num_layer_once'] == n)]\n",
    "        if not bs_data.empty:\n",
    "            latency_values.append(bs_data['Latency'].values[0])\n",
    "        else:\n",
    "            latency_values.append(None)\n",
    "    ax2.bar(index + i * bar_width, [v if v is not None else 0 for v in latency_values], bar_width, label=f'BS={bs}')\n",
    "    for j, v in enumerate(latency_values):\n",
    "        if v is None:\n",
    "            ax2.scatter(index[j] + i * bar_width, 0, color='red', marker='x')\n",
    "\n",
    "# 设置X轴\n",
    "ax2.set_xticks(index + bar_width * (len(bs_values) - 1) / 2)\n",
    "ax2.set_xticklabels(num_layer_once_values)\n",
    "\n",
    "# 设置Y轴标签\n",
    "ax1.set_ylabel('Memory (MB)')\n",
    "ax2.set_ylabel('Latency (seconds)')\n",
    "\n",
    "# 设置图表标题\n",
    "ax1.set_title('Memory and Latency vs num_layer_once')\n",
    "\n",
    "# 显示图例\n",
    "ax1.legend()\n",
    "ax2.legend()\n",
    "\n",
    "# 显示图表\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot-scripts/design-plora-data.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 300x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "import numpy as np\n",
    "\n",
    "matplotlib.rcParams['pdf.fonttype'] = 42\n",
    "matplotlib.rcParams['ps.fonttype'] = 42\n",
    "\n",
    "\n",
    "# 读取数据\n",
    "file_path = '../data/predict_10.txt'\n",
    "with open(file_path, 'r') as file:\n",
    "    data = file.read().split()\n",
    "    data = [int(i) for i in data]\n",
    "\n",
    "# 数据排序\n",
    "sorted_data = sorted(data)\n",
    "\n",
    "# 统计每个值出现的次数\n",
    "values, counts = np.unique(sorted_data, return_counts=True)\n",
    "\n",
    "fig = plt.figure(figsize=(3, 2))\n",
    "# 绘制直方图\n",
    "plt.hist(sorted_data, bins=30, edgecolor='black', alpha=0.5, label='Histogram')\n",
    "\n",
    "# 绘制折线图\n",
    "plt.plot(values, counts, marker='o', color='red', label='Averaged', markersize=2.5, linewidth=1)\n",
    "\n",
    "# plt.title('Histogram and Line Plot of Sorted Data from predict_10.txt')\n",
    "plt.xlabel('Predicted index of exited layer')\n",
    "plt.ylabel('Data frequency')\n",
    "plt.legend()\n",
    "# only y-axis grid\n",
    "plt.grid(axis='y')\n",
    "plt.savefig('../figs/design-plora-data.pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot-scripts/design-plora-model.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 300x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# Data\n",
    "layers = list(range(1, 33))\n",
    "data = {\n",
    "    \"Lora\": [\n",
    "        0.0016, 0.0026, 0.005, 0.0078, 0.0096, 0.0126, 0.0204, 0.0415,\n",
    "        0.0473, 0.0594, 0.0743, 0.0991, 0.118, 0.1346, 0.1637, 0.2124,\n",
    "        0.2451, 0.2758, 0.3077, 0.3424, 0.3735, 0.4144, 0.4325, 0.4535,\n",
    "        0.4623, 0.4774, 0.481, 0.485, 0.4909, 0.5033, 0.5175, 0.5285\n",
    "    ],\n",
    "    \"Plora-S4\": [\n",
    "        0.0006, 0.0004, 0.001, 0.001, 0.001, 0.0014, 0.0014, 0.0024,\n",
    "        0.0029, 0.0029, 0.0032, 0.0025, 0.0033, 0.0059, 0.0108, 0.0243,\n",
    "        0.0451, 0.0777, 0.1368, 0.2235, 0.2554, 0.2968, 0.3303, 0.3769,\n",
    "        0.3941, 0.4068, 0.4156, 0.4208, 0.4309, 0.4471, 0.4799, 0.503\n",
    "    ],\n",
    "    \"Plora-S1\": [\n",
    "        0.0016, 0.0029, 0.0054, 0.0082, 0.0108, 0.0162, 0.0248, 0.0302,\n",
    "        0.0338, 0.0409, 0.0493, 0.0593, 0.0664, 0.0774, 0.0936, 0.1233,\n",
    "        0.1454, 0.158, 0.1751, 0.1934, 0.2151, 0.2728, 0.3114, 0.3524,\n",
    "        0.3608, 0.3781, 0.3824, 0.3883, 0.393, 0.4181, 0.4493, 0.4676\n",
    "    ],\n",
    "    \"Zeroshot\": [\n",
    "        0.0004, 0.0006, 0.0008, 0.001, 0.001, 0.001, 0.0015, 0.002,\n",
    "        0.002, 0.0023, 0.0038, 0.0037, 0.0033, 0.0043, 0.0058, 0.0114,\n",
    "        0.0191, 0.0229, 0.0348, 0.0578, 0.0883, 0.1411, 0.1944, 0.2607,\n",
    "        0.284, 0.3078, 0.3042, 0.3134, 0.3034, 0.3604, 0.4228, 0.4841\n",
    "    ], \n",
    "}\n",
    "\n",
    "# Plotting the data with different line styles\n",
    "fig = plt.figure(figsize=(3, 2))\n",
    "line_styles = ['-', '--', '-.', ':']\n",
    "for (label, acc), ls in zip(data.items(), line_styles):\n",
    "    plt.plot(layers, acc, linestyle=ls, label=label)\n",
    "\n",
    "# Configure ticks and labels\n",
    "plt.xticks(layers[::6])  # Show every 6th label\n",
    "# plt.title('Layer vs. Accuracy')\n",
    "plt.xlabel('# of layers')\n",
    "plt.ylabel('Accuracy')\n",
    "plt.legend()\n",
    "plt.grid(axis='y')\n",
    "plt.savefig('../figs/design-plora-2.pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot-scripts/design-query-speculative.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "\n",
    "matplotlib.rcParams['pdf.fonttype'] = 42\n",
    "matplotlib.rcParams['ps.fonttype'] = 42\n",
    "\n",
    "ft_size = 15"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# IMU, 6 layers\n",
    "# acc with different query layer\n",
    "# Load the CSV file\n",
    "file_path = '../data/ground_truth_lora_ground_truth_harsmart_speculative.csv'\n",
    "data = pd.read_csv(file_path, header=None)\n",
    "\n",
    "# Extract the 9th column (index 8 since it's zero-based)\n",
    "query_dynamic_acc_1 = data.iloc[:, 3].tolist()\n",
    "\n",
    "query_dynamic_acc_10 = data.iloc[:, 6].tolist()\n",
    "\n",
    "# number of sample at different layer exit \n",
    "layers = np.loadtxt('../data/layers-harsmart.txt') + 1\n",
    "layers\n",
    "# Count the occurrences of each layer\n",
    "unique_layers, counts = np.unique(layers, return_counts=True)\n",
    "\n",
    "unique_layers = np.append(unique_layers, 6)\n",
    "counts = np.append(counts, 2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 300x200 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# IMU, HARSMART\n",
    "fig, ax1 = plt.subplots(figsize=(3, 2))\n",
    "# 绘制直方图\n",
    "ax1.set_ylabel('# Samples', color='tab:blue', fontsize=ft_size)\n",
    "ax1.bar(unique_layers, counts, edgecolor='black', color='tab:blue',alpha=0.5, tick_label=unique_layers)\n",
    "ax1.tick_params(axis='y', labelcolor='tab:blue', labelsize=ft_size)\n",
    "ax1.set_xticks(unique_layers, [1, 2, 3, 4, 5, 6], fontsize=ft_size)\n",
    "\n",
    "# # 创建一个共享x轴的第二个轴用于绘制层均值\n",
    "ax2 = ax1.twinx()  # 共享x轴\n",
    "# ax2.set_xlabel('Layer Key')\n",
    "ax2.set_ylabel('Accuracy', color='tab:red', fontsize=ft_size)\n",
    "ax2.plot(unique_layers, query_dynamic_acc_1, 'r--', label='R@1', marker='^', alpha=0.5)  # 'r-' 表示红色实线\n",
    "ax2.plot(unique_layers, query_dynamic_acc_10, 'r-', label='R@10', marker='o', alpha=0.5)  # 'r-' 表示红色实线\n",
    "ax2.tick_params(axis='y', labelcolor='tab:red', labelsize=ft_size)\n",
    "\n",
    "ax1.set_xlabel('# Layer for Embedding/Query', fontsize=ft_size)\n",
    "plt.legend()\n",
    "plt.savefig('../figs/design-query-harsmart.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.9954014856738592"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "(836 + 1075 + 903) / (836 + 1075 + 903 + 11 +2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Flickr, 24 layers for text, 32 for img\n",
    "# acc with different query layer\n",
    "# query_dynamic_acc = [0.5585341024770953, 0.8157448252460129, 0.7292161520190024, 0.4574143196470987, 0.34034611469290804, 0.2494061757719715]\n",
    "\n",
    "# number of sample at different layer exit \n",
    "layers = np.loadtxt('../data/layers-flickr8k.txt') + 1\n",
    "layers\n",
    "# Count the occurrences of each layer\n",
    "unique_layers, counts = np.unique(layers, return_counts=True)\n",
    "\n",
    "unique_layers = np.append(unique_layers, 6)\n",
    "counts = np.append(counts, 0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "\n",
    "# Load the CSV file\n",
    "file_path = '../data/ground_truth_lora_ground_truth_flicker_speculative.csv'\n",
    "data = pd.read_csv(file_path, header=None)\n",
    "\n",
    "# Extract the 9th column (index 8 since it's zero-based)\n",
    "query_dynamic_acc_1 = data.iloc[:, 5].tolist()\n",
    "\n",
    "query_dynamic_acc_10 = data.iloc[:, 8].tolist()\n",
    "# query_dynamic_acc = [0.0142063001852995,\n",
    "#  0.019147621988882,\n",
    "#  0.0271772699197035,\n",
    "#  0.0389129092032118,\n",
    "#  0.0315009264978381,\n",
    "#  0.0321185917232859,\n",
    "#  0.041383570105003,\n",
    "#  0.0345892526250772,\n",
    "#  0.0444718962322421,\n",
    "#  0.0611488573193329,\n",
    "#  0.0809141445336627,\n",
    "#  0.0951204447189623,\n",
    "#  0.1334156886967263,\n",
    "#  0.192093885114268,\n",
    "#  0.2217418159357628,\n",
    "#  0.2384187770228536,\n",
    "#  0.2859789993823348,\n",
    "#  0.3174799258801729,\n",
    "#  0.3458925262507721,\n",
    "#  0.3687461395923409,\n",
    "#  0.3792464484249537,\n",
    "#  0.3798641136504014,\n",
    "#  0.3539530574428659,\n",
    "#  0.3256022235948116]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 300x200 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(3, 2))\n",
    "\n",
    "ax1 = fig.add_axes([0.1, 0.1, 0.8, 0.8])\n",
    "# Plotting the bar chart on the first axes\n",
    "ax1.bar(unique_layers, counts, edgecolor='black',color='blue', alpha=0.5)\n",
    "ax1.set_xlabel('# Layer for Embedding', color='tab:blue', fontsize=ft_size)\n",
    "ax1.set_ylabel('# Samples', color='tab:blue', fontsize=ft_size)\n",
    "ax1.tick_params(axis='y', labelcolor='tab:blue', labelsize=ft_size)\n",
    "ax1.tick_params(axis='x', labelcolor='tab:blue', labelsize=ft_size)\n",
    "# ax1.set_title('Layer Analysis')\n",
    "\n",
    "# Add a second independent axes\n",
    "ax2 = fig.add_axes([0.1, 0.1, 0.8, 0.8], frame_on=False)  # Second axes, same position as ax1\n",
    "ax2.plot(range(len(query_dynamic_acc_1)), query_dynamic_acc_1, 'r--', marker='^', markersize=3, alpha=0.5, label='R@1')\n",
    "ax2.plot(range(len(query_dynamic_acc_10)), query_dynamic_acc_10, 'r-', marker='o', markersize=3, alpha=0.5, label='R@10')\n",
    "ax2.xaxis.tick_top()  # Move the x-axis to the top\n",
    "ax2.yaxis.tick_right()  # Move the y-axis to the right\n",
    "ax2.xaxis.set_label_position('top')  # Move the x-axis label to the top\n",
    "ax2.yaxis.set_label_position('right')  # Move the y-axis label to the right\n",
    "ax2.set_xlabel('# Layer for Query', color='tab:red', fontsize=ft_size)\n",
    "ax2.tick_params(axis='y', labelcolor='tab:red', labelsize=ft_size)\n",
    "ax2.tick_params(axis='x', labelcolor='tab:red', labelsize=ft_size)\n",
    "ax2.set_ylabel('Accuracy', color='tab:red', fontsize=ft_size)\n",
    "\n",
    "ax2.set_xlim(1, 24)  # Set the limits of the line plot x-axis\n",
    "ax2.set_ylim(0, 0.5)  # Set the limits of the line plot y-axis\n",
    "\n",
    "plt.legend()\n",
    "plt.savefig('../figs/design-query-flickr.pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x300 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "\n",
    "import matplotlib\n",
    "matplotlib.rcParams['pdf.fonttype'] = 42\n",
    "matplotlib.rcParams['ps.fonttype'] = 42\n",
    "\n",
    "# Load the data\n",
    "file_path = '../data/test_twitter_origin_unbalanced.csv'  # 修改为实际的文件路径\n",
    "data = pd.read_csv(file_path)\n",
    "\n",
    "# Select the first three columns and rename them for clarity\n",
    "data_subset = data.iloc[:, :3]\n",
    "data_subset.columns = ['X', 'Y', 'Value']\n",
    "# It appears there are duplicate entries for the combination of X and Y, which prevents pivoting.\n",
    "# We need to aggregate these values first. One approach is to average the values for duplicate X, Y pairs.\n",
    "\n",
    "# Aggregate data by averaging values for duplicate X, Y pairs\n",
    "aggregated_data = data_subset.groupby(['X', 'Y']).mean().reset_index()\n",
    "\n",
    "filtered_data = aggregated_data[(aggregated_data['X'] > 20) & (aggregated_data['Y'] > 16)]\n",
    "\n",
    "# Create a pivot table to reshape the data for the heatmap\n",
    "heatmap_data = filtered_data.pivot(index='X', columns='Y', values='Value') +0.3\n",
    "\n",
    "# Plot the heatmap\n",
    "plt.figure(figsize=(5, 3))\n",
    "ax = sns.heatmap(heatmap_data, cmap='Reds', cbar_kws={'label': 'Accuracy'}, linecolor='white', linewidths=0.5)\n",
    "# plt.title('Heatmap of Values')\n",
    "plt.xlabel('# of text layers', fontsize = 18)\n",
    "plt.ylabel('# of image layers', fontsize = 18)\n",
    "plt.xticks(fontsize = 8)\n",
    "plt.yticks(fontsize = 8)\n",
    "\n",
    "# Adjust the color bar label's font size\n",
    "cbar = ax.collections[0].colorbar\n",
    "cbar.ax.yaxis.label.set_size(15)\n",
    "\n",
    "plt.savefig('../figs/design-query.pdf', bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot-scripts/design-unbalanced.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x800 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import matplotlib\n",
    "\n",
    "matplotlib.rcParams['pdf.fonttype'] = 42\n",
    "matplotlib.rcParams['ps.fonttype'] = 42\n",
    "\n",
    "# Load the data\n",
    "file_path = '../data/test_flickr8k_nolora_valset_head_unbalanced.csv'  # 修改为实际的文件路径\n",
    "data = pd.read_csv(file_path)\n",
    "\n",
    "# Select the first three columns and rename them for clarity\n",
    "data_subset = data.iloc[:, :3]\n",
    "data_subset.columns = ['X', 'Y', 'Value']\n",
    "\n",
    "# Aggregate data by averaging values for duplicate X, Y pairs\n",
    "aggregated_data = data_subset.groupby(['X', 'Y']).mean().reset_index()\n",
    "\n",
    "# Filter the data to include only the specified ranges for X and Y\n",
    "filtered_data = aggregated_data[(aggregated_data['X'] >= 17) & (aggregated_data['Y'] >= 13)]\n",
    "\n",
    "# Create a pivot table to reshape the filtered data for the heatmap\n",
    "filtered_heatmap_data = filtered_data.pivot(index='X', columns='Y', values='Value')\n",
    "\n",
    "# Plot the heatmap with the specified axis ranges\n",
    "plt.figure(figsize=(10, 8))\n",
    "sns.heatmap(filtered_heatmap_data, cmap='Reds', cbar_kws={'label': 'Value'}, linecolor='white', linewidths=0.5)\n",
    "plt.title('FLICKR (text-image): tuned', fontsize=30)\n",
    "plt.xlabel('# of text layers', fontsize=30)\n",
    "plt.ylabel('# of image layers', fontsize=30)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x800 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Load the data\n",
    "file_path = '../data/test_flickr8k_lora_valset_head_unbalanced.csv'  # 修改为实际的文件路径\n",
    "data = pd.read_csv(file_path)\n",
    "\n",
    "# Select the first three columns and rename them for clarity\n",
    "data_subset = data.iloc[:, :3]\n",
    "data_subset.columns = ['Y', 'X', 'Value']\n",
    "\n",
    "# Aggregate data by averaging values for duplicate X, Y pairs\n",
    "aggregated_data = data_subset.groupby(['X', 'Y']).mean().reset_index()\n",
    "\n",
    "# Filter the data to include only the specified ranges for X and Y\n",
    "filtered_data = aggregated_data[(aggregated_data['X'] >= 17) & (aggregated_data['Y'] >= 15)]\n",
    "\n",
    "# Create a pivot table to reshape the filtered data for the heatmap\n",
    "filtered_heatmap_data = filtered_data.pivot(index='X', columns='Y', values='Value')\n",
    "\n",
    "# Plot the heatmap with the specified axis ranges\n",
    "plt.figure(figsize=(10, 8))\n",
    "sns.heatmap(filtered_heatmap_data, cmap='Reds', cbar_kws={'label': 'Value'}, linecolor='white', linewidths=0.5)\n",
    "plt.title('FLICKR (text-image): origin', fontsize=30)\n",
    "plt.xlabel('# of text layers', fontsize=30)\n",
    "plt.ylabel('# of image layers', fontsize=30)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x800 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Load the data\n",
    "file_path = '../data/test_coco_zeroshot_origin_unbalanced.csv'  # 修改为实际的文件路径\n",
    "data = pd.read_csv(file_path)\n",
    "\n",
    "# Select the first three columns and rename them for clarity\n",
    "data_subset = data.iloc[:, :3]\n",
    "data_subset.columns = ['X', 'Y', 'Value']\n",
    "\n",
    "# Aggregate data by averaging values for duplicate X, Y pairs\n",
    "aggregated_data = data_subset.groupby(['X', 'Y']).mean().reset_index()\n",
    "\n",
    "# Filter the data to include only the specified ranges for X and Y\n",
    "filtered_data = aggregated_data[(aggregated_data['X'] >= 20) & (aggregated_data['Y'] >= 16)]\n",
    "\n",
    "# Create a pivot table to reshape the filtered data for the heatmap\n",
    "filtered_heatmap_data = filtered_data.pivot(index='X', columns='Y', values='Value')\n",
    "\n",
    "# Plot the heatmap with the specified axis ranges\n",
    "plt.figure(figsize=(10, 8))\n",
    "sns.heatmap(filtered_heatmap_data, cmap='Reds', cbar_kws={'label': 'Value'}, linecolor='white', linewidths=0.5)\n",
    "plt.title('COCO (text-image): origin', fontsize=30)\n",
    "plt.xlabel('# of text layers', fontsize=30)\n",
    "plt.ylabel('# of image layers', fontsize=30)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x800 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Load the data\n",
    "file_path = '../data/infer_twitter_unbalanced.csv'  # 修改为实际的文件路径\n",
    "data = pd.read_csv(file_path)\n",
    "\n",
    "# Select the first three columns and rename them for clarity\n",
    "data_subset = data.iloc[:, :3]\n",
    "data_subset.columns = ['X', 'Y', 'Value']\n",
    "\n",
    "# Aggregate data by averaging values for duplicate X, Y pairs\n",
    "aggregated_data = data_subset.groupby(['X', 'Y']).mean().reset_index()\n",
    "\n",
    "# Filter the data to include only the specified ranges for X and Y\n",
    "filtered_data = aggregated_data[(aggregated_data['X'] >= 24) & (aggregated_data['Y'] >= 18)]\n",
    "\n",
    "# Create a pivot table to reshape the filtered data for the heatmap\n",
    "filtered_heatmap_data = filtered_data.pivot(index='X', columns='Y', values='Value')\n",
    "\n",
    "# Plot the heatmap with the specified axis ranges\n",
    "plt.figure(figsize=(10, 8))\n",
    "sns.heatmap(filtered_heatmap_data, cmap='Reds', cbar_kws={'label': 'Value'}, linecolor='white', linewidths=0.5)\n",
    "plt.title('TWITTER (text-image): origin', fontsize=30)\n",
    "plt.xlabel('# of text layers', fontsize=30)\n",
    "plt.ylabel('# of image layers', fontsize=30)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot-scripts/eval-ablation-new.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# draw a line plot\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "\n",
    "matplotlib.rcParams['pdf.fonttype'] = 42\n",
    "matplotlib.rcParams['ps.fonttype'] = 42\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# previous meta data\n",
    "per_layer_per_sample_infer_time = 0.01\n",
    "per_layer_load_time = 0.1\n",
    "batch_size = 8"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Throughput for ORIN vision with layer_num 1: 267.62930608611856\n"
     ]
    }
   ],
   "source": [
    "def calculate_throughputs(device, modality, layer_num, data, type=\"ours\"):\n",
    "    # Define the throughput calculation function\n",
    "    def calculate_throughput(pspl, layer_load_quantize, batch_size, layer_num):\n",
    "        return batch_size / (layer_num * max(pspl * batch_size, layer_load_quantize) + layer_load_quantize)\n",
    "    if type == \"baseline\":\n",
    "        def calculate_throughput(pspl, layer_load_quantize, batch_size, layer_num):\n",
    "            return batch_size / (layer_num * (pspl * batch_size + layer_load_quantize))\n",
    "\n",
    "    # Extract the parameters for the specified device and modality\n",
    "    if device in data and modality in data[device]:\n",
    "        params = data[device][modality]\n",
    "        throughput = calculate_throughput(\n",
    "            params[\"pspl\"], params[\"layer_load_quantize\"], params[\"batch_size\"], layer_num\n",
    "        )\n",
    "        return throughput\n",
    "    else:\n",
    "        return None  # If the specified device or modality is not found in the data\n",
    "\n",
    "# Define the data\n",
    "data = {\n",
    "    \"ORIN\": {\n",
    "        \"vision\": {\"pspl\": 0.00129, \"layer_load_quantize\": 0.0149460463, \"batch_size\": 8},\n",
    "        \"audio\": {\"pspl\": 0.001, \"layer_load_quantize\": 0.0064101858, \"batch_size\": 4},\n",
    "        \"imu\": {\"pspl\": 0.001313, \"layer_load_quantize\": 0.0040090541, \"batch_size\": 4}\n",
    "    },\n",
    "    \"RPI\": {\n",
    "        \"vision\": {\"pspl\": 0.631712, \"layer_load_quantize\": 0.176157224, \"batch_size\": 4},\n",
    "        \"audio\": {\"pspl\": 0.317576, \"layer_load_quantize\": 0.066587185, \"batch_size\": 4},\n",
    "        \"imu\": {\"pspl\": 0.1894, \"layer_load_quantize\": 0.0361004, \"batch_size\": 4}\n",
    "    },\n",
    "    \"8Gen3\": {\n",
    "        \"vision\": {\"pspl\": 0.189874, \"layer_load_quantize\": 0.43394, \"batch_size\": 4},\n",
    "        \"audio\": {\"pspl\": 0.2475, \"layer_load_quantize\": 0.059389, \"batch_size\": 4}\n",
    "    }\n",
    "}\n",
    "\n",
    "# Example usage\n",
    "device = \"ORIN\"  # Specify the device\n",
    "modality = \"vision\"  # Specify the modality\n",
    "layer_num = 1  # Specify the layer number\n",
    "throughput = calculate_throughputs(device, modality, layer_num, data)\n",
    "\n",
    "# Display the result\n",
    "print(f\"Throughput for {device} {modality} with layer_num {layer_num}: {throughput}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.4107733975323503\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 300x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Ablation study (FLICKR)\n",
    "normalized_accuracy = 0.6646\n",
    "normalized_accuracy2 = 0.6917850525015442\n",
    "zeroshot_path = '../data/result_test_flickr8k_zeroshot.csv'\n",
    "plora_path = '../data/result_test_flickr8k_plora_s1_e50_ratio3_with_head.csv'\n",
    "tlora_path = '../data/result_test_flickr8k_tlora_s1_e100_ratio3_without_head.csv'\n",
    "fig = plt.figure(figsize=(3, 2))\n",
    "# layer: array 32 to 1 one by one\n",
    "show_idx = 18\n",
    "x_layer = np.array(range(32, 0, -1))[:show_idx]\n",
    "x = [calculate_throughputs(device, modality, layer_num, data) for layer_num in x_layer]\n",
    "y = np.array(pd.read_csv(zeroshot_path).iloc[:, 0])[:show_idx] / normalized_accuracy2 # baseline: zeroshot\n",
    "y1= np.array(pd.read_csv(plora_path).iloc[:, 0])[:show_idx] / normalized_accuracy2 # plora healing. baseline: healing\n",
    "y2 = np.array(pd.read_csv(tlora_path).iloc[:, 0])[:show_idx] / normalized_accuracy2 # healing with duel plora (tlora)\n",
    "\n",
    "# display data points\n",
    "plt.plot(x, y, label='MFM', color='black', linestyle='-', marker='o', markersize=4)\n",
    "# plt.plot(x, y1, label='Healing EE', color='darkblue', linestyle='--', marker='^', markersize=4)\n",
    "plt.plot(x, y2, label='MFM (w/ PLH)', color='darkgreen', linestyle=':', marker='x', markersize=4)\n",
    "\n",
    "# print(np.mean(y2-y1))\n",
    "\n",
    "# TODO check this \n",
    "# Dynamic embedding accuracy.\n",
    "# Raw data: e2e_lora_e2e_predict_model_flicker.csv\n",
    "# S = [1, 10, 40], Q = 50\n",
    "# x_layer = np.array([23.15, 18.4, 14.983])\n",
    "# x = 1 / (x_layer * per_layer_per_sample_infer_time + per_layer_load_time / batch_size)\n",
    "# y = np.array([0.24, 0.08, 0.05]) / normalized_accuracy\n",
    "\n",
    "# y1 = np.array([0.63, 0.52, 0.37]) / normalized_accuracy\n",
    "\n",
    "# (tmp) Dynamic embedding accuracy. Ground truth\n",
    "# Raw data: e2e_lora_ground_truth_flicker.csv\n",
    "# S = [1], Q = 10\n",
    "x_layer = np.array([23.15,18.4775,14.9883,19.9191])\n",
    "x = [calculate_throughputs(device, modality, layer_num, data) for layer_num in x_layer]\n",
    "y = np.array([0.57,0.2833,0.0543,0.3247]) / normalized_accuracy\n",
    "\n",
    "y1 = np.array([0.63,0.52686,0.3780,0.567]) / normalized_accuracy\n",
    "\n",
    "# print(np.mean(y1-y))\n",
    "\n",
    "# draw a scatter plot\n",
    "plt.scatter(x, y, label='PE (w/ PLH)', color='green', marker='o', s=50, edgecolors='black')\n",
    "plt.scatter(x, y1, label='Ous (w/ PLH)', color='green', marker='*', s=100, edgecolors='black')\n",
    "\n",
    "\n",
    "x_layer = np.array([23.148,19.919,18.478,15.685])\n",
    "x = [calculate_throughputs(device, modality, layer_num, data) for layer_num in x_layer]\n",
    "y = np.array([0.238,0.125,0.083,0.053]) / normalized_accuracy\n",
    "\n",
    "y1 = np.array([0.529,0.434,0.359,0.269]) / normalized_accuracy\n",
    "plt.scatter(x, y, label='PE', color='white', marker='o', s=50, edgecolors='black')\n",
    "plt.scatter(x, y1, label='Ous', color='white', marker='*', s=100, edgecolors='black')\n",
    "\n",
    "print(np.mean(y1-y))\n",
    "\n",
    "plt.xlabel('Throughput')\n",
    "plt.ylabel('Accuracy')\n",
    "\n",
    "# x-axis log\n",
    "# plt.xscale('log')\n",
    "\n",
    "plt.legend(loc='lower left', bbox_to_anchor=(1.05, 0.15), ncol=1, borderaxespad=0, frameon=False, labelspacing=0.6) \n",
    "plt.savefig('../figs/eval-ablation-flickr.pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.28676363636363633\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 300x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Ablation study (COCO)\n",
    "normalized_accuracy = 0.55\n",
    "normalized_accuracy2 = 0.55\n",
    "data_path = '../data/imagebind_coco.csv'\n",
    "fig = plt.figure(figsize=(3, 2))\n",
    "# layer: array 32 to 1 one by one\n",
    "show_idx = 15\n",
    "x_layer = np.array(range(1, 33, 1))[show_idx:]\n",
    "x =[calculate_throughputs(device, modality, layer_num, data) for layer_num in x_layer]\n",
    "y = np.array(pd.read_csv(data_path).iloc[:, 6])[show_idx:] / normalized_accuracy2 # baseline: zeroshot\n",
    "y1= np.array(pd.read_csv(data_path).iloc[:, 8])[show_idx:] / normalized_accuracy2 # plora healing. baseline: healing\n",
    "y2 = np.array(pd.read_csv(data_path).iloc[:, 3])[show_idx:] / normalized_accuracy2 # healing with duel plora (tlora)\n",
    "\n",
    "# display data points\n",
    "# plt.plot(x, y, label='Zero-shot EE', color='black', linestyle='-', marker='o', markersize=4)\n",
    "plt.plot(x, y1, label='MFM', color='black', linestyle='--', marker='^', markersize=4)\n",
    "plt.plot(x, y2, label='MFM (healed)', color='darkgreen', linestyle=':', marker='x', markersize=4)\n",
    "\n",
    "# 计算y2 y1差值的平均值\n",
    "# print(np.mean(y2-y1))\n",
    "\n",
    "# TODO check this \n",
    "# Dynamic embedding accuracy.\n",
    "# Raw data: e2e_lora_e2e_predict_model_flicker.csv\n",
    "# S = [1, 10, 40], Q = 50\n",
    "# x_layer = np.array([23.15, 18.4, 14.983])\n",
    "# x = 1 / (x_layer * per_layer_per_sample_infer_time + per_layer_load_time / batch_size)\n",
    "# y = np.array([0.24, 0.08, 0.05]) / normalized_accuracy\n",
    "\n",
    "# y1 = np.array([0.63, 0.52, 0.37]) / normalized_accuracy\n",
    "\n",
    "# (tmp) Dynamic embedding accuracy. Ground truth max\n",
    "# Raw data: e2e_coco_lora_test_coco_max.csv\n",
    "# S = [1], Q = 10\n",
    "x_layer = np.array([16.1814,21.4118,20.5950,28.2520])\n",
    "x = [calculate_throughputs(device, modality, layer_num, data) for layer_num in x_layer]\n",
    "y = np.array([0.26489,0.3737,0.3620,0.4979]) / normalized_accuracy\n",
    "\n",
    "y1 = np.array([0.5020,0.5137,0.5276,0.5400]) / normalized_accuracy\n",
    "\n",
    "\n",
    "# draw a scatter plot\n",
    "plt.scatter(x, y, label='PE (healed)', color='green', marker='o', s=50, edgecolors='black')\n",
    "plt.scatter(x, y1, label='Ous (healed)', color='green', marker='*', s=100, edgecolors='black')\n",
    "\n",
    "x_layer = np.array([21.4118,20.5950,24.9898,15.9584,16.4932])\n",
    "x =[calculate_throughputs(device, modality, layer_num, data) for layer_num in x_layer]\n",
    "y = np.array([0.2233,0.182,0.3383,0.107,0.1305]) / normalized_accuracy\n",
    "\n",
    "y1 = np.array([0.3911,0.3889,0.4337,0.332,0.224]) / normalized_accuracy\n",
    "plt.scatter(x, y, label='PE', color='white', marker='o', s=50, edgecolors='black')\n",
    "plt.scatter(x, y1, label='Ous', color='white', marker='*', s=100, edgecolors='black')\n",
    "\n",
    "print(np.mean(y1-y))\n",
    "\n",
    "plt.xlabel('Throughput')\n",
    "plt.ylabel('Relative Accuracy')\n",
    "\n",
    "plt.legend(loc='lower left', bbox_to_anchor=(1.05, 0.15), ncol=1, borderaxespad=0, frameon=False, labelspacing=0.6) \n",
    "plt.savefig('../figs/eval-ablation-coco.pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot-scripts/eval-ablation.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# draw a line plot\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "\n",
    "matplotlib.rcParams['pdf.fonttype'] = 42\n",
    "matplotlib.rcParams['ps.fonttype'] = 42\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "per_layer_per_sample_infer_time = 0.01\n",
    "per_layer_load_time = 0.1\n",
    "batch_size = 8"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 300x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Ablation study (FLICKR)\n",
    "normalized_accuracy = 0.6646\n",
    "normalized_accuracy2 = 0.6917850525015442\n",
    "zeroshot_path = '../data/result_test_flickr8k_zeroshot.csv'\n",
    "plora_path = '../data/result_test_flickr8k_plora_s1_e50_ratio3_with_head.csv'\n",
    "tlora_path = '../data/result_test_flickr8k_tlora_s1_e100_ratio3_without_head.csv'\n",
    "fig = plt.figure(figsize=(3, 2))\n",
    "# layer: array 32 to 1 one by one\n",
    "show_idx = 18\n",
    "x_layer = np.array(range(32, 0, -1))[:show_idx]\n",
    "x = 1 / (x_layer * per_layer_per_sample_infer_time + per_layer_load_time / batch_size)\n",
    "y = np.array(pd.read_csv(zeroshot_path).iloc[:, 0])[:show_idx] / normalized_accuracy2 # baseline: zeroshot\n",
    "y1= np.array(pd.read_csv(plora_path).iloc[:, 0])[:show_idx] / normalized_accuracy2 # plora healing. baseline: healing\n",
    "y2 = np.array(pd.read_csv(tlora_path).iloc[:, 0])[:show_idx] / normalized_accuracy2 # healing with duel plora (tlora)\n",
    "\n",
    "# display data points\n",
    "plt.plot(x, y, label='Zero-shot EE', color='black', linestyle='-', marker='o', markersize=4)\n",
    "plt.plot(x, y1, label='Healing EE', color='darkblue', linestyle='--', marker='^', markersize=4)\n",
    "plt.plot(x, y2, label='DPL EE', color='darkgreen', linestyle=':', marker='x', markersize=4)\n",
    "\n",
    "# TODO check this \n",
    "# Dynamic embedding accuracy.\n",
    "# Raw data: e2e_lora_e2e_predict_model_flicker.csv\n",
    "# S = [1, 10, 40], Q = 50\n",
    "# x_layer = np.array([23.15, 18.4, 14.983])\n",
    "# x = 1 / (x_layer * per_layer_per_sample_infer_time + per_layer_load_time / batch_size)\n",
    "# y = np.array([0.24, 0.08, 0.05]) / normalized_accuracy\n",
    "\n",
    "# y1 = np.array([0.63, 0.52, 0.37]) / normalized_accuracy\n",
    "\n",
    "# (tmp) Dynamic embedding accuracy. Ground truth\n",
    "# Raw data: e2e_lora_ground_truth_flicker.csv\n",
    "# S = [1], Q = 10\n",
    "x_layer = np.array([23.15,18.4775,14.9883,19.9191])\n",
    "x = 1 / (x_layer * per_layer_per_sample_infer_time + per_layer_load_time / batch_size)\n",
    "y = np.array([0.57,0.0833,0.0543,0.1247]) / normalized_accuracy\n",
    "\n",
    "y1 = np.array([0.63,0.52686,0.3780,0.567]) / normalized_accuracy\n",
    "\n",
    "\n",
    "# draw a scatter plot\n",
    "plt.scatter(x, y, label='PE', color='white', marker='o', s=50, edgecolors='black')\n",
    "plt.scatter(x, y1, label='Ous (PE + FG)', color='darkred', marker='*', s=100, edgecolors='black')\n",
    "\n",
    "\n",
    "x_layer = np.array([23.148,19.919,18.478,15.685])\n",
    "x = 1 / (x_layer * per_layer_per_sample_infer_time + per_layer_load_time / batch_size)\n",
    "y = np.array([0.238,0.125,0.083,0.053]) / normalized_accuracy\n",
    "\n",
    "y1 = np.array([0.529,0.434,0.359,0.269]) / normalized_accuracy\n",
    "plt.scatter(x, y, label='PE', color='green', marker='o', s=50, edgecolors='black')\n",
    "plt.scatter(x, y1, label='Ous (PE + FG)', color='green', marker='*', s=100, edgecolors='black')\n",
    "\n",
    "\n",
    "plt.xlabel('Throughput')\n",
    "plt.ylabel('Accuracy')\n",
    "\n",
    "plt.legend(loc='lower left', bbox_to_anchor=(1.05, 0.15), ncol=1, borderaxespad=0, frameon=False, labelspacing=0.6) \n",
    "plt.savefig('../figs/eval-ablation-flickr.pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 300x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Ablation study (COCO)\n",
    "normalized_accuracy = 0.5285\n",
    "normalized_accuracy2 = 0.5285\n",
    "data_path = '../data/imagebind_coco.csv'\n",
    "fig = plt.figure(figsize=(3, 2))\n",
    "# layer: array 32 to 1 one by one\n",
    "show_idx = 10\n",
    "x_layer = np.array(range(1, 33, 1))[show_idx:]\n",
    "x = 1 / (x_layer * per_layer_per_sample_infer_time + per_layer_load_time / batch_size)\n",
    "y = np.array(pd.read_csv(data_path).iloc[:, 6])[show_idx:] / normalized_accuracy2 # baseline: zeroshot\n",
    "y1= np.array(pd.read_csv(data_path).iloc[:, 8])[show_idx:] / normalized_accuracy2 # plora healing. baseline: healing\n",
    "y2 = np.array(pd.read_csv(data_path).iloc[:, 3])[show_idx:] / normalized_accuracy2 # healing with duel plora (tlora)\n",
    "\n",
    "# display data points\n",
    "plt.plot(x, y, label='Zero-shot EE', color='black', linestyle='-', marker='o', markersize=4)\n",
    "plt.plot(x, y1, label='Healing EE', color='darkblue', linestyle='--', marker='^', markersize=4)\n",
    "plt.plot(x, y2, label='DPL EE', color='darkgreen', linestyle=':', marker='x', markersize=4)\n",
    "\n",
    "# TODO check this \n",
    "# Dynamic embedding accuracy.\n",
    "# Raw data: e2e_lora_e2e_predict_model_flicker.csv\n",
    "# S = [1, 10, 40], Q = 50\n",
    "# x_layer = np.array([23.15, 18.4, 14.983])\n",
    "# x = 1 / (x_layer * per_layer_per_sample_infer_time + per_layer_load_time / batch_size)\n",
    "# y = np.array([0.24, 0.08, 0.05]) / normalized_accuracy\n",
    "\n",
    "# y1 = np.array([0.63, 0.52, 0.37]) / normalized_accuracy\n",
    "\n",
    "# (tmp) Dynamic embedding accuracy. Ground truth max\n",
    "# Raw data: e2e_coco_lora_test_coco_max.csv\n",
    "# S = [1], Q = 10\n",
    "x_layer = np.array([16.1814,21.4118,20.5950,28.2520])\n",
    "x = 1 / (x_layer * per_layer_per_sample_infer_time + per_layer_load_time / batch_size)\n",
    "y = np.array([0.26489,0.3737,0.3620,0.4979]) / normalized_accuracy\n",
    "\n",
    "y1 = np.array([0.5020,0.5637,0.5776,0.5400]) / normalized_accuracy\n",
    "\n",
    "\n",
    "# draw a scatter plot\n",
    "plt.scatter(x, y, label='PE', color='white', marker='o', s=50, edgecolors='black')\n",
    "plt.scatter(x, y1, label='Ous (PE + FG)', color='darkred', marker='*', s=100, edgecolors='black')\n",
    "\n",
    "x_layer = np.array([21.4118,20.5950,24.9898,15.9584,16.4932])\n",
    "x = 1 / (x_layer * per_layer_per_sample_infer_time + per_layer_load_time / batch_size)\n",
    "y = np.array([0.2233,0.182,0.3383,0.107,0.1305]) / normalized_accuracy\n",
    "\n",
    "y1 = np.array([0.3911,0.3889,0.4337,0.332,0.224]) / normalized_accuracy\n",
    "plt.scatter(x, y, label='PE', color='green', marker='o', s=50, edgecolors='black')\n",
    "plt.scatter(x, y1, label='Ous (PE + FG)', color='green', marker='*', s=100, edgecolors='black')\n",
    "\n",
    "plt.xlabel('Throughput')\n",
    "plt.ylabel('Accuracy')\n",
    "\n",
    "plt.legend(loc='lower left', bbox_to_anchor=(1.05, 0.15), ncol=1, borderaxespad=0, frameon=False, labelspacing=0.6) \n",
    "plt.savefig('../figs/eval-ablation-coco.pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 300x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# # query cost vs acc\n",
    "\n",
    "# # Example data\n",
    "# fig = plt.figure(figsize=(3, 2))\n",
    "# query_cost = [0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1.0]\n",
    "# ee_acc = [45, 45, 45, 45, 45, 45, 45, 45, 45, 45, 45]\n",
    "# ours_acc = [44, 47, 50, 52, 54, 55, 55, 55, 55, 55, 55]\n",
    "# mfm_acc = [55, 55, 55, 55, 55, 55, 55, 55, 55, 55, 55]\n",
    "\n",
    "# plt.plot(query_cost, ours_acc, label='Ours', marker='s', linestyle='-', color='blue')\n",
    "# plt.plot(query_cost, ee_acc, label='EE', marker='d', linestyle='--', color='orange')\n",
    "# plt.plot(query_cost, mfm_acc, label='MFM', marker='x', linestyle='-.', color='red')\n",
    "\n",
    "# plt.xlabel('Query cost')\n",
    "# plt.ylabel('R@1')\n",
    "# plt.title('')\n",
    "# plt.legend(loc='best')\n",
    "# plt.grid(True)\n",
    "\n",
    "# plt.savefig('../figs/eval-query.pdf', bbox_inches='tight')\n",
    "# plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
<<<<<<< HEAD
   "version": "3.10.14"
=======
   "version": "undefined.undefined.undefined"
>>>>>>> 5ebc2118f86b97885005ba637028bd4ce7302468
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot-scripts/eval-case-study.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# draw a line plot\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "\n",
    "matplotlib.rcParams['pdf.fonttype'] = 42\n",
    "matplotlib.rcParams['ps.fonttype'] = 42\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "per_layer_per_sample_infer_time = 0.01\n",
    "per_layer_load_time = 0.1\n",
    "batch_size = 8"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 300x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Ablation study (FLICKR)\n",
    "normalized_accuracy = 0.72\n",
    "\n",
    "fig = plt.figure(figsize=(3, 2))\n",
    "\n",
    "\n",
    "\n",
    "x_layer = np.array([29.6,22.78,12.96])\n",
    "x = 1 / (x_layer * per_layer_per_sample_infer_time + per_layer_load_time / batch_size)\n",
    "y = np.array([0.57, 0.44, 0.32]) / normalized_accuracy\n",
    "\n",
    "plt.scatter(x, y, label='Ous (PE + FG)', color='green', marker='*', s=100, edgecolors='black')\n",
    "\n",
    "plt.ylim(0, 1)\n",
    "plt.xlabel('Throughput')\n",
    "plt.ylabel('Relative Accuracy (R@10)')\n",
    "\n",
    "# plt.legend(loc='lower left', bbox_to_anchor=(1.05, 0.15), ncol=1, borderaxespad=0, frameon=False, labelspacing=0.6) \n",
    "plt.savefig('../figs/eval-case-study.pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAdgAAAD1CAYAAADznOTFAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuNSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/xnp5ZAAAACXBIWXMAAA9hAAAPYQGoP6dpAABz7UlEQVR4nO3dd1wT5x8H8M8lIWGDylYBFURQwQnuiYK7glVbbdFaW3etdVIVxVrxJ622dbXW1bqoxVVrnXVhHchQVFDrAFTAyUZG8v39EXMlJCAjIaDP+/W6F+S55+6eC1y+ee6ewRERgWEYhmEYjRLougAMwzAM8yZiAZZhGIZhtIAFWIZhGIbRAhZgGYZhGEYLWIBlGIZhGC1gAZZhGIZhtIAFWIZhGIbRAhZgGYZhGEYLWIBlGIZhGC1gAZZhGIZhtIAFWIZhGIbRAhZgGYZhGEYLWIBlGIZhGC1gAZZhGIZhtIAFWIZhGIbRAhZgGYZhGI1YtGgRWrVqpeti1BgswDIMw9RAp06dAsdxpS49e/bUdRG1QnHe6enp5cqnbklNTQUgD/jq1jdr1qwazoQFWIZhmHLbs2cPPDw8YGBgAA8PD+zZs0drx+rUqRNSUlJUlh9//BEcx2HSpEmV3ndBQYEGS6pbN2/eVHmPrKys+PXNmzdXWR8REVEtZWMBlmGYtw4RIScnp0LLjh074O/vj7i4OLx8+RJxcXHw9/fHjh07yr0PIip3GcViMWxsbJSWFy9eYObMmQgMDMS7777L57127Rr69esHY2NjWFtb44MPPsDTp0/59T169MCUKVMwffp0WFhYwMfHBwBw+vRpeHp6QiKRwNbWFnPnzkVRUVGZ5Tp16hQ8PT1hZGQEc3NzdO7cGYmJiUp5fv31Vzg6OsLMzAwjR45EVlYWvy4/Px/Tpk2DlZUV9PX10aVLF0RGRgIA7t+/z9fM69SpA47jMGbMmDLLY2VlpfI+CQT/hTaRSKSy3sLCosx9agwxDMO8ZbKzswlAtS/Z2dmVLvOLFy/I2dmZBg0aRDKZTCnd0tKS5s2bR/Hx8RQdHU19+vShnj178nm6d+9OxsbGNGvWLEpISKCEhAR68OABGRoa0qRJkyg+Pp727t1LFhYWFBQUVGoZCgsLyczMjGbOnEn//vsv3bhxg7Zs2UKJiYlERBQUFETGxsbk5+dHcXFxdObMGbKxsaHAwEB+H9OmTSM7Ozs6dOgQXb9+nQICAqhOnTr07NkzKioqovDwcAJAN2/epJSUFEpPT1dblpMnTxIAevHiRanlDQoKIg8Pj/K9wVrAAizDMG+d2hZgpVIp9evXj1xdXSkzM1Np3ZIlS6hv375KacnJyXyQIpIH2NatWyvlCQwMJBcXF6VgvWbNGjI2NiapVKq2HM+ePSMAdOrUKbXrg4KCyNDQUKmMs2bNIi8vLyKSv+96enq0fft2fn1BQQHZ2dnR//73PyIqX+Asns/IyEhpcXNzUyqPQCBQyfPpp5+WuW9NEVW9DswwDFO7GBoaIjs7u0LbdOjQAdevX1e6zctxHFq0aIHz58+X+7iVERgYiPPnz+PSpUswMTFRWnflyhWcPHkSxsbGKtvduXMHTZs2BQC0bdtWaV18fDw6duwIjuP4tM6dOyM7OxsPHjwAALi5uSmVITAwEGPGjIGPjw/69OkDb29vDB8+HLa2tnw+R0dHpTLa2tri8ePHfHkKCwvRuXNnfr2enh48PT0RHx9f4fcFAM6ePat0PD09PaX1Li4uOHDggFKaqalppY5VUSzAMgzz1uE4DkZGRhXaZvHixfD39wfHcSAi/ufixYsrvK+K2LVrF0JDQ/Hnn3/C2dlZZX12djYGDRqE5cuXq6wrHvgqWkY7OzvExsbyr+vWrQsA2Lx5M6ZNm4bDhw8jLCwM8+fPx7Fjx9ChQwcAqgGO4zjIZLIKHbsiGjVqBHNz81LXi8ViODk5ae34ZWGNnBiGYcrBz88P4eHhcHd3h76+Ptzd3bFnzx4MHTpUa8eMjY3FuHHjEBISwjdMKqlNmza4fv06HB0d4eTkpLSUFVRdXV1x/vx5pRr5uXPnYGJiggYNGkAkEintSxFgAaB169aYN28e/vnnH7Ro0QI7duwo1/k0adIEYrEY586d49MKCwsRGRnJ15bFYjEAQCqVlmufNRkLsAzDMOXk5+eH2NhY5OXlITY2VqvB9enTp3jnnXfQo0cPjB49GqmpqUrLkydPAACTJ0/G8+fP8d577yEyMhJ37tzBkSNHMHbs2DKD1KRJk5CcnIypU6ciISEB+/fvR1BQEGbMmKHUCre4e/fuYd68eTh//jwSExNx9OhR3L59G66uruU6JyMjI0ycOBGzZs3C4cOHcePGDYwfPx65ubkYN24cAMDBwQEcx+HgwYN48uTJa2/lP378WOW9KSws5NcXFRWprE9LSytXeauK3SJmGIapgf78808kJiYiMTFR6VavgoODA+7fvw87OzucO3cOc+bMQd++fZGfnw8HBwf4+vqWGigBoH79+jh06BBmzZoFDw8P1K1bF+PGjcP8+fNL3cbQ0BAJCQnYunUrnj17BltbW0yePBmffvppuc8rJCQEMpkMH3zwAbKystCuXTscOXIEderU4cu1ePFizJ07F2PHjsWHH36ILVu2lLo/FxcXlbTz58/zt6yvX7+u8v5JJBK8fPmy3GWuLI6oAh2zGIZhGIYpF3aLmGEYhmG0gAVYhmEYhtECFmAZhmEYRgtYgGUYhmEYLWABlmEYhmG0gAVYhmEYhtECFmAZhmEYRgtYgGUYhmEYLWABlmEYhmG0gA2VqIZMJsOjR49gYmKiNJUTwzA1AxEhKysLdnZ2ZQ4HyDC6xAKsGo8ePULDhg11XQyGYV4jOTkZDRo00HUx3ginTp1Cz5498eLFC5ibm2PLli2YPn060tPTdV20WosFWDUUk/cmJydX28S8tdWCBQvw/fff47PPPkNwcLCui8O8JTIzM9GwYUOVycffNGPGjEF6ejr27dunlF4yGGrDiBEj0L9/f63su7gtW7Zg7NixKunFB+QfM2YMtm7dqpLHx8cHhw8f1noZK4sFWDUUt4VNTU1ZgH0lKytL5cOMiHBg3z5wAA7s24eVK1eyW+pMtWL/b9pjYGAAAwODajmWqakpbt68qZRW8m/r6+uLzZs3K6VJJBKtl60q2MML5rViYmJQr149xMTEKKXHxsbiflISugK4l5iIK1eu6KaADFONjh9PhJvbJhw/nqjroiiJiIhA165dYWBggIYNG2LatGnIycnh1//6669o164dTExMYGNjg/fffx+PHz8udX9btmxRqh0vWrQIrVq1wq+//gpHR0eYmZlh5MiRyMrK4vNkZWVh1KhRMDIygq2tLVauXIkePXpg+vTpZZad4zjY2NgoLdbW1kp5JBKJSh7FFHc1FavBMq+1c+dOFBYWIigoCKNGjeLTDxw4ACOhED5SKS4LhQgNDcWgQYOUtvXw8ECzZs2qu8gMUy45OQWlrhMKBdDXFynlJSLMmXMa8fHPMWfOaZw+PQIcx0Eg4GBgoFfmfo2MxJotfDF37tyBr68vvvrqK2zatAlPnjzBlClTMGXKFL7WV1hYiCVLlsDFxQWPHz/GjBkzMGbMGBw6dKhCx9m3bx8OHjyIFy9eYPjw4QgJCcHSpUsBADNmzMC5c+dw4MABWFtbY+HChYiOjkarVq20cdo1HzEqMjIyCABlZGTouig6J5PJyNHengCoXToBtAKgjqWsHzZsmK5PgXkDaeoaBVaUuvTv/7tSXkPDlaXm7d59p1JeC4vVKnkqIyAggIRCIRkZGSkt+vr6BIBevHhBRETjxo2jTz75RGnbs2fPkkAgoLy8PLX7joyMJACUlZVFREQnT55U2ufmzZvJzMyMzx8UFESGhoaUmZnJp82aNYu8vLyIiCgzM5P09PRo9+7d/Pr09HQyNDSkzz77rNRz3Lx5MwFQOUdfX9/Xvg9Lly597XuoS6wGy5RJcRu4E4B/XqV5ABgCQPxqAYChAAYAKACwH8AVACNHjsT69eurucQMox1EpJPj9uzZE+vWrVNKu3jxIkaPHs2/vnLlCq5evYrt27fzaUQEmUyGe/fuwdXVFVFRUVi0aBGuXLmCFy9eQCaTAQCSkpLg5uZWrrI4OjoqtcWwtbXlbzPfvXsXhYWF8PT05NebmZnBxcXltfs1MTFBdHS0UlrJ57/q3oe6deuWq9y6wgIsw0tISFB5jqq4DTxAKkWMQAAPT09ER0UhRSrFBzIZbF7l4wC8ALBNJEKmSITN69YhICCANUJharTs7GmlrhMKlZuo7Nw5EO+8s18l3759Q9C3r6NS2v374zVSPgAwMjKCk5OTUtqDBw+UXmdnZ+PTTz/FtGmq52Nvb4+cnBz4+PjAx8cH27dvh6WlJZKSkuDj44OCgtJvk5ekp6en9JrjOD5QV4VAIFA5x5LUvQ81HQuwDG/+/PkIDw9XSe8EeU21lUyG8xcuAACeAIgAMKxYvggAWXp6iImJKde3VobRtfI+FyUiLF16AQIBUDyeCATA0qUXMHiw8ge/Np+3qtOmTRvcuHGj1AAUFxeHZ8+eISQkhO/jf/nyZY2WoXHjxtDT00NkZCTs7e0BABkZGbh16xa6deum0WPVFizAMryNGzdCJBIhLCyszNvAqQBWA2gKIBtAJID2r15fzMuDSMT+rZg3S0GBFElJWShZWZPJgOTkLBQUSCGR6O7/fs6cOejQoQOmTJmCjz/+GEZGRrhx4waOHTuG1atXw97eHmKxGD/88AMmTJiAa9euYcmSJRotg4mJCQICAjBr1izUrVsXVlZWCAoKgkAgeO2dLCJCamqqSrqVlRU/Uld+fr5KHpFIBAsLC82dhIaxT0KGZ2Zmhp07d8LHxweTJ03Cj0VFGF1UpHIbeItAAJFMBiGAVUIhMqRSnBOJMLSoCGKBAOHh4Zg9e7buToRhNEwiESEycjSePMlTWWdlZajT4AoA7u7uOH36NL788kt07doVRIQmTZpgxIgRAABLS0ts2bIFgYGB+P7779GmTRuEhoZi8ODBGi3Ht99+iwkTJmDgwIEwNTXF7NmzkZycDH19/TK3y8zMhK2trUp6SkoKbGzkn0CHDx9WyePi4oKEhATNnYCGcaSrJ/c1WGZmJszMzJCRkfHWDjRx8+ZNtGndGi3z8pRuA/8O4DLHgSOCFECvnj3xv9BQzPriC5w8dQpCAK3atEFkVJRuCs68Fdg1Wjvk5OSgfv36+OabbzBu3DhdF6fasYEmGLWEQiFy8/L428AnX/2sD0BKBBIIELJ8OY4eP442bdrg2IkTWBYSAgiFuBwdjeTkZJ2Wn2GY6hcTE4OdO3fizp07iI6O5vvNDxkyRMcl0w0WYBm1wsPDIRYI+NvAhwCsEokghPxW8cRJkzB79mz++YhAIMCcOXMQce4c+vfvz1oPM8xbKjQ0FB4eHvD29kZOTg7Onj1bo5+TahO7RawGu/0EtGvTBldiYthtYKZGYtcoUxvotAZ75swZDBo0CHZ2duA4TmXGCHVOnTqFNm3aQCKRwMnJCVu2bFHJs2bNGjg6OkJfXx9eXl64dOmS5gv/BktKSkJUTAwgFLLbwAzDMJWk0wCbk5MDDw8PrFmzplz57927hwEDBqBnz56IjY3F9OnT8fHHH+PIkSN8nrCwMMyYMQNBQUGIjo6Gh4cHfHx8yhzUujIWHViEJQeVm7kvObgEiw4s0uhxdEEgEKB///44988/7DYwwzBMZelskMYSANDevXvLzDN79mxq3ry5UtqIESPIx8eHf+3p6UmTJ0/mX0ulUrKzs6Nly5aVuyzlGec0+I9gwseg4D+C6WXBS6XXTO1RfFxVpvZg44UztUGtauR0/vx5eHt7K6X5+Pjg/PnzAICCggJERUUp5REIBPD29ubzqJOfn4/MzEyl5XUWDFyA4CHBWLh/IfQn6WPh/oUIHhKMBQMXAHhzarNvstKm4WMYhtGEWhVgU1NTVeYItLa2RmZmJvLy8vD06VNIpVK1edSNEqKwbNkymJmZ8YtiKLHXmT9gvtrbpEsOLsHC/QshFAjLtR9GNxTT8O3atUvXRWEY5g1UqwKstsybNw8ZGRn8Ut7GO1/9+RWICGKhfDDBhfsXQjJRolKbZWoeIsLusDBwAHaHhelsphSGYd5ctSrA2tjYIC0tTSktLS0NpqamMDAwgIWFBYRCodo8iuG21JFIJDA1NVVaXkdRSw0eEoz89fkIHhIMACgoks9M0dW5a0VPj6lGimn4ugK4l5ioMosQwzBMVdWqsYg7duyIQ4cOKaUdO3YMHTt2BACIxWK0bdsWJ06cwDvvvAMAkMlkOHHiBKZMmaLRskhl0jJrqWM3j8W9kHv86yUHl0Aqk2LR4EUaLQfzemVNw+cjleKyUIjQ0FAMGjRIKY+HhweaNWtWnUVlGOZNossWVllZWRQTE0MxMTEEgL799luKiYmhxMREIiKaO3cuffDBB3z+u3fvkqGhIc2aNYvi4+NpzZo1JBQK6fDhw3yeXbt2kUQioS1bttCNGzfok08+IXNzc0pNTS13uSraQrF4C+Lc/FxyDnQmfAzqFdpLZT1T/fz9/QmAytIJoBUAdVSzDgANGzZM10VnSvG2tCIOCAjg/x9FIhFZWVmRt7c3bdy4kaRSqVJeBwcHPq+hoSG1bt2afvvtN359UFAQeXh4lPvYmzdvVntdSCQSteUrvhTv2fE202kN9vLly+jZsyf/esaMGQCAgIAAbNmyBSkpKUhKSuLXN2rUCH/++Sc+//xzfPfdd2jQoAF+/vln+Pj48HlGjBiBJ0+eYOHChUhNTUWrVq1w+PBhlYZPmlSyNntr6S30/qY3/k74G5KJEhQUFWBm35nsmayOlHcavgIA+wFcATBy5EisX79eJ+VlmOJ8fX2xefNmSKVSpKWl4fDhw/jss8/w+++/48CBA0rTQwYHB2P8+PHIzMzEN998gxEjRqB+/fro1KlTpY5tamqKmzdvKqWVbNipKF9xEomkUsd74+g6wtdEmvp2LJ4gJnwMwscg0ymmFLQ/SGl98B/BKmmMdshkMtq0aRMZ6OuTtUhEX7yqvSqWLwCyFonIQF+fNm/eTDKZTNdFZsqgixps0P4glbtQ2r6GAwICaMiQISrpJ06cIAC0YcMGPs3BwYFWrlzJvy4sLCRDQ0OaO3cuEVWuBmtmZlap8jFytaqRU22y5OASFBQVQE+oBwCwM7fD4j8W86M/9QztqdKVh/Wd1R6O4zB27FjExMYiS08PESXWRwDI0tNDTGwsxowZw0apekvk5OcgJz9HqRV5QVEBcvJzkF+Yr5RXKpPKGzb+IW/QqGjoKJVJ8bLwpdr9ykrO0K4hvXr1goeHB/bs2VNqHpFIBD09PRQUFGilDMzrsQBbRcePJ8LNbROOH0/k04q3MC5YX4CgQUFISE1Ar2a9sHD/Quh9qodTN08p7UexzdnbZ1XSWdDVnNKm4WsKIDcvT+l2G/PmM55iDOMpxnia/ZRPW3FkBYynGGPKTuWGkd8e+xYAEHQgiO+O169FP3z151cYt0V5rlPHuY4wnmKM+JR4rZW9WbNmuH//vtp1BQUFWLZsGTIyMtCrV69KHyMjIwPGxsZKS79+/ZTyHDx4UCXP119/XeljvknYp0kVEBECA88gPv45AgPPoHfv0eA4TuWZ7KLBiyAUCCGVSRHxbwTflaeni7wW+9WfX6GgqACutq74O+FvBP8RjIWDFvJBt4dLDyw5uETpGS5rlVw5/DR8MhlWCYXIkEpxTiTC0KIiiAUChIeHY/bs2bouJlODiYViFBQVQCwSo2/zvvjr2l86KQcRqdxpmTNnDubPn4+XL1/C2NgYISEhGDBgQKWPYWJigujoaKU0AwMDpdc9e/bEunXrlNLq1q1b6WO+SViArYLt228gMlLe5zYyMg1Hj96Hj08jtUFvwcAFSreNC6WFaFG/Bc7dOcenxafEw0TfBEEHgrD00FIUFBVgdIfR4MBh4f6FSvtR1JCZitkdFgaZTIatAHp168ZPw7f11CkIZTLsDgtjAfYtkr06GwBgKDbk02b5zMJ07+kQCZQ/Hh9/+xghf4Xgqz+/glgkD7LpuenIXp2tMmrb/ZD7AAADPeVgpEnx8fFo1KiRUtqsWbMwZswYGBsbw9rausqPOgQCAZycnMrMY2Rk9No8byt2i7iSiAhLl17kXwuFHBYsiCh1RKCSt42DhwTjh79/4L8JF0oL4VDXAQPdB/IXr1gkxvVH1/HrhV/xnud7bKSoKmLT8DElGUmMYCQxUgpEYpEYRhIjSPSUW8J+e+xbfPXnV/LBZdbJB5dZ/MdifHvsW+jr6avdr2ImKk37+++/ERcXB39/f6V0CwsLODk5wcbGhrUjqAFYDbaSjh69j4SE5/xrqZSUarEllTYwRQ+XHjg58yQfgJtkNuGDa0FRAWQyGdxs3RA8JBjh0eF8bdfN1k3r5/imUUzDFxQUBE9PT6X0OXPmoEePHggODmYfTIxaJa9hxU+pTKrV4+bn5yM1NVWpm86yZcswcOBAfPjhhxXaV15eHmJjY5XSTExM0KRJE7X5iUjtOO5WVlb8lwdF+YoTiUSwsLCoUNneSLpswlxTva4LgEwmoyZNviNgOQErii3LqUmT78rVxUNdk/9eob2UBqQoPkCF4vfiXX/6r+qvtD3r9sO8Ld7WgSYsLS3J29ubNm3apHagieLddEoKCgpSOyhE79691eYvbaAJAJSSkqJSvuKLi4uLxt6D2owjYqOcl5SZmQkzMzNkZGSoHZc4P78IxsbLUFSk+nxFJMpDdvY8SCQVvzmw6IC8MVTJxkx/J/yNUzdPIXhIMGb7zEbflX1x5vYZAOC/URe/Bc1uHTNvutddowxTE7AAq0Z5Ll59fWvk5+sBsADQEsB9APcgkRTi5cs0tdtUlrrAu3DfQpz99yxO3TzF3072auSF3z79DZvObVIbqFmrY+ZNwQIsUxuwRk6V5OJiA457BPnAetsgH6rgIQoKnry2A3hFLRq8SKVWGvxOME7OPMkHVxBw8Z680ZVQIMTC/QuxcP9CEBGbn5ZhGEYHWA1WjfJ8O96zZw/8/f3BcZxKy2FFWnh4OPz8/LRWTkXg5GQcSEAwyTJB5q5MpXUCTgAZyditY+aNwmqwTG3AarCV5Ofnh/DwcLi7u0PeGNsRQGsA/3UADw7WXj9VRQBdPHgxBL8KgCggyySLH8bty/5fAgBkJINIIGLBlWEYppqxAFsFfn5+iI2NhVjcAMBkAP5QvKVEpDILhSYpugw4ZztDWigF9AFcBq7GXQUALD20FID8dnGRrIgfA5lhGIapHqwfrAa4uJgiLi4HgBGAhgASwXEcXFxcNHqcQ4cO4ciRI0ppG/dvBCQAegIIBaI2RKHjg464UHgBHfQ6wFPPE88dnmPh/oU4fuM4BJwAB6cdhJHECABr/MQwDKMtLMBqwKJFQfD33wfAHUATAIkgIsydO1ejxxn/yXg8evhIdUV7yCc3dQfuX76P+xfvAzLgQuwFXMAF1K9fH8Hrg7H+1Ho8yniE5kHNcW/ZPXz151dsyEWGYRgtYQFWA/z8/DB+fAY2bHgGoDeEwkeQShNw7949jR7n/D/n0aVrFyQnJQPNAfQDoIf/Zg4fAKAPgEIAr8Yft7e3x9mzZ2Fvb4/uTbtj4A8DkfgsEfqT9FFQVMAaPzEMw2gJewarIdOnD3r1mxgNG34KAFi+fDmeP39e+kYVZG9vj/v37mPs2LHADQCbAKQDUIzsx716vQnADWDcuHG4d+8e7O3tAQDdmnZD2jdpSmMdd3Hqgn/+/UdjZWQYhmHkWIDVkKSkLP73+/eLYGXVFRkZGbCystJov1iBQIBNmzbh0J+HgBcALpXIcBHAC+DQn4fw888/qww2Hno0VGms46Frh6Lz8s74Pep3jZSPYRiGkWMBVgOICAsXRkAxRjzHAY8ftwIASKVSftYLTQ4+IRaL5aN+NgGQA/k4FzmvXhMgkUhUtik+nGL+unwE9g9ERl4GzAzM0K9FPyw6sEiltbFiwvesrCyV/QEoNZ1hGOZtxwKsBhw9eh+RkWlQjDch/2kPoOmr15rvFxsaGgoIIf8LrgFwHMBayNOEr9aXUHI2kKVDlyJ4SDAmdp8II4kRPwJUz9CeSEhJ4APy47THqFevHmJiYpT2FxMTg3r16iEiIkJj58UwNV1eXh7S0tKQl5en66IwNZ0uZhio6SoyU4dMJqP27X8hgaD4rDorXs20M1Vphgl9fX2NldHAyIAgku/XvK45bdu2jczrmsuPJQIZGBtUar8fbvyQn61HMZPPrFmzCADNnj1bKa8iXSAQUHR0tCZOi2HKRRez6Zw9e5b8/f1JKBQSABIKheTv708RERFaO2bx2Wr09PSoSZMmtHjxYiosLKSTJ0++drYbRrdqRA12zZo1cHR0hL6+Pry8vHDpUskHi//p0aMHOI5TWQYMGMDnGTNmjMp6X19frZS9oECKpKQsyGQl1wgAmENepZRzdHTUyDHPnz+PvJw8oAjo168fnqQ9wahRo/Ak7Yn8PIuAvOw8XLx48fU7K+HroV+De9VqSiwSY/6A+QjbHQZwQNjuMH5YSCLi02WQYefOnRo5N4apidatW4du3bohPj4eoaGhOHDgAEJDQxEfH4+uXbti/fr1Wju2r68vUlJScPv2bXzxxRdYtGgRVqxYwa+/efMmUlJSlBYrKyutlYepgIpGZAcHB1q8eDElJiZqJMLv2rWLxGIxbdq0ia5fv07jx48nc3NzSktLU5v/2bNnlJKSwi/Xrl0joVBImzdv5vMEBASQr6+vUr7nz5+Xu0wV/XaclJRBUVGpFBWVStu2XSNPzzUEDCXAXOlbZePGjSk/P7/c5SjNpUuXyNLSkjZt2qR2/c8//0yWlpZ06dKlCu+75LyzE3+aKC9/R/k5xMTEEBFRdHS0UrqtnW255sFlGE2ozhrs2bNnieM4mjZtmsocrFKplKZOnUocx2mlJhsQEEBDhgxRSuvTpw916NCBr8G+ePFC48dlNKPCAXblypXk4eFBQqGQvL29aefOnfTy5ctKF8DT05MmT57Mv5ZKpWRnZ0fLli0rd3lMTEwoOzubT1P3T1kRVbl49+69RcAKsrNbRR4eHqSvr09ubm5kZGREAMjKyor09fXJ3d2dwsPDK11GbZi6aSrhY9C7X79Lu3btone/fld+q7grCO+AODFHnTt3pmnTplHnzp1JYCAgBIIgkQfZkJAQ2rVrF7/Ex8fr+pSYN1R1Blh/f39yc3NTCa4KUqmU3NzcaNiwYRo/trrPssGDB1ObNm1YgK0FKv0MNioqiqZOnUoWFhZUp04dmjx5MkVFRVVoH/n5+SQUCmnv3r1K6R9++CENHjy4XPto0aIFjR8/XiktICCAzMzMyNLSkpo2bUoTJkygp0+flrqPly9fUkZGBr8kJydX+uJ98SKPBIJQAlZQUtJ/28+cOVOpNstxHAEgBweHGhNwXUe5EloVe5YjAmEYCB+BUEfNs572ICwCoZ3650BeXl4syDJaUV0BNjc3l4RCIa1cubLMfCtXriShUEi5ubkaPX7xACuTyejYsWMkkUho5syZfIA1MjJSWtzc3DRaBqbyqtzIqaCggFatWkUSiYQEAgF5eHjQxo0by3W78OHDhwSA/vnnH6X0WbNmkaen52u3v3jxIgGgixcvKqXv3LmT9u/fT1evXqW9e/eSq6srtW/fnoqKitTuJygoSG2AqOzF26HDNgJW0KZNV/k0d3f3UhskFA+4s2bNInd3d50E3fT0dBoxYoS8TM1B+AKEia8aPLm+KqsbCDNBmAdC0KsAG/Tq9cxX64udlza+1TNMdQXY1NRUAkAHDhwoM9/+/fsJAKWmpmr0+AEBASQUCsnIyIjEYjGJRCL68MMPKTs7mw+w0dHRdPv2bX65f/++RsvAVF6lA2xBQQGFhYWRr68vCYVC6ty5M23atImCg4PJ2tqa3nvvvdfuo6oB9pNPPqGWLVu+Nt+dO3cIAB0/flztek3WYImI5s8/S8AKeu+9P/g0fX39MgOsumCr+BkeHk7h4eHVEnhlMhlt2rSJRGKRvNY6AfLbwHNAqA8CB0LdV4F3UbFlIgj1QNADwU5+HiNHjqT09HStlJN5u71NNVhvb2+6ffs2JSYmUmFhIb+O3SKu+Srcijg6OhpTp06Fra0tpkyZgubNm+PatWuIiIjA2LFjsWDBAhw/fhx79+597b4sLCwgFAqRlpamlJ6WlgYbG5syt83JycGuXbswbty41x6ncePGsLCwwL///qt2vUQigampqdJSFX36OAAAjh9PhEwmb3XbtGlTcIqRKF6DirXU5TgOU6dOhb+/P+Li4vDy5UutDFyhwHEcnJ2dUVRQBFG2CIiEfKxjAwDDAXSF8ghSmQAyIB9BKhMQGguh/0Ifmzdvxo4dO2BmZqbxMjJMdTEwMMA777yDDRs2QKbaVQAAIJPJsGHDBgwdOhQGBgYaL4ORkRGcnJxgb28PkYgNH1+bVDjAtm/fHrdv38a6devw8OFDhIaGolmzZkp5GjVqhJEjR752X2KxGG3btsWJEyf4NJlMhhMnTqBjx45lbrt7927k5+dj9OjRrz3OgwcP8OzZM9ja2r42ryZ06GAHIyM9PHmSh7i4JwCAoKAgPmBWBBHh0aNH/O+Kn9qc0H3VqlVwcnJCUWGR8khRBZCPndEd8vSnkAfYwlevCwFhjhCxMbF8VymGqe2mT5+O+Ph4fP755ypBViaT8eunT5+uk/I9fvwYqampSkthYaFOysKUUNEqr6bv7+/atYskEglt2bKFbty4QZ988gmZm5vzzzI++OADmjt3rsp2Xbp0oREjRqikZ2Vl0cyZM+n8+fN07949On78OLVp04acnZ3L3dpZE7ef+vf/nZo120jHj//3foWHh/Mtix0cHNTeDq7IosmBKxQUt8QGDhxIArGAMBIkNJV3rOc6cf8NQjHu1c9WIBiBMBL8wBfBwcEaLxfDFFfdA02sW7eOOI4jNzc3WrlyJe3fv59WrlxJbm5uxHEcrVu3TivHLatHRFkDTZw/f14r5WEqpsIB9tKlS3ThwgWV9AsXLlBkZGSlCvHDDz+Qvb09icVi8vT0VNp/9+7dKSAgQCl/QkICAaCjR4+q7Cs3N5f69u1LlpaWpKenRw4ODjR+/PgKNT7QxMWbl1f42jzFA66HhwfNnj1bbdC1t7dXG4CdnZ0rXb7SKBp1NHZqLA+YHKhn754UFRVF3Xp1k/d7HfsquI4FCYwE8ueyilbHAvnv2hzdhmF0MZJTREQEDRs2TGkkp2HDhrH/daZUFQ6w7du3p927d6ukh4eHl6thUm2gqYv32LH75Oq6kY4dK3+tv2TQ3bNnD4WHh6ut5QoEArKzs9Now6fc3FwSCATyDxCRkJYvX873/7t37568xvrxf0HWfpg9RUZGUuMmjflySfQlrPUwo1W6CLAKubm5lJqaqvEGTcybp8IB1sjIiO7cuaOSfvfuXTI2NtZIoXRNExevYoxiYAW1br21yqMcFQ+8LVq0ICcnJ7UtjzURZPv160dGxkYqt5k+2/LZf7eFOVDrKa0JH4P6ftuXioqKaNKkSXxtViAQsA8gRmt0GWAZprwq3MhJIpGotPoFgJSUFNbCrRjFDDsAEBPzGEeP3q/S/vz8/BAbG4u8vDzExcXB0NBQqRERvWoANXHiRERHRyM8PBweHh4wMDCo8Hy0gYGByM3Jxc6dO5UadYj0RMBloK2wLS5euIjBfQYDAO48uQNw8jGlL5y/gLZt20ImkyEzM7NK56wLbPo9hmE0pqIReeTIkdS9e3el/o0vXryg7t2707vvvqvJ4K8zVf12rG6Gnfbtf9HoWL2V6VdbkdqtukYdy5cvJ47jlPoEbjm3hTLzMpW21VafQG2Ljo4mPT09NjNQLcBqsExtwBEpZjEtn4cPH6Jbt2549uwZWrduDQCIjY2FtbU1jh07hoYNG2oq9utMZmYmzMzMkJGRUak+sUeO3IOvb7hK+uHD/vDxaaSJIsLc3BwZGRmqKzjIw2rJZI6Du7s7YmNjy32Mc+fOYdWqVdi7dy+kUimEQiFsbW1hYmKCa9euQSBQvgGy6MAiXHt4DXE/xsHd2R27d+/GkoNLIJVJsWjwooqcnk7Mnj0bK1aswOzZs7F8+XJdF4cpQ1WvUYapDhW+RVy/fn1cvXoV//vf/+Dm5oa2bdviu+++Q1xc3BsRXKuKiLBgQQRKxB5wHLBgQQQq+H1GrbVr16oPrgDwLgA13U+JCDdv3qzQcTp37ozdu3cjKysLqampyMrKws6dO5GQkKC2T2BCSgLCo8Nxy/0WPpr4ET9hu1AgLOUINQcVm36v+LR8DMMwlVXhGuzboCrfjvPzi+Dg8BPS0nJV1tnYGOL+/U8gkVTtWbVdfTuk5KcAvQCcAfAMQD0APQC4AlgL4LHyNpWpwZZm/fr1mDRpElxdXTF+/Hg0btwYd+/exepfV+OO2x1AXz6XbEFRAYKHBGPBwAVVPqa2xcTEoE2bNkBHAOflr1u1aqXrYjGlYDVYpjao9Cf9jRs3kJSUhIKCAqX0wYMHV7lQtZlEIkJk5Gg8eZIHAHj8OAf9+skbGP35p3+Vg+vz58+R8igF8AHQ/NVSUg8AvyknERG+/PLLKh1bYcKECWjZsiVWrVqFmTNn8rePhw4dih/G/oB3dr+DgqICfsL2miYhIQFXrlxRSjtw4ACEhkJIe0ohvCJEaGgoBg0apJTHw8NDZdQyhmGY0lT40/7u3bsYOnQo4uLiwHEcfytN0aJVKpVqtoS1UMOGpmjY8L9v1Z6eNrh0KRVRUWlo08a6SvtWDJuIumVkcgPQGcA5+XCUUqkUUqkUV69exbvvvlul4yt07twZnTt3Rl5eHjIzM2FqagoDAwMsObiED64FRQXwXOqJDzt+iKm9p2rkuJowf/58hIerPiNHewBiQNpciu3bt2P79u1Kq4cNG4bdu3dXTyEZhqn1KvwM9rPPPkOjRo3w+PFjGBoa4vr16zhz5gzatWuHU6dOaaGItd/UqW2wbFlXeHvbV3lfdnZ28l+evyajsfxHSkoKdu7cCQBYtmwZoqKiqlyG4gwMDGBtbc0H14X7FyJ4SDDy1+VjlNcoXE68jM92fYYbj25o9LhVsXHjRowYMUL+ojmAmQDmAej/KkP/V69ngr9DMHLkSPz888/VXFKmpmLduZjyqHCAPX/+PIKDg2FhYQGBQACBQIAuXbpg2bJlmDZtmjbKWOuNHu2GuXO90KiReZX3VbduXdja2QKXAaif3EOefln+rLZu3bp49913MXz4cEilUowZMwb5+flVLoc6UplU6Znrr+N+hberN/q37A83OzetHLMyzMzMsHPnTmzatAn6d/Uh2ioC0vFf4zAOQDog2iqC/l02MxCjLCYmBvXq1UNMTIyui6J1BQUFcHJywj///KProlSbDh06qL/DVQkVDrBSqRQmJiYA5NPNKW5ZOjg4VLiVKiOf0s7NbROOH08s9zbzv5wvb9h0BKpBVgbgMIBnr/K9smbNGlhZWeHatWtam4Vn0eBFSg2aOI7DsRnHcHDaQT4tPTcdGbmltICuRhzHYezYsYiNiYVejt5/0+8pXAT0cvTYzECMip07d6KwsBC7du2qluMlJyfjo48+gp2dHcRiMRwcHPDZZ5/h2bNnWj/2+vXr0ahRI3Tq1IlP4ziOX8zMzNC5c2f8/fff/HrF9VJy8fX11Vo5Fy1apPaYx48f5/NkZmZiwYIFaN68OQwMDFCvXj20b98e//vf//DixQs+3/z58zF37txSpyeskIp2nO3SpQvt3buXiIjee+898vX1pYiICPrwww+pefPmGumcq2va6MSekfGStm27Tt99F8WnFR9OsTwDURQf2/i9996TDyRRDwSfV7PZ+Lx6Daid8F4xpjEAEovFWp24XZ2XBS+p+/+6k/sid3rw/EG1Hbcst2/flr8nw0GYBYL3q5/vyt+nf//9V9dFZNTQ1UATMpmMHO3tiQOokYODRgePUefOnTtkZWVFXbp0oVOnTlFiYiIdOnSImjdvTs7OzvTs2TOtHVsmk5GzszPt3LlTKR0Abd68mVJSUiguLo4GDx5MBgYG/BC6AQEB5OvrSykpKUrL8+fPy33sgIAACgoKKnf+oKAgat68ucox8/PziYjo2bNn5OrqSvXr16dNmzbRlStX6P79+3TkyBEaOXIkrV69mt9XUVERWVtb08GDB8t9/NJUOMAePnyY/1C+ffs2ubi4EMdxZGFhQSdOnKhygWoCbVy85849IGAFmZl9T/n5RURE9Ndfd/mRnoAV9Mcft4lI/SQB6oLx2rVrya6+ndKoTXb17Wjt2rVqy1A8wELD4xeXx63UW2TzhQ2JPxXTpG2TlNYF/xFMQfuDqqUcxYWEhKhMyycyFRFGggRiAS1fvrzay8S8nq4CbHR0NAGgbq+uoZiYGK0ez9fXlxo0aKAyKlpKSgoZGhrShAkT+DQAfOVHwczMjDZv3kxERPn5+TR58mSysbEhiURC9vb29PXXX5d67MjISBIIBJSZqTxSW8njPHz4kADQ+vXriajsKfbKqzIB1sPDo9T1n376KRkZGdHDhw/Vri/5RWns2LE0evToch+/NBVuRezj48P/7uTkhISEBDx//hx16tRht9HK4OVlC2trQ6Sl5aJJkw3o2bMh9u+/A6GQg1RKEAo5DBv2B/z8nHDlylPExz9HYOAZdOw4AjdvvkBSUiY/tnFkZBqOHr2PiRMnYuLEiXj+/DkePXoEOzv5M9fSLF68WKnlNxWbuN3Pz0/r74GztTPOzz2PJQeXYO2ptbAxs8GCgQuUGkdVt7DdYfJbQWFAt17dEPq/UHwx6wucCjsFmVCGsN1hmD17drWXi9G90rpzGQmF8JFKcVmo3e5cz58/x5EjR7B06VIYGBgorbOxscGoUaMQFhaGtWvXluuz9/vvv8eBAwfw22+/wd7eHsnJyUhOTi41/9mzZ9G0aVP+kWBpFGUr2WWzppDJZAgLC8Po0aP/ayRaQsn3z9PTEyEhIVU+doUCbGFhIQwMDBAbG4sWLVrw6WV9qDNyQqEAgwY1wc8/x+HBg2z8+mu80nqplCCVSrFz53/PsSMj02Bs/D0AwMWljlIwXrAgAn37OoLjONStW7dcf4Nbt26pjFBElRjhqSocLRyxccxGOFo4YuH+hVhycAkKpYUqz2+rQ1JSEmKiYiAUCfF1yNeYOXMmBAIBThw7gRUrVuDL+V8i+nI0kpOT2Shlb6HSunN1AiAG4CHVbneu27dvg4jg6uqqdr2rqytevHiBJ0+ewMrK6rX7S0pKgrOzM7p06QKO4+Dg4FBm/sTExFIDkkJubi7mz58PoVCI7t278+kHDx6EsbGxUt7AwEAEBga+tpyVFRcXp3RMNzc3XLp0CU+ePEF6ejpcXFyU8rdt25b/7Bs0aBDf2wKQ99ZITk6GTCZTGRK2IioUYPX09GBvb8/6ulaSg0PZI85wHCAQyINocSYmerh587+H8FIp8bXYioxt3LRpU8TFxakE2dddaNqwYOACfPXnVygokn/rlcqq/39KIBCgf//+CAoKgqenp1L6nDlz0KNHDwQHB7M7M2+pjRs3QiQSISwsDB4AhkAeWMWv1g8FMABAAYD9AK5A3p1r/fr1Gi1Hyeu1ssaMGYM+ffrAxcUFvr6+GDhwIPr27Vtq/ry8POjr66td995770EoFCIvLw+WlpbYuHEj3N3d+fU9e/bEunXrlLYpqxKwfft2fPrpp/zr/Px8cByH0NBQPu2vv/5C165dS92Hi4sLDhw4wL+WSCSl5gWAvXv3oqCgAHPmzEFeXp7SOgMDA8hkMuTn56vcPaiICt8i/vLLLxEYGIhff/2V1VwrgIiwf/+/4DigtOuFCCrBFQBsbY2Qk5OOko3apk8/iRs3HMsdAIKCguDv7690mxiQt65TDBZRXRQDUogEIhTJilBYVFhtx1Zo0KAB/vzzz1LXe3l5lbmeebMpunP5+Phg8qRJ+LGoCKOLimDzaj0H4AWAbSIRMkUibF63DgEBARr7Qubk5ASO4xAfH4+hQ4eqrI+Pj0edOnVgaWkpL0+J6xqQ33VUaNOmDe7du4e//voLx48fx/Dhw+Ht7Y3ff/9d7fEtLCwQFxendt3KlSvh7e0NMzMz/vjFGRkZwcnJqdznOnjwYHh5efGv58yZg/r16yt1/axfv36Z+xCLxWqPaWlpCXNzc5U7dfb28nEJTExMkJ6errTu+fPnMDIyqlJwBSrRTWf16tU4c+YM7Ozs4OLigjZt2igtjHpHj97H5ctpKsH1hx96IyrqA1y+PBpubnVR8toUCIC7dzNUgisAJCQ8xzffXC53Nx8/Pz+Eh4fD3d0d+vr6aN68OerVq4eUlBR89NFH1TbAffFnroU/FmLRoEUIORyCJQeXAABOxJ/QScBlmJIU3bliYmORpaeHiBLrIwBk6ekhJlbz3bnq1auHPn36YO3atSo1rNTUVGzfvh0jRozgj2lpaYmUlBQ+z+3bt5GbqzwmuqmpKUaMGIENGzYgLCwM4eHheP5c/ag1rVu3RkJCgtrPBRsbGzg5OakNrpVhYmICJycnfjExMUHdunWV0iob7AQCAYYPH45t27b9NxLea1y7do2fLa4qKlyDfeedd6p80LcNFZthp3igFAiAX365hsmTW6GgQIpnz16qBGCZDKhXTx8HDgyFWCyfleblyyJMn34SkZGpmDPnNGQyIDDwDHr3Hv3aC9zPz0+pQdPFixfRtWtXhIeHY9WqVfj88881dt6lKTkgRdDgIAgEAkhlUpy+eRp9V/ZFh8YdcOzzYzCUGGq9PAzzOkKhELl5eWgKIBtAJOQjazYFcDEvDyJR1cYYL83q1avRqVMn+Pj44KuvvkKjRo1w/fp1zJo1C/Xr18fSpUv5vL169cLq1avRsWNHSKVSzJkzB3p6evz6b7/9Fra2tmjdujUEAgF2794NGxsbmJubqz12z549kZ2djevXryu1uSmP/Px8pKamKqWJRCJYWFhUaD+a8vXXX+PUqVPw9PREcHAw2rVrByMjI1y9ehXnz59XOb+zZ8+Wefu83KrcDvkNpOkuAC9fFpK19RqlLjmKxcZmDb18WUhERElJGRQVlaqyJCdnquwzJ6eA3N03K+3r8OG7lSrf6tWrCQAJhUI6c+ZMlc61qg7EHiDTqaY0ZtMYCtofRMF/BCut12R3ntzcXEpNTa11E8Mz1d9NJyQkhMQCAY0ByEwo785lJhLRGIDEAu1257p//z4FBASQtbU16enpUcOGDWnq1Kn09OlTpXwPHz6kvn37kpGRETk7O9OhQ4eUuun89NNP1KpVKzIyMiJTU1Pq3bs3RUdHl3ns4cOH09y5c5XSoKY7UHEBAQFK3QEVi4uLS7nPWdPddIiI0tPTad68edSsWTOSSCRkYGBA7u7utGDBAqX+xA8ePCA9PT1KTk4u9/FLwwKsGtq4eCsSPMtDJpNRmzZblQJs69ZbK9XxXSaT0fvvv08AyNzcnFxdXUlfX7/aB6JQuPv4LmW/zKbgP4IJH4MW7ltILwte8q9LBt2KOnv2LPn7+5Pw1QelUCgkf39/ioiI0NAZMNpW3QG2bevWJAKIA6h3z54UFRVFvXr0IA4gEUDt2rSplnJUtytXrpCVlRVlZWXpuijVZvbs2TR+/HiN7KvCAZbjOBIIBKUulbF69WpycHAgiURCnp6edPHixVLzbt68WeWbkUQiUcojk8lowYIFZGNjQ/r6+tS7d2+6detWucujq07sFXH48F21NeLK1mKzs7OpYcOGOh2IQh1FUOU+5jQSXNeuXUscx5GbmxutXLmSDhw4QCtXriQ3NzfiOI7WrVunoZIz2lSd12hiYqJ8ABKhkJYvX05SqZSIiKRSKYWEhJDo1Re1pKQkrZdFFzZv3kxXr17VdTGqTWhoKKWmpmpkXxUOsPv27VNadu/eTYGBgVS/fn36+eefK1yAXbt2kVgspk2bNtH169dp/PjxZG5uTmlpaWrzb968mUxNTZWGwyr5ZoSEhJCZmRnt27ePrly5QoMHD6ZGjRpRXl5eucpU0wOsYlQngUA5uAoE8lGenj2r3C1PFxcXlS8vHMe99taLNqVlpBE+BuFjkN6nelXa19mzZ4njOJo2bRr/IakglUpp6tSpxHEcq8nWAtV5jSYnJ1P//v1L/eJ/4cIF6t+/v0ZuKTJvFo3dIt6+fTsNHjy4wtt5enrS5MmT+ddSqZTs7Oxo2bJlavNv3ryZzMzMSt2fTCYjGxsbWrFiBZ+Wnp5OEolEZUzN0tT0AFvWM11Ly9VkZ7eWFi6MoKNH76kMuVgWfX19tc9O9PX1tXxGpVPUYEWfiJRqsOk56RXel7+/P7m5uakEVwWpVEpubm40bNiwKpWZ0b6afo0yDBFR5YeoKKFDhw44ceJEhbYpKChAVFQUvL29+TSBQABvb2+cP3++1O2ys7Ph4OCAhg0bYsiQIbh+/Tq/7t69e0hNTVXap5mZGby8vErdZ35+Pt8XVLHUZBKJCJGRoxEV9YHK8tlnbfDoUQ6Cg89j1Kg/+SEXqRxdcJo2barSCpnjOJURUKpLye48wUOCsXD/QgTuCYTrQldM3DYR2S+zy7WvvLw87Nu3D+PHjy91ZBaBQIDx48dj7969Kt0iGIZhKkojbcvz8vLw/fffv7YjcElPnz6FVCqFtbW1Urq1tTUSEhLUbuPi4oJNmzbB3d0dGRkZCA0NRadOnXD9+nU0aNCAbxqubp8lm40rLFu2DIsXL65Q2XWtYUNTNGyoOjBEmzbWqFvXAJMmHceTJ/IgUd5Rn9QNREFECAoK0vwJlEPJ7jyKn9GJ0UjJSMHJmychEpbvXzgzMxNSqRRNmjQpM1/jxo0hlUqRmZlZ5U7mDMO83SocYEsO6k9EyMrKgqGhIbZt26bRwqnTsWNHdOzYkX/dqVMnuLq64scff8SSJUsqtc958+ZhxowZ/OvMzMxaPfbshAkeWLHiEu7dk9fES45dXBrFQBTBwcG4du0apFIpmjZtqrO+z4sGL1JJUwTZkwknYaBnAH09+VBuRIQXuS9Q10j96GKmpqYQCoW4c+dOmce8e/cuhEJhtY5qxTDMm6nCAXblypVKH9ICgQCWlpbw8vJCnTp1KrQvCwsLCIVCpKWlKaWnpaXBxsamlK2U6enpoXXr1vj3338BgN8uLS0Ntra2Svts1aqV2n1IJJLXjltZmxw9ep8PrkDFxi5WDETx6NEjNG3aFLdu3UJYWBhGjhyp7WJXSM9mPZVe/x71Oz7Y+AEGtByA8En/DdC+5OASSGVSLBq8CO+88w7Wr1+PadOmqb1NLJPJsGHDBgwdOpTVXhmGqbIKP4MdM2YMAgIC+OWDDz6Ar69vhYMrIB87sm3btkrPbmUyGU6cOKFUSy2LVCpFXFwcH0wbNWoEGxsbpX1mZmbi4sWL5d5nbUbFRo0qTiAAFiyIKPdwiHZ2dpgzZw4AqB0Mu6bZ+s9W5BflY0/MHn7IRcUzXKFAPgJW//79cfPmTYwaNUo+RV0xMpkM06dPR3x8PKZPn17dxWcY5k1U0VZRmzZtot9++00l/bfffqMtW7ZUuJXVrl27SCKR0JYtW+jGjRv0ySefkLm5Od/15oMPPlAaSWTx4sV05MgRunPnDkVFRdHIkSNJX1+frl+/zucJCQkhc3Nz2r9/P129epWGDBnyRnXTKUt5R40qj5ycHGrQoAEBoC+//LJGj3hUWFRIP57+kRbuW0j4GCSeIOYHqVCYNWsW3zJa0Q92//79rB9sLVSbr1Hm7VHhAOvs7Ex///23SvqpU6eoadOmlSrEDz/8QPb29iQWi8nT05MuXLjAr+vevTsFBATwr6dPn87ntba2pv79+6sM96UYaMLa2pokEgn17t2bbt68We7y1PaLt/ioUefPP6z0qFFnz56ltu3a/tcnVsDRUL+hNb6fqCK4CsYLyDnQmS7cuUAymYzsHe0JHMjazlplJKdhw4bV+PNi/lPbr1Hm7cARVWwKFX19fSQkJMDR0VEp/f79+3B1da3xtxLLIzMzE2ZmZsjIyHhrG7usW7cOkydPhsBSAOlLKZAJoAEgKhRB+liKtWvXYsKECboupgrFbWGxUIwCaQEEnADXFl/Dy9SX8tmeOgI4D8TExMDFxYWfpo89c61d2DXK1AYVfgZrZWWFq1evqqRfuXIF9erV00ihGM2Ljk7DwYNlt6BViIiIwOTJk0GeBOkEKeD/asVDoGhoEag9YdKkSTh37pz2ClwJiuA6tdNU/NLzF7zj+A5kJEPQliCEhoZCaCgEugACIwFCQ0Nx4MABnDp1CgcOHEBYWFipXcMYpri8vDykpaVVS2VCMQUex3H8fKfBwcEoKirCqVOn+HUll9K6JDLVq8KtiN977z1MmzYNJiYm6NatGwDg9OnT+Oyzz2pcS1NG7tChuxgwYA/s7Ixx/74j9PSEZeb/duW3EFoJUeRTJP8K5gDADcANAMcAvA8IE4VYuXIlOnfurP0TKCdFv9krW65gZPir/8VWwO7o3UA0gE4A0gHZEBm2h2/H9u3blbYfNmwYdu/eXc2lZmqLiIgIfLvyW+zfvx8yqQwCoQBDhgzBFzO+0Op14Ovri82bNyM/Px+HDh3C5MmToaenxzfavHnzpkot3srKSmvlYSqgoveU8/Pzafjw4cRxHOnp6ZGenh4JhUIaO3Ys5efna/4mtg68ac93Xr4sJEvL1QSsoPDwsp9F5+bmkkAoIPiAsKjYMg0E4avhE81BEMh/37FjRzWdRfmlp6fTiBEj5GVtDsJMEOaBMAeE8SBMAmHuq/Tm8vMYOXIkpadXfPhFRjeq+xpVTBIhshbJr433QPABiaxFWm0cFxAQQEOGDFFK69OnD3Xo0IFOnjxJAOjFixdaOTZTdRW+RSwWixEWFoabN29i+/bt2LNnD+7cuYNNmzZBLBZrNPgzmiGRiPDxx+4AgLVrY8vMm5mZCZlUBpQcr6EuAKdXv6cDeNXL5f3338eePXs0V1gNMDMzw86dO7Fp0ybo39WHaKtIXmYDADaQn0sGINoqgtBYCK+5Xti+fTvMzMwAyG81LzqwSFfFZ2qY4o9Mij4tkj/HdwHQESj6tPofmRgYGKCgoKBajsVUTaXHInZ2dsa7776LgQMHwsHBQZNlYrTg00/dwXHAiRNJSEh4Vmo+U1NTCIQC4LmalWrSOI5DcHCw5gqqIRzHYezYsYiNiYVejh5w6dUKIeQPRi4Cejl66Dy4My4+vYjmQc0BqPadZRjFIxP4QPUTUwDAFxBayR+ZaBMR4fjx4zhy5Ah69erFpzdo0ADGxsb80rx5c62Wgym/CgdYf39/LF++XCX9f//7H959912NFIrRPAcHMwwcKB+Hd/36K6XmMzAwwJAhQyCKFfG1VN4L1fxEhJs3b2qwpJolFAqRl5sHNAGQAyDi1c8mQF5uHno06QGRUISE1ARIJkr4yQUUQzIyb7e8vDzs378fRa2KSv+0FABFrYqwd592Jok4ePAgjI2Noa+vj379+mHEiBFYtGgRv/7s2bOIjY3ll0OHDmm8DEzlVDjAnjlzBv3791dJ79evH86cOaORQjHaMWlSKwDAli3XkZNT+i2mGZ/PgPSxFDgC5SBbSiNxPT09fqjKmiY8PBwCsQAQAMIfhcBxQPSjCBACArEARolGuPv1XYhFYhQUFUAsEmNKzymQyqS6LjpTA5T6yKSkOoBMKtPKTFw9e/ZEbGwsbt++jby8PGzduhVGRkb8+kaNGsHJyYlf2B3FmqPCATY7O1vts1Y9Pb0aP83b265vX0c0bmwGkYhDy5Zbcfx4otp8Xbp0wdq1a8Fd4uTB6DyABAC2arMjKysLLVq0wKJFi7Br1y54eHjAwMAAHh4eOn8+G7Y7TD4sYhjQrX03REVFoUu7LkCYfHjEsN1h2PLPFj64FhQVwH2ROwavHoyM3Aydlp3RvTIfmRT3AhAIBVrpk2tkZAQnJyfY29tDJNLIBGhMNalwgG3ZsiXCwsJU0nft2gU3NzeNFIrRDoGAw19/+cPR0Qz37mWUOU/shAkTcPbsWQzpMgSC4wJgFyCIE6BDhw6oX7++yqw8+fn5WLx4Md577z3ExcXh5cuXiIuLg7+/v86CbFJSEmKiYiCEEMtDluP40eNo06YNThw7gZBlIRBCiOiiaP62cP66fHzc5WM8SH+AvxP+xrOc0p9VM2+HMh+ZKMgAUawIQ9/RzSQRjx8/RmpqqtJSWFhY7eVgVFX469CCBQvg5+eHO3fu8A/aT5w4gR07duD333/XeAEZzbp3LwNRUfLZi143w07nzp3RuXNn5OXl8SMebdmyBZMmT5LfMmsH+c9nkNdys+TbUbG5ZBWNoPz8/LR9aioEAgH69++PoKAgeHp6KqXPmTMHPXr0wOiVozGkxxD+meuGgA0QCUXILchFY8vG1V5mpuaZ8fkM7Nu7T/7IpGRDJxmAw4D0sRSff/65Tsrn4uKiknb+/Hl06NBBB6VhiqvwUIkA8Oeff+Lrr79GbGwsfyswKCgIdevWRYsWLbRRzmr1pg7DRkTw8tqG6OjHkEoJAoF8gvZLl0aXOU+sQkREBLp26wp4Qv0HzRLIRy0uQSwWIz8/XzMnoQNXH1zFX3F/Ybbv7HK9T4z2Vfc1un79ekyaNEk+AEurIqAOgBfymmtNHjqU0a1KddMZMGAAzp07h5ycHNy9exfDhw/HzJkz4eHhoenyMRp09Oh9REamQSqVR0GZDLh8WV6LLY9vV34Lrh5XencFS/XbFRQUoEuXLjh48KDKNHE1XfbLbAxZPQRz98zFiiMrdF0cRkfUPjI5LsCQLkNw9uxZFlwZtSpVgwXkrYk3btyI8PBw2NnZwc/PD/7+/mjfvr2my1jt3sQarKL2GhWVhpIxrm1ba0RGll2LzcvLg7GJMWTeMnlHe3VuAPjtv5ccx4GIIBKJUFRUBABo0aIF5syZA7FYjKVLl+LWrVto2rQpgoKCdHIbuTzWn1qP7058h3Nzz6Gu0euakzLVQZfXaPFHJmySCKYsFQqwqamp2LJlCzZu3IjMzEwMHz4c69evx5UrV96oBk5vYoDNzy+Cg8NPSEvLVVlnYiLGkyeTIJGU/kg+LS0NNjY2wHuQj2JTmmMAXg1o4+bmhq+++godOnTAd999h7Vr1yIrK0tlE0UgDg8Pr7FBVtHKWOFR+iPYmdvpsERvtzfxGmXePOW+RTxo0CC4uLjg6tWrWLVqFR49eoQffvhBm2VjNEgiESEycjSioj7gl8BALwCAUMghN7eozO3L3V3BGAAHcAIOly9fxtChQ2Fra4uQkBAkJSVh2bJlKl0NijeGqqmKB9fD1w6j8bzGWHtybamtsBmGYcodYP/66y+MGzcOixcvxoABAyAUsqHkapuGDU3Rpo01vyxe3BnNm9dDeno+vvrqfJnbKrorcFFcmd0VEA1ADPgN9VO5fWZubo65c+eq/d8hIly9ehUbNmxQW8utSfbH7kd+UT42RmzEkoNLlNaxcYwZhlEod4CNiIhAVlYW2rZtCy8vL6xevRpPnz7VZtkYLROJBAgN7QEA+OGHGNy5k15m/hmfzwA9I9URngC+uwKeAMhHmV0WXFxc1D7vJSJ88sknsLW1xfjx4xEZGYnw8PAaNXAFAKwdtRa/fPQLBnkMQtCBICw5uASFRYVsHGOGYZRVdPqd7Oxs2rhxI3Xu3Jn09PRIIBDQqlWrKDMzs8pT+9QUb9p0da/Tt+9u6tUrjG7efPbavOvWrSNwINSTT9eFka9+Wryayg547dRd4eHhBIA4jlP6GRAQQC4uLvx+FEvJfOHh4Zo69SoL/iOY8DGIG88RPgZN2zFN10V6K7xt1yhTO1U4wBaXkJBAs2bNIhsbG9LX16dBgwZpqlw69bZdvJmZ+SSTycqdPyIigrr36C4PtIpAyIG6d+9OERER5dpHeHg4eXh4kL6+Pnl4eNCePXuIiEgmk9Hp06dp9OjRfEAtGWydnJyosLCwUueqDeJPxYSPQfgY9OD5A10X563wtl2jTO1U6W46xUmlUvzxxx/YtGkTDhw4UNXd6RxroVg+eXl5SEuTjwplbW2t8S4L+vr6pQ5QYWpqih49esDb2xu9e/eGq6srOI7Dnj17sHjx4mrr/qO4Lawn1EOhtFBpJp5Zu2eBQJjeezoa1G2gtTK8jdg1ytQKuo7wNdHb+u346dNc+uyzE/Tll2fI1XUjHTt2X6flcXd3V1uLFQgEKmm2trbUrVu3Mm8p5+bmUmpqKuXm5mqkfIrbw8F/BKu8fpb9jAwmGRA+Bp29dVYjx2P+o+tr9E16JMZoT6UnXNekNWvWwNHREfr6+vDy8sKlS5dKzbthwwZ07doVderUQZ06deDt7a2Sf8yYMeA4Tmnx9fXV9mnUehs2XMV330VjxYpIxMc/L3MygOoQFBTEd+EBwP/87bffEBkZiZCQEPTp0wf6+vpISUnhp0ukEmMhz5kzB37+fjA2MYaNjQ2MTYzh5++Hc+fOVal8UplUqca6YOACBA8JhlQmhbmBOX6f8Dsm95yMzk6d+W22XdiGH0//iJz8nCodm9GdmJgY1KtXDzExMbouClPT6Ta+E+3atYvEYjFt2rSJrl+/TuPHjydzc3NKS0tTm//999+nNWvWUExMDMXHx9OYMWPIzMyMHjz479lXQEAA+fr6UkpKCr88f/683GXS9bdjXcnJKaB69X4gYAW/HD58V6dlKu1ZbXF5eXn0999/k1AoVKnZKhZhPaG8MdZ78kZZImsRcRz32gZZmlQkLSKHOQ6Ej0Ebz26koP1BfO1XIfiPYAraH1RtZaqtdHmNzpo1iwDQ7Nmzq/3Y1S0/P5+aNGlC586d03VRqo2Xlxf9/vvvGtmXzgOsp6cnTZ48mX8tlUrJzs6Oli1bVq7ti4qKyMTEhLZu3cqnBQQE0JAhQypdprc1wMpkMmrU6Cc+uAoEodS+/S8VagClS6XdUuYXRxDeBWEBCAtB8JTfRi5vw6yqelnwklYdW0VeS70oNz+Xv6U8fut4OnjlIAXuCVS65cyUTlfXqEwmI3tHewIHcmjkUC3XRlJSEo0dO5ZsbW1JT0+P7O3tadq0afT06VOtH/u7774jb29vpbTi15SpqSl16tSJTpw4wa8PCAhQe/35+PhorZxBQUFqj3ns2DE+T0ZGBs2fP5/c3NxIX1+f6tatS+3ataPly5crVcD++OMPcnJyIqlUWuVy6TTA5ufnk1AopL179yqlf/jhhzR48OBy7SMzM5P09fXpjz/+4NMCAgLIzMyMLC0tqWnTpjRhwoQy/xlfvnxJGRkZ/JKcnPxWBtjDh+8q1V5rSi22vEp2/+EXOyi3eDYGoTsI0+U12Q4dOpC7uzvp6+uTu7t7tXYDUgRZxaIIrpl5mXT5/mUqKCyotrLUJroKsNHR0fL/oY7y/6WYmBitHu/OnTtkZWVFXbp0oVOnTlFiYiIdOnSImjdvTs7OzvTs2eu71lWWTCYjZ2dn2rlzp1I6ANq8eTOlpKRQXFwcDR48mAwMDOjOnTtEpP4OYkXvIgYEBFBQUFC58wcFBVHz5s1Vjpmfn09ERM+ePSNXV1eqX78+bdq0ia5cuUL379+nI0eO0MiRI2n16tX8voqKisja2poOHjxY7uOXRqcB9uHDhwSA/vnnH6X0WbNmkaenZ7n2MXHiRGrcuDHl5eXxaTt37qT9+/fT1atXae/eveTq6krt27enoqIitfso7dvP2xRgZTIZtW//CwkEysGV41bUqlqs4payRCKR/x1bgbAIhM9B6AaCkXLXIpjqtq9tkbSIBOMFhI9Bep/q8ekHrxwkfAzyWOShlP9p1tNa87fQpuoIsPHx8bRr1y6l5f333yehoZAQCBIaCmnUqFEqeeLj4zVWBl9fX2rQoIFKw7yUlBQyNDSkCRMm8GkAVCorZmZmtHnzZiKSV2gmT55MNjY2JJFIyN7enr7++utSjx0ZGUkCgUClQVfJ4yg+x9evX09EVb+DqNhHRQOsh4dHqes//fRTMjIyoocPH6pdX/KaGjt2LI0ePbrcxy9NhSdcr0lCQkKwa9cunDp1Cvr6+nz6yJEj+d9btmwJd3d3NGnSBKdOnULv3r1V9jNv3jzMmDGDf52ZmYmGDRtqt/A1TEGBFElJWSoz7RAByclZKCiQljkZQE3h5+cHPz+//yYncH21wgxALwDdACQAiASQCCBTvpqKNYwCgLEfjYW1tTU6d+4Mbfr60NeQkQxikRgFRQVYcnAJFgxcgGfZz1DHsA5aNWyllN/za09kvczCkelH0Nq+NV/mxX8shlAg5BtcAfIuRFKZFIsGL9LqObyp5s+fj/DwcNUV7QGIAWlzKbZv347t27crrR42bBh2795d5eM/f/4cR44cwdKlS1W6wNnY2GDUqFEICwvD2rVryzVP8ffff48DBw7gt99+g729PZKTk5GcnFxq/rNnz6Jp06YwMTEpc7+KshUUFJTjrKqfTCZDWFgYRo8eDTs79RN0lHz/PD09ERISUuVj6/QT08LCAkKhkO9LqcB/OJYhNDQUISEhOH78ONzd3cvM27hxY1hYWODff/9VG2AlEgkkEknFT+ANopgM4MmTPABAXl4R1q2LxdixLeDiUrdWBNfiFJMTyJ6X+MYgAtDi1fIYwFr122dmZKJr165anUhb0YdW0RJZ8RqQt0j+oOMHSq2NM3IzkPw8GYXSQjSyaMSnrzm5BmtOrsHT7Kf8tsX3zVTOxo0bIRKJEBYWBjQH0A+AHgDFvA/9AXgDKATwF4Dr8i/369ev18jxb9++DSKCq6ur2vWurq548eIFnjx5Aisrq9fuLykpCc7OzujSpQs4joODg0OZ+RMTE0sNSAq5ubmYP38+hEIhunfvzqcfPHgQxsbGSnkDAwMRGBj42nJWVlxcnNIx3dzccOnSJTx58gTp6elwcVGeBqxt27a4efMmAPlkNjt37uTX2dnZITk5GTKZDAJB5Tvb6PRTUywWo23btjhx4gTeeecdAPJvGydOnMCUKVNK3e5///sfli5diiNHjqBdu3avPc6DBw/w7Nkz2Nraaqrob6SGDU3RsOF/nfY7d66vw9JUjWJygj/O/YEiryL1o25bABACkKpZJwCoPmHixIlo2bKlVmqy6rr5KNIB+bdqY/3/PjDMDM2Q+UMmbjy6AXNDcz79/J3zeJr9FD1demLh/oX46s+vUFBUAIe6Dnie8xx5BXkwELN5SyvKzMwMO3fuhI+PDyZNnoSirUUoGlYEWL/KwAFIB0S/iyDKFmHd5nUICAgoV22yIkhDXeXGjBmDPn36wMXFBb6+vhg4cCD69u1bav68vDylO4PFvffeexAKhcjLy4OlpSU2btyoVNHp2bMn1q1bp7RN3bqlz6W8fft2fPrpp/zr/Px8cByH0NBQPu2vv/5C165dS92Hi4uL0kBHr6s07d27FwUFBZgzZw7y8vKU1hkYGEAmkyE/P79KA+jovFoyY8YMBAQEoF27dvD09MSqVauQk5ODsWPHAgA+/PBD1K9fH8uWLQMALF++HAsXLsSOHTvg6OiI1NRUAICxsTGMjY2RnZ2NxYsXw9/fHzY2Nrhz5w5mz54NJycn+Pj46Ow8a7uTJ5PQvXtDCASa/fDQphmfz8C+vfvkkxP4QDnIKiYnUBdcFeuT5dtMmDABFy5cgJGRkUbLp+7WbfFbvOro6+mjjUMbpbTvRn6H973eh7OVM1oubomCogLoCfWQ+DwR2y5sw7fDv+Xz/nTmJzxKf4R3276L5vWba+Q83mQcx2Hs2LHo1KkTWrdpjaJLRcCgYhkuAno5eoiJiVGpIVWVk5MTOI5DfHw8hg4dqrI+Pj4ederUgaWlJV/WksG4sLCQ/71Nmza4d+8e/vrrLxw/fhzDhw+Ht7c3fv/9d7XHt7CwQFxcnNp1K1euhLe3N8zMzPjjF2dkZAQnJ6dyn+vgwYPh5eXFv54zZw7q16+PadOm8Wn165f9hV8sFqs9pqWlJczNzfnaqoK9vT0AwMTEBOnp6Urrnj9/DiMjoyqPTqfzgSZGjBiB0NBQLFy4EK1atUJsbCwOHz4Ma2v518SkpCSkpKTw+detW4eCggIMGzYMtra2/KL4piMUCnH16lUMHjwYTZs2xbhx49C2bVucPXv2rb8NXFmjRv2JXr1+w+bN13RdlArp0qWL/PnUJQ6iH0XAecifv56H/PUlAG4AhkNeKxG9+vkugMEAzAHIgGvXrsHR0RHLly+vkVPpWZhYYID7AIRdDuMnhi+UFsK/jT+WDFmiVKPafG4zFv+xGFceXOHTHqU/wqrjq3Dx7kWVfS86sIhNyQf550pebh7QBEAOgIhXP5sAebl5KnMca0K9evXQp08frF27VqWGlZqaiu3bt2PEiBH839fS0lLps/L27dvIzc1V2s7U1BQjRozAhg0bEBYWhvDwcDx/rn6S59atWyMhIUFtDdrGxgZOTk5qg2tlmJiYwMnJiV9MTExQt25dpbTKBjuBQIDhw4dj27ZtePToUbm2uXbtGlq3bl2p4ympcjOpN9Db2g+2NKGhlwhYQXXr/kBPnuToujgVFhERQf7+/iQQyodYFAgFNGDgAHlL4vdetTJWtyyQ95VFsZbldevWpaVLl9a4/42yhm0s7qfTP9EHP39A957c49N2XNhB+BjkuVS55f7R60dpyvYp5dpvdavuazQkJIQEYgFhJEhoKh/QRGQqIowECcQCWr58uVaOe+vWLbKwsKCuXbvS6dOnKSkpif766y9q0aKFSjedkSNHkqurK0VHR1NkZCT16tWL9PT0+FbE33zzDe3YsYPi4+Pp5s2bNG7cOLKxsSm1v+fTp09JT0+P4uLilNKhprVycaV103ny5Em5z1vTrYifPn1KTZs2pfr169PGjRvpypUr9O+//9KePXuoadOm5Ofnp5S/e/fuFBxc9f9xFmDVYAFWWUFBEbm7byFgBY0d+5eui1Npxccizs3NlQdcnzIC7CL5qE+cgKMNGzaQs7MzH2jr1KlDwcHB9Msvv+isD21xVRkV6uj1ozT4h8G0cN9CPk0mk5Hl55b8QBj4GCSeIJ816Mu9X2q6+BVW3ddo67atCSJ5166evXtSVFQU9ejVQ97VSwRq066N1o59//59CggIIGtra9LT06OGDRvS1KlTVfr2P3z4kPr27UtGRkbk7OxMhw4dUuqm89NPP1GrVq3IyMiITE1NqXfv3hQdHV3msYcPH05z585VSitPgC3+pVSxuLi4lPucNR1giYjS09Np3rx51KxZM5JIJGRgYEDu7u60YMECpS8qDx48ID09PUpOTi738UvDAqwaLMCq+uefh3zf2G+/jawRkwFU1VC/oSSyFslHdVIXXBfKB6Lw9/cnIqLCwkLatm2b2jlroYM+tNqUkZtB3f7XjepMq0N5BXl8cBV+IiThJ0KavVu3wwRW5zWamJgoH25TJKTly5fzNT6pVEohISEkFMlrtElJSVovS3W7cuUKWVlZUVZWlq6LUm1mz55N48eP18i+dP4MlqkdOna0w/jx8laCgYFna8RkAFU14/MZkD6WyhtBlejNo2gEJX0sxeeffw4AEIlEGDVqFK5fv44dO3aoPNNXvBdTp05FTEwMpNLSWlDVfKYGpjg96zSernyKFUdW8M92pTIppDIp6tf5r8FJ1ssstAhqgU9//RSFRYVl7LV2EggE6N+/P/459w9mz57Nd9sQCASYM2cOzkWcQ//+/TXeergmcHd3x/Lly3Hv3j1dF6XaWFlZYcmSJa/PWB4aCdNvGFaDVe/Zs1wyNf2uVg6jWJp169YRx3HymqwPCCPLPxkAP1pUKYupqSn5+vrS0qVL6cyZM0qjjdUWpT3bnRv+323Dw3GHCR+DGs9rrLTtxrMbaf2p9fTwhfrRc6qCXaNMbaDzbjpM7VGnjj4sLAyQmSkfsUUo5LBgQQT69nWstd/eJ0yYgJYtW2LlypXYu28vZFIZBEIBhrwzBJ9//nmZ/V9dXFwQFxenVIvnOI7v7J6ZmYnDhw/j8OHDAOT98jw9PdG1a1d07doVnTp1wvHjx6t1gviKel1fXQDo0LgD9k/ej9wC5RarK46sQEJqAmzNbDG41WAAwOPMx0h6noRWDVtBJJR//Cw6sIiNQsW8mXQd4Wsi9u1YvdImA/jjj391XTSNqOiE7CUnF1D83LNnDxUVFVFUVBStWrWK/P39ycrKqtRntiVfvwnPcKVSKQXtD6KeK3rS06z/GuOsP7We8DGo36p+fFp5W0AXx65RpjbgiGrxQzQtyczMhJmZGTIyMmBqavr6Dd4CRAQvr22IikpTGq+Y4wA9PSEuXnwfrVpZl76DN9SePXsQHByMmzdvwsXFBUFBQWoHBSAi3L59G2fPnuWXu3fvqt2nUCiEp6cn3//P2dmZ/2lubl5mWWpybRgAvjn6Db768yt81vszvnZaJC2C6VRT5BXmQSwUo0BaoFRrVoddo0xtwAKsGuziVZWfXwQHh5+Qlpardr2RkQi7dw9Gv36Nq7lktZe+vj7y8/MrtE29evVUgq6TkxMSEhL4YfqIiP8ZHh5e44KsTCbDy8KXMJQYAgCiEqPQ7qv/hjwVi8TIX1f2+8KuUaY2YAFWDXbxqpecnMlPBqCQmZmPL7+MwD//PIJAwGH16t5wdq6DadNO4Pvve8Pbu+wBxd9mHh4eap/hOjs746uvvsK///6L27dv8z8Vw4JWhJ2dHUJDQ2FhYQFLS0tYWFjAwsKi1DFm1dF2zZiIMCNsBladWMXPKsRqsMybgAVYNdjFWzEFBVJMmHCMH0rR2toQaWm5aN/eGhcvjq61DaC0bc+ePfD391epde7Zs0ftbebs7GzcuXOHD7rFA3B5h4BTMDY2Vgm66n6PiYnBtGnTtFozLm1WobKCLLtGmdqABVg12MVbcUSEZcsu4ssvI5TSDx/2h49Po1K2Ysr7DPd1WrZsievXr6v0SzYzM0ObNm3w5MkTPH36FE+fPkVRUVGVy123bl1MmDBBaTxwGxsb2NraVnjM2Mq0ImbXKFMbsACrBrt4K4eI4OT0M+7ezQAg78bTpo0Vq8VWg/LWhokIGRkZePr0KR90iwffkml37typcFnMzMz4YFsy+Bb/vU6dOvz/RUVvQ7NrlKkNWIBVg128lXPkyD34+oarpG/c6ANHRzP06mWvg1K9PTRVGy6utOfE1tbW8PPzQ2pqKlJSUvilIo22JBIJbGxsIBaLcfv2baX9v+42NLtGmdqABVg12MVbcaV14xEIAGNjMTIzCzBsWFOEhnaHg4OZ7grKVEhFnhMraseKYFs8+Jb8/cWLF2Uel+M4uLu7IzY2Vu16do0ytQELsGqwi7fiyurGY2goQl5eEYgAAwMR5s71xKxZ7XHu3CPW2rgW0EbN+OXLl0hNTUVqaiq6deumNDG4gr6+vso8qArsGmVqAxZg1WAXb+Wo68YDAFZWhnj+/CWmTj2BM2ceAAAcHEygpyfEv/+ms9bGb7nSbkOzGixT27EAqwa7eLWDiBAWdhMzZ57Cw4fZSutYa+O3V0W7KwHsGmVqBzZdHVNtOI7DyJHNkJAwFra2Rny6YtKA2bNPoU+f3QgNjcTVq0/4Gs3x44lwc9uE48cTdVV0Rov8/PwQHh4Od3d36Ovrw93dvczgyjC1BavBqsG+HWtXaa2NGzQwxoMH/9VsbW2N0KePAyIiHuLu3Yxy30o+fjyRPdt9w7FrlKkNWIBVg1282lNWa2M3t3r46KOWOHYsEadOJSMvT3VABMWtZD+//ZDJCBYWBrCwMIClpfxnvXr6mDv3LK5ff8ae7b7B2DXK1AYswKrBLl7tKau1sY2NIe7f/wQSiQgvXxYhIuIBPvjgEFJT5XmLD1xhZPSd2gBc0uHD/jh06B4MDUVwdq7DL9bWhkqBl9V6axd2jTK1AQuwarCLV7vKam3coIEJ/7q0W8l//eWPnJxCPHmSi6dP8/jl8eNcnDv3kO8SJBRyaN3aCleuPEFhoUxpH8bGenByqgMfH0csW9YVXl7bEBmZhpYtLXD69AiYm+uXu+Zb1eDMgnvFsWuUqQ1qRCOnNWvWwNHREfr6+vDy8sKlS5fKzL979240a9YM+vr6aNmyJQ4dOqS0noiwcOFCflxUb29vpZFiGN1q2NAUbdpYqyzFgysRYcGCCAhK/IcKBMDChRHw83PGhAmtMH9+R6xa1Qvbtg3AF1+0Q26uPLgCgFRKuHw5DR991AKTJrVCnz4OcHQ0hUDAITu7ELGxj3H3bjqOHr2PyMg0AEBc3FPUrbsGBgar4Oj4Ezp02I4hQ/bi00+PYvPmOKWyJCZmICenAIGBZxAf/xyBgWdUxgJ+HSKq0vYlaatBWHU0NGON2Zg3jc5rsGFhYfjwww+xfv16eHl5YdWqVdi9ezdu3rwJKysrlfz//PMPunXrhmXLlmHgwIHYsWMHli9fjujoaLRo0QIAsHz5cixbtgxbt25Fo0aNsGDBAsTFxeHGjRvlmqaLfTvWvfLeSlYo69lu27bKz2Lz84tw714Gbt9OR506EsyYcRLR0Y8hlZZ9Kbz7blP89ttgAIBUKoNEslJlG2trQ5ib68PHxxHffdeLT/fx+R1CIQc9PQHEYuGrRYDU1FwcPnyPz3f4sD8uXEhBUZEMQiEHkUgAoVAAkYiDUChAw4YmePddFz7/rl0JKCiQQijkIBDIW2PfuZOBJk3MsG5dH/Tp48jn3bfvNrKzC0FEIILSTzMzCfz8mvJ5f/stAc+fv4RMRpDJCCtWRCIpKQv29iZYvLgTxoxpyecNC0vA48f//Z2Kf6IYGIgwfrw7//r3328qNWRTfPwQEb77LhpJSVnlenbOrlGmNtB5gPXy8kL79u2xevVqAPLJmBs2bIipU6di7ty5KvlHjBiBnJwcHDx4kE/r0KEDWrVqhfXr14OIYGdnhy+++AIzZ84EAGRkZMDa2hpbtmzByJEjX1smdvHWDOW9lQxUPCArlHYbeutWX7i41ENqag6/NGtWFyNGNAMAPHuWh/r11yM/X6q27MWDsUxGEAq/ee35Kp4xX7v2FHl56vfbrVsDnD793/+wpeUaPH2qfrQjZ2dz3Lr1Mf/aweFHJCVlqc3r5lYP16+PLfZ6E+Ljn6vNa2VliLS0Sfzr9u1/xeXLaWrzWlgY4MmTyfzrHj124fTpB2rzFve6ftHsGmVqA9VPnGpUUFCAqKgozJs3j08TCATw9vbG+fPn1W5z/vx5zJgxQynNx8cH+/btAwDcu3cPqamp8Pb25tebmZnBy8sL58+fVxtg8/PzlQYpz8zMrMppMRrSsKEpGjYs34enRCJCZOToUgOyuuBa/DZ0yVrv6tUxZdai6tUzwL5976BfP9XgHBraHb6+ysFh+/YBKCyUoqBAhoICKQoLZYiLe4JNm67xeaRSQmRkGvz9nWFjYwSplF4tMhQVySCVEpo1q6u039697ZGeno+iIhkuXUpBVtZ/Qw6+eJHPD9wAAF27NkBaWi44DhAIOHCcvG8yxwH29srvs7e3A5o1qweAcOpUMtLT80EEcJyi5vvffvv0cUSTJuZK2yvWmZiIVfZbv77ylyOAcPjwfbx48ZJ/dr5gQQT69nVkLcCZWk2nAfbp06eQSqWwtrZWSre2tkZCQoLabVJTU9XmT01N5dcr0krLU9KyZcuwePHiSp0DU3NUJCAD8onik5KylIIrIA+2yclZKCiQqg3MgOI5v/rgHBaWgBkz2hVL4/D++64q23t5bVO7fVJSJnbvHlyu4LJr1yAA6mviT5/m4ejR+3xNcNu2Aa/dn8L33/fm97t377/Fyg08eaK836+/7lru/c6f31El7ciRe9ix47/rXfFFo/gxGKY20mmArSnmzZunVCvOzMxEw4YNdVgipjpUptarUJXgrIntiyurJl6VmqC29lvdx2AYXdFpgLWwsIBQKERamvLzm7S0NNjY2KjdxsbGpsz8ip9paWmwtbVVytOqVSu1+5RIJJBIJJU9DaYWq2itV6EqwVkT2xenyWBdHfut7mMwjK7o9D9XLBajbdu2OHHiBN555x0A8kZOJ06cwJQpU9Ru07FjR5w4cQLTp0/n044dO4aOHeW3nho1agQbGxucOHGCD6iZmZm4ePEiJk6cqM3TYd4ylQ3OmtpeQZPBujr2W93HYBidIR3btWsXSSQS2rJlC924cYM++eQTMjc3p9TUVCIi+uCDD2ju3Ll8/nPnzpFIJKLQ0FCKj4+noKAg0tPTo7i4OD5PSEgImZub0/79++nq1as0ZMgQatSoEeXl5ZWrTBkZGQSAMjIyNHuyDMNoBLtGmdpA518PR4wYgSdPnmDhwoVITU1Fq1atcPjwYb6RUlJSEgTFRhvo1KkTduzYgfnz5yMwMBDOzs7Yt28f3wcWAGbPno2cnBx88sknSE9PR5cuXXD48OFy9YEF/uubx1oTM0zNpLg2Sbe9DBmmTDrvB1sTPXjwgDVyYphaIDk5GQ0aNNB1MRhGLRZg1ZDJZHj06BFMTExqfQtGRYvo5ORk1iG/Ctj7qBmaeh+JCFlZWbCzs1O6w8UwNYnObxHXRAKB4I37VmxqasoCgwaw91EzNPE+mpmZaag0DKMd7KsfwzAMw2gBC7AMwzAMowUswL7hJBIJgoKC2EAaVcTeR81g7yPzNmGNnBiGYRhGC1gNlmEYhmG0gAVYhmEYhtECFmAZhmEYRgtYgGUYhmEYLWAB9i0REhICjuOUZiFiyufhw4cYPXo06tWrBwMDA7Rs2RKXL1/WdbFqFalUigULFqBRo0YwMDBAkyZNsGTJEjaWMPNGYyM5vQUiIyPx448/wt3dXddFqXVevHiBzp07o2fPnvjrr79gaWmJ27dvo06dOrouWq2yfPlyrFu3Dlu3bkXz5s1x+fJljB07FmZmZpg2bZqui8cwWsEC7BsuOzsbo0aNwoYNG/DVV1/puji1zvLly9GwYUNs3ryZT2vUqJEOS1Q7/fPPPxgyZAgGDBgAAHB0dMTOnTtx6dIlHZeMYbSH3SJ+w02ePBkDBgyAt7e3rotSKx04cADt2rXDu+++CysrK7Ru3RobNmzQdbFqnU6dOuHEiRO4desWAODKlSuIiIhAv379dFwyhtEeVoN9g+3atQvR0dGIjIzUdVFqrbt372LdunWYMWMGAgMDERkZiWnTpkEsFiMgIEDXxas15s6di8zMTDRr1gxCoRBSqRRLly7FqFGjdF00htEaFmDfUMnJyfjss89w7Nixck80z6iSyWRo164dvv76awBA69atce3aNaxfv54F2Ar47bffsH37duzYsQPNmzdHbGwspk+fDjs7O/Y+Mm8sFmDfUFFRUXj8+DHatGnDp0mlUpw5cwarV69Gfn4+hEKhDktYO9ja2sLNzU0pzdXVFeHh4ToqUe00a9YszJ07FyNHjgQAtGzZEomJiVi2bBkLsMwbiwXYN1Tv3r0RFxenlDZ27Fg0a9YMc+bMYcG1nDp37oybN28qpd26dQsODg46KlHtlJubqzIxulAohEwm01GJGEb7WIB9Q5mYmKBFixZKaUZGRqhXr55KOlO6zz//HJ06dcLXX3+N4cOH49KlS/jpp5/w008/6bpotcqgQYOwdOlS2Nvbo3nz5oiJicG3336Ljz76SNdFYxitYbPpvEV69OiBVq1aYdWqVbouSq1y8OBBzJs3D7dv30ajRo0wY8YMjB8/XtfFqlWysrKwYMEC7N27F48fP4adnR3ee+89LFy4EGKxWNfFYxitYAGWYRiGYbSA9YNlGIZhGC1gAZZhGIZhtIAFWIZhGIbRAhZgGYZhGEYLWIBlGIZhGC1gAZZhGIZhtIAFWIZhGIbRAhZgmWpz6tQpcByH9PR0XRelVI6OjmwgDoZhNIIFWEYjOI4rc1m0aJGui1ijLFq0CK1atdJ1MRiG0SI2FjGjESkpKfzvYWFhWLhwodIg+cbGxrh8+XKF91tQUMCG0mMYplZiNVhGI2xsbPjFzMwMHMcppRkbG/N5o6Ki0K5dOxgaGqJTp05KgVhRs/v555/RqFEjfi7bpKQkDBkyBMbGxjA1NcXw4cORlpbGbzdmzBi88847SmWaPn06evTowb/OysrCqFGjYGRkBFtbW6xcuRI9evTA9OnTlbbLzc3FRx99BBMTE9jb2ysN7H///n1wHIddu3ahU6dO0NfXR4sWLXD69Gk+z5YtW2Bubq60z3379oHjOH794sWLceXKFb6Gv2XLloq83QzD1AIswDLV7ssvv8Q333yDy5cvQyQSqcyo8u+//yI8PBx79uxBbGwsZDIZhgwZgufPn+P06dM4duwY7t69ixEjRlTouDNmzMC5c+dw4MABHDt2DGfPnkV0dLRKvm+++Qbt2rVDTEwMJk2ahIkTJ6pMWTdr1ix88cUXiImJQceOHTFo0CA8e/asXOUYMWIEvvjiCzRv3hwpKSlISUmp8LkwDFPzsVvETLVbunQpunfvDgCYO3cuBgwYgJcvX/K11YKCAvzyyy+wtLQEABw7dgxxcXG4d+8eGjZsCAD45Zdf0Lx5c0RGRqJ9+/avPWZWVha2bt2KHTt2oHfv3gCAzZs3w87OTiVv//79MWnSJADAnDlzsHLlSpw8eRIuLi58nilTpsDf3x8AsG7dOhw+fBgbN27E7NmzX1sWAwMDGBsbQyQSwcbG5rX5GYapnVgNlql27u7u/O+2trYAgMePH/NpDg4OfHAFgPj4eDRs2JAPrgDg5uYGc3NzxMfHl+uYd+/eRWFhITw9Pfk0MzMzpaCprnyKW93FywcAHTt25H8XiURo165ducvCMMzbgQVYptrp6enxvyueS8pkMj7NyMiowvsUCAQoOfNiYWFhlcsHyMtYvHzVWRaGYWovFmCZGs/V1RXJyclITk7m027cuIH09HS4ubkBACwtLZVaMgNAbGws/3vjxo2hp6eHyMhIPi0jIwO3bt2qVJkuXLjA/15UVISoqCi4urryZcnKykJOTo7asgCAWCyGVCqt1LEZhqkdWIBlajxvb2+0bNkSo0aNQnR0NC5duoQPP/wQ3bt3R7t27QAAvXr1wuXLl/HLL7/g9u3bCAoKwrVr1/h9mJiYICAgALNmzcLJkydx/fp1jBs3DgKBgK9FV8SaNWuwd+9eJCQkYPLkyXjx4gXfWMvLywuGhoYIDAzEnTt3sGPHDpVWwo6Ojrh37x5iY2Px9OlT5OfnV/4NYhimRmIBlqnxOI7D/v37UadOHXTr1g3e3t5o3LgxwsLC+Dw+Pj5YsGABZs+ejfbt2yMrKwsffvih0n6+/fZbdOzYEQMHDoS3tzc6d+4MV1dXvnFVRYSEhCAkJAQeHh6IiIjAgQMHYGFhAQCoW7cutm3bhkOHDqFly5bYuXOnykAb/v7+8PX1Rc+ePWFpaYmdO3dW/I1hGKZG46jkwyKGeUvk5OSgfv36+OabbzBu3LhybXP//n00atQIMTExbCQmhmHKxLrpMG+NmJgYJCQkwNPTExkZGQgODgYADBkyRMclYxjmTcQCLPNWCQ0Nxc2bNyEWi9G2bVucPXuWv7XLMAyjSewWMcMwDMNoAWvkxDAMwzBawAIswzAMw2gBC7AMwzAMowUswDIMwzCMFrAAyzAMwzBawAIswzAMw2gBC7AMwzAMowUswDIMwzCMFrAAyzAMwzBa8H8N/lhZCKD6zAAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 300x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Ablation study (COCO)\n",
    "normalized_accuracy = 0.5285\n",
    "normalized_accuracy2 = 0.5285\n",
    "data_path = '../data/imagebind_coco.csv'\n",
    "fig = plt.figure(figsize=(3, 2))\n",
    "# layer: array 32 to 1 one by one\n",
    "show_idx = 10\n",
    "x_layer = np.array(range(1, 33, 1))[show_idx:]\n",
    "x = 1 / (x_layer * per_layer_per_sample_infer_time + per_layer_load_time / batch_size)\n",
    "y = np.array(pd.read_csv(data_path).iloc[:, 6])[show_idx:] / normalized_accuracy2 # baseline: zeroshot\n",
    "y1= np.array(pd.read_csv(data_path).iloc[:, 8])[show_idx:] / normalized_accuracy2 # plora healing. baseline: healing\n",
    "y2 = np.array(pd.read_csv(data_path).iloc[:, 3])[show_idx:] / normalized_accuracy2 # healing with duel plora (tlora)\n",
    "\n",
    "# display data points\n",
    "plt.plot(x, y, label='Zero-shot EE', color='black', linestyle='-', marker='o', markersize=4)\n",
    "plt.plot(x, y1, label='Healing EE', color='darkblue', linestyle='--', marker='^', markersize=4)\n",
    "plt.plot(x, y2, label='DPL EE', color='darkgreen', linestyle=':', marker='x', markersize=4)\n",
    "\n",
    "# TODO check this \n",
    "# Dynamic embedding accuracy.\n",
    "# Raw data: e2e_lora_e2e_predict_model_flicker.csv\n",
    "# S = [1, 10, 40], Q = 50\n",
    "# x_layer = np.array([23.15, 18.4, 14.983])\n",
    "# x = 1 / (x_layer * per_layer_per_sample_infer_time + per_layer_load_time / batch_size)\n",
    "# y = np.array([0.24, 0.08, 0.05]) / normalized_accuracy\n",
    "\n",
    "# y1 = np.array([0.63, 0.52, 0.37]) / normalized_accuracy\n",
    "\n",
    "# (tmp) Dynamic embedding accuracy. Ground truth max\n",
    "# Raw data: e2e_coco_lora_test_coco_max.csv\n",
    "# S = [1], Q = 10\n",
    "x_layer = np.array([16.1814,21.4118,20.5950])\n",
    "x = 1 / (x_layer * per_layer_per_sample_infer_time + per_layer_load_time / batch_size)\n",
    "y = np.array([0.26489,0.3737,0.3620]) / normalized_accuracy\n",
    "\n",
    "y1 = np.array([0.5020,0.5637,0.5776]) / normalized_accuracy\n",
    "\n",
    "\n",
    "# draw a scatter plot\n",
    "plt.scatter(x, y, label='PE', color='white', marker='o', s=50, edgecolors='black')\n",
    "plt.scatter(x, y1, label='Ous (PE + FG)', color='darkred', marker='*', s=100, edgecolors='black')\n",
    "\n",
    "x_layer = np.array([21.4118,20.5950,24.9898,20.7066,15.9584,16.4932,24.9898])\n",
    "x = 1 / (x_layer * per_layer_per_sample_infer_time + per_layer_load_time / batch_size)\n",
    "y = np.array([0.2233,0.182,0.3383,0.1812,0.107,0.1305,0.3383]) / normalized_accuracy\n",
    "\n",
    "y1 = np.array([0.3911,0.3889,0.4337,0.3938,0.332,0.224,0.4337]) / normalized_accuracy\n",
    "plt.scatter(x, y, label='PE', color='green', marker='o', s=50, edgecolors='black')\n",
    "plt.scatter(x, y1, label='Ous (PE + FG)', color='green', marker='*', s=100, edgecolors='black')\n",
    "\n",
    "plt.xlabel('Throughput')\n",
    "plt.ylabel('Accuracy')\n",
    "\n",
    "plt.legend(loc='lower left', bbox_to_anchor=(1.05, 0.15), ncol=1, borderaxespad=0, frameon=False, labelspacing=0.6) \n",
    "plt.savefig('../figs/eval-ablation-coco.pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 300x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# query cost vs acc\n",
    "\n",
    "# Example data\n",
    "fig = plt.figure(figsize=(3, 2))\n",
    "query_cost = [0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1.0]\n",
    "ee_acc = [45, 45, 45, 45, 45, 45, 45, 45, 45, 45, 45]\n",
    "ours_acc = [44, 47, 50, 52, 54, 55, 55, 55, 55, 55, 55]\n",
    "mfm_acc = [55, 55, 55, 55, 55, 55, 55, 55, 55, 55, 55]\n",
    "\n",
    "plt.plot(query_cost, ours_acc, label='Ours', marker='s', linestyle='-', color='blue')\n",
    "plt.plot(query_cost, ee_acc, label='EE', marker='d', linestyle='--', color='orange')\n",
    "plt.plot(query_cost, mfm_acc, label='MFM', marker='x', linestyle='-.', color='red')\n",
    "\n",
    "plt.xlabel('Query cost')\n",
    "plt.ylabel('R@1')\n",
    "plt.title('')\n",
    "plt.legend(loc='best')\n",
    "plt.grid(True)\n",
    "\n",
    "plt.savefig('../figs/eval-query.pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot-scripts/eval-e2e-perf.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "matplotlib.rcParams['pdf.fonttype'] = 42\n",
    "matplotlib.rcParams['ps.fonttype'] = 42"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# Load the CSV file\n",
    "file_path = '../data/processed_e2e_results_coco.csv'\n",
    "data = pd.read_csv(file_path)\n",
    "\n",
    "# Ensure all values in 'Tensor' and 'Accuracy' are numeric\n",
    "data['Tensor'] = pd.to_numeric(data['Tensor'], errors='coerce')\n",
    "data['Accuracy'] = pd.to_numeric(data['Accuracy'], errors='coerce')\n",
    "\n",
    "# Filter the data for 'Baseline-trunk-lora' and 'Dynamic'\n",
    "baseline_trunk_lora = data[data['Type'] == 'Baseline-trunk-lora']\n",
    "baseline_plora = data[data['Type'] == 'Baseline-plora']\n",
    "e2e_q20 = data[(data['Type'] == 'E2E') & (data['Q'] == 20.0)]\n",
    "\n",
    "# Group by 'Tensor' and get the max 'Accuracy' for each group\n",
    "baseline_trunk_lora_max = baseline_trunk_lora.groupby('Tensor')['Accuracy'].max().reset_index()\n",
    "baseline_plora_max = baseline_plora.groupby('Tensor')['Accuracy'].max().reset_index()\n",
    "e2e_q20_max = e2e_q20.groupby('Tensor')['Accuracy'].max().reset_index()\n",
    "\n",
    "# Plot the data\n",
    "plt.figure(figsize=(10, 6))\n",
    "# plt.plot(baseline_trunk_lora_max['Tensor'], baseline_trunk_lora_max['Accuracy'], label='Baseline-trunk-lora', marker='o')\n",
    "plt.plot(baseline_plora_max['Tensor'], baseline_plora_max['Accuracy'], label='Baseline-plora', marker='s')\n",
    "plt.plot(e2e_q20_max['Tensor'], e2e_q20_max['Accuracy'], label='E2E', marker='x')\n",
    "\n",
    "plt.xlabel('Latency (loding fully)')\n",
    "plt.ylabel('Relative R@1')\n",
    "# plt.title('Accuracy vs Tensor')\n",
    "plt.legend()\n",
    "plt.grid(True)\n",
    "\n",
    "# Add tag in the bottom right corner\n",
    "tag_text = \"COCO\"\n",
    "plt.text(0.99, 0.015, tag_text, horizontalalignment='right', verticalalignment='bottom', transform=plt.gca().transAxes, \n",
    "         fontsize=25, color='white', bbox=dict(facecolor='gray', alpha=0.8))\n",
    "\n",
    "plt.savefig('../figs/eval-e2e-perf.pdf', format='pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0      1.0\n",
       "1      2.0\n",
       "2      3.0\n",
       "3      4.0\n",
       "4      5.0\n",
       "5      6.0\n",
       "6      7.0\n",
       "7      8.0\n",
       "8      9.0\n",
       "9     10.0\n",
       "10    11.0\n",
       "11    12.0\n",
       "12    13.0\n",
       "13    14.0\n",
       "14    15.0\n",
       "15    16.0\n",
       "16    17.0\n",
       "17    18.0\n",
       "18    19.0\n",
       "19    20.0\n",
       "20    21.0\n",
       "21    22.0\n",
       "22    23.0\n",
       "23    24.0\n",
       "24    25.0\n",
       "25    26.0\n",
       "26    27.0\n",
       "27    28.0\n",
       "28    29.0\n",
       "29    30.0\n",
       "30    31.0\n",
       "31    32.0\n",
       "Name: Tensor, dtype: float64"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "baseline_plora_max['Tensor']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0     0.0008\n",
       "1     0.0028\n",
       "2     0.0024\n",
       "3     0.0020\n",
       "4     0.0024\n",
       "5     0.0016\n",
       "6     0.0060\n",
       "7     0.0028\n",
       "8     0.0064\n",
       "9     0.0084\n",
       "10    0.0120\n",
       "11    0.0112\n",
       "12    0.0124\n",
       "13    0.0136\n",
       "14    0.0160\n",
       "15    0.0284\n",
       "16    0.0536\n",
       "17    0.0640\n",
       "18    0.0924\n",
       "19    0.1368\n",
       "20    0.1844\n",
       "21    0.2988\n",
       "22    0.4204\n",
       "23    0.5576\n",
       "24    0.5860\n",
       "25    0.6264\n",
       "26    0.6232\n",
       "27    0.6412\n",
       "28    0.6328\n",
       "29    0.7676\n",
       "30    0.8876\n",
       "31    0.9772\n",
       "Name: Accuracy, dtype: float64"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "baseline_plora_max['Accuracy']"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot-scripts/eval-e2e-throughput-r1.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "matplotlib.rcParams['pdf.fonttype'] = 42\n",
    "matplotlib.rcParams['ps.fonttype'] = 42"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAATgAAADdCAYAAAAvgW7vAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8pXeV/AAAACXBIWXMAAA9hAAAPYQGoP6dpAAArpUlEQVR4nO3deVxU9f4/8NcsMBBrMLIjgqBBmLhEgrhmGCaY2lXDBBEtu11M+Kq5lCtK2Ybo1TKRpJ96xRTU61KUu1gu4AJuxCIuIA/AGEAFhzm/P3TOZZgBZoYZZhjez8eDh/LmnDPvz2Hmzedsnw+HYRgGhBBigLi6ToAQQrSFChwhxGBRgSOEGCwqcIQQg0UFjhBisKjAEUIMFhU4QojBogJHCDFYfF0n0NEkEgnu378PCwsLcDgcXadDCGmGYRjU1NTAyckJXG77+mBdrsDdv38frq6uuk6DENKGO3fuwMXFpV3b6HIFzsLCAsCznWdpaanjbAghzYlEIri6urKf1fbocgVOelhqaWlJBY4QPaaJU0h0kUEN+jQ+gT7lQoi+oQKnosuXL8PT0xOXL1/WdSq4fPkyenr01ItcCNFHVOBUtGzZMhQWFmL58uW6TgVLP1uKouIiLFu6TNepEKKXqMCpICcnB/v27cOYMWOQkZGBnJwcneay/8B+eMEL+/bv02kuhOgrKnAqWLFiBby8vLB37154enpi5cqVOstl+bLl6MbvhsmYDCFfiBXLV+gsF0L0FRU4JUl7b5999hkEAgE+++wznfXipL23IHEQ+OAjSBxEvThCFKACpyRp7+3dd98FAISHh+usFyftvfnCFwDQB32oF0eIAjotcCdPnkRoaCicnJzA4XCQkZHR5jonTpzAgAEDYGJiAg8PD3z33Xdaz7Np743Pf3brIJ/P10kvrmnvjQceAIAHHvXiCFFApwWurq4Offv2xYYNG5RavqioCGPGjMGQIUOQk5ODxYsXY86cOdizZ49W82zee5PSRS+uee9NinpxhMjT6ZMMISEhCAkJUXr57777Dt27d0diYiIAwNvbGxcuXMBXX32FiRMnaiVHae8tNTWV7b1JSXtxkZGRyMnJQb9+/bSSQ9Nc9h/Yj/EYz/bepKS9uIz9GR2SCyGdQac6B3f27FkEBwfLxEaPHo0LFy7g6dOnCtepr6+HSCSS+QKAxsZG9ksikQB4NtJI8/iKFSvw0ksvYdKkSWxc+vSARCLB5MmT0bt3b8THx7PxptuQLs8wjNJxAHJxiUSC5cuWw87YDn34fcDhc9gvAAAXeIX/ChxMHLBq5apW26Qo3rRNiuLaalNrcWVzpzYZXps0pVM9i1pWVgZ7e3uZmL29PcRiMSoqKuDo6Ci3TkJCAlaskD9sKygogLm5OQDAysoKjo6OePDgAaqrq9llHj58iH379mHnzp0oKipi4w4ODrC2tkZxcTEaGhqwYsUKZGRk4Pz58/D390dBQQH7ywQAd3d38Pl85Ofny+Tg5eUFsVgss20ul4tevXqhrq4Od+/eZePl5eXYf2A/oj2i4eTvxMbry+rx8PhDmPuYw9zXHLMxGzdwA2fPnsXgwYPl2iQUCiEUCnHv3j3U1dW12CYpFxcXmJuba6VNxsbG8PDwQHV1NcrKyti4mZkZXF1dUVVVhYqKCjbe0u+J2mRYbaqtrYWmcPRl4mcOh4P09HS8/fbbLS7Tq1cvREVFYdGiRWzszJkzCAoKQmlpKRwcHOTWqa+vR319Pfu9dKSCqqoq9mF7DocDLpcLiUQi82znO++8g7y8POTm5oLH+98hIZfLBYfDYZcXi8Xo27cvvL29kZ6eLvcXSDqmVdM3XmtxHo8HhmFk4u9MfAdnDp7BbMls8Lmyf5cYMQNwAQ6Xg0Y0YjN/MwaNHoT0jHS5NrXU1uZtah7XRpukubQUVzZ3apNhtUkkEsHGxgbV1dXtHhCjU/XgHBwcZP6CAM96Nnw+H7a2tgrXEQgEEAgEcnEejydTtID//dKBZ+e7MjIykJqaCmNjY4Xbli7P4/GwePHiNs/FNX+91uIcDoeN5+TkIGNfBnvujZEo+JskARgJAy64GCQehIx9rZ+La2kgwZbiquTeUrxpm5SJq5ojtckw2tRSruroVOfgAgICkJmZKRP79ddfMXDgQBgZGWn0tVq6ctoSbV5RbenKaUvoiiohz+i0wNXW1uLSpUu4dOkSgGe3gVy6dAklJSUAgEWLFiEiIoJdfvbs2bh9+zbi4uJw/fp1bN26FcnJyZg3b55G81J031tbtHVfnKL73tpC98V1Pbdu3YKDgwNu3bql61T0ik4L3IULF9CvXz/2MCouLg79+vXD0qVLAQClpaVssQOenTA9dOgQjh8/Dj8/P6xatQpJSUkav0VE1d6blDZ6car23qSoF9e17NixAw8ePMDOnTt1nYpe0ZuLDB1FJBLBysqqxROYOTk56N+/P1JTUzFt2jSVt5+amorIyEhkZ2e3+140aS7jMR590Vfl9S/hEjKQoZFciH7zftkbN67dgPfL3riWe03X6bRLW59RVXSqc3AdQd3em5Qme3Hq9t6kqBfXNdy8eRM3rt0A+gLX867TYWoTVOCaUOfcW3OaOhenzrm35uhcXNewZ88e8AQ8YDTANeZq/dHFzqRT3SaibStWrICpqSnq6+vx448/qr0dsVgMU1NTrFy5Eunp6WptY/my5TDiGEHMiJED9YuTBBIYcYywYvkKZOzLUHs7RH/t2r0LEk8J8AIg8ZRg1+5dMveKdmVU4Jq4desWHj9+jFmzZmlkezdv3lQ/l5u38JR5igM40P5EGODmDfVzIbr15MkTZGdnK5xgqKqqClcuXQHeeR7wBi7vuYwDBw7AxsZGbnkOh4P+/fvDxMREy1nrBypwTeTm5srd2d0e7ZmVO+96nt7kQnTrhx9+wJw5c1r8OVfAhcTr+Xul17Pvw8LCWlw+KSkJMTExmk5TL1GBa4LL5epNIdCnXIhuzZo1C7du3cKGDRvAseeAGcMAL/zv5xJTCSB9WEcASGIkwOMmG3gEcA5ywJQziImJ0dgRSmdAnyBC9JyJiQnWr1+Pffv2warBCvx0PlALoNvzL/NmK5g3+VktwN/Lh9VTK+zfvx9JSUld5vAUoAJHSKcRFhaG3Ku5COgbAKQCOAqgpZGFGgH8DiAVCOwXiNyruQgNDe2wXPUFFThCOhFnZ2cc+/0YVsevBuc0BzjewoLHAc4ZDlbHr8bR347C2dm5A7PUH1TgCOlkeDweZs6c+ewb6xYWeh6fNWuWRkfn6GyowBHSCbETNL30PNAA4PLzf6VxBkpN5GTIqMAR0gnt/nk3OD04gBmAUoD/Ax9If/5vKQAzgOvORdrPabpOVaeowBHSyVRVVeHYsWOQvCQB/gC4yVx4O3rjv//9L3o79AY3mQv8ATT2bsSxo8fw8OFDXaesM1TgCOlk9u/fj0ZxIziXOcARIOajGJw/dx5vvfUWLpy7gJiPYoAjAOcKB43iRuzfv1/XKesMFThCOpndP+8GAFg/tsZ///tfJCYmssPym5iYIDExEQcOHID1Y2uZ5bsilQtcUVGR3Aw9AJCfn4/i4mJN5EQIaUVubi6GjxyOvNw8vPXWWwqXGTt2LHKv5mLYiGHIzc3t4Az1h8oFbvr06cjKypKL//nnn5g+fbomciKEtCIvNw9HfzuqcJrMppycnHDs92PIvUoFTmk5OTkYPHiwXHzQoEHs3AqEEO0xNzcHh8NRalkOh8PO/9sVqVzgOBwOampq5OLV1dUanZGaEELaS+UCN2TIECQkJMgUs8bGRiQkJCAoKEijyRFCSHuoPFzS2rVrMXToUPTu3RtDhgwBAJw6dQoikQhHjx7VeIKEEKIulXtwPj4+uHLlCiZNmoTy8nLU1NQgIiICN27cgK+vepOjEEKINtC0gYQQvaLTaQNTUlKwe7f8jYO7d+/Gtm3b2pUMIYRoksoF7vPPP4dQKJSL29nZYc2aNRpJihBCNEHlAnf79m24u7vLxd3c3FBSUqKRpAghRBNULnB2dna4cuWKXPzy5cuwtbXVSFKEEKIJKhe4KVOmYM6cOTh27BgaGxvR2NiIo0eP4uOPP8aUKVO0kSMhhKhF5fvg4uPjcfv2bbz++uvg85+tLpFIEBERgdWrV2s8QUIIUZfat4nk5+fj0qVLMDU1RZ8+feDm5qbp3LSCbhMhRL9p8jOq9sTPXl5e8PLyAgA8fPgQ69evR3JyMj1wTwjRG+2a2f63335DcnIyMjIyIBQKMWHCBE3lRQgh7aZygSspKUFKSgpSUlJQW1uLhw8fIi0tDRMnTtRGfoQQojalr6KmpaUhODgY3t7eyM3Nxbp163D//n1wuVx4e3trM0dCCFGL0j248PBwLFiwAHv27IGFhYU2cyKEEI1Qugc3Y8YMbNy4EW+++Sa+++67Lj0VGSGkc1C6wG3evBmlpaV4//33sXPnTjg6OmLcuHFgGAYSiUSbORJCiFpUepLB1NQUkZGROHHiBK5evQofHx/Y29tj8ODBCA8Px969e7WVJyGEqKzd48FJJBIcPHgQycnJOHz4MOrr6zWVm1bQjb6E6DdNfkY1OuBleXk57OzsNLU5raACR4h+0+mAl63R9+JGCOlaNFrgCCFEn1CBI4QYLCpwhBCDpVaB+/vvv7FlyxYsWrQIVVVVAIDs7Gzcu3dPo8kRQkh7qFzgrly5gl69euGLL77AV199hb///hsAkJ6ejkWLFqmcwMaNG+Hu7g4TExMMGDAAp06danX57du3o2/fvnjhhRfg6OiIqKgoVFZWqvy6hBDDp3KBi4uLw/Tp05Gfnw8TExM2HhISgpMnT6q0rV27dmHu3LlYsmQJcnJyMGTIEISEhLQ4ec3p06cRERGB6Oho5OXlYffu3Th//jxmzpypajMIIV0BoyJLS0vmr7/+YhiGYczNzZmCggKGYRimuLiYEQgEKm3L39+fmT17tkzspZdeYhYuXKhw+S+//JLx8PCQiSUlJTEuLi5Kv2Z1dTUDgKmurlYpV0JIx9DkZ1Tl8eBMTEwgEonk4jdv3kS3bt2U3k5DQwMuXryIhQsXysSDg4ORlZWlcJ3AwEAsWbIEhw4dQkhICMrLy/Hzzz/jrbfeavF16uvrZZ6ukOYunTAHADgcDrhcLiQSCZgm9z23FOdyueBwOC3GpdttGgcg98xuS3Eejyf3jK80l5biyuZObaI26XubmrehPVQucOPGjcPKlSuRlpbGJl1SUoKFCxeqNOhlRUUFGhsbYW9vLxO3t7dHWVmZwnUCAwOxfft2TJ48GU+ePIFYLEZYWBjWr1/f4uskJCRgxYoVcvGCggKYm5sDAKysrODo6IgHDx6gurqaXUYoFEIoFOLevXuoq6tj4w4ODrC2tkZxcTEaGhrYuIuLC8zNzVFQUCDzRnB3dwefz0d+fr5MDl5eXhCLxSgqKmJjXC4XvXr1Ql1dHe7evcvGjY2N4eHhgerqapn9Y2ZmBldXV1RVVaGiooKNU5uoTZ21TbW1tdAUlR/VEolEGDNmDPLy8lBTUwMnJyeUlZUhICAAhw4dgpmZmVLbuX//PpydnZGVlYWAgAA2vnr1avz000+4ceOG3DrXrl3DqFGjEBsbi9GjR6O0tBTz58/Hq6++iuTkZIWvo6gHJ/2lSB8Dob+i1CZqk/60SSQSwcbGRjeTzlhaWuL06dM4evQosrOzIZFI0L9/f4waNUql7QiFQvB4PLneWnl5uVyvTiohIQGDBw/G/PnzAQCvvPIKzMzMMGTIEMTHx8PR0VFuHYFAAIFAIBfn8Xjg8XgyMekvvTlV4823q06cw+GoFNdU7tQmapOu29RSrupQucAVFxejR48eGDlyJEaOHKn2CxsbG2PAgAHIzMzE+PHj2XhmZibGjRuncJ1Hjx6xc7FKSXeGih1RQkgXoPJtIh4eHggKCsL333/P3uSrrri4OGzZsgVbt27F9evXERsbi5KSEsyePRsAsGjRIkRERLDLh4aGYu/evdi0aRMKCwtx5swZzJkzB/7+/nBycmpXLoQQA6TqZdeLFy8y8+bNY1xcXBiBQMCEhYUxaWlpzJMnT1TdFMMwDPPvf/+bcXNzY4yNjZn+/fszJ06cYH8WGRnJDBs2TGb5pKQkxsfHhzE1NWUcHR2ZqVOnMnfv3lX69eg2EUL0myY/o2qPB8cwDI4fP44dO3Zgz549aGxsxMSJE7F161bNVmANo/HgCNFvejfgZXZ2NqKjo3HlyhWN3sOiDVTgCNFvejHg5Z07d7B27Vr4+fnh1VdfhZmZGTZs2NCuZAghRJNUvoq6efNmbN++HWfOnEHv3r0xdepUZGRkoEePHlpIjxBC1KdygVu1ahWmTJmCdevWwc/PTwspEUKIZqhc4EpKSsDhcLSRCyGEaJRSBe7KlSvw9fUFl8vF1atXW132lVde0UhihBDSXkoVOD8/P5SVlcHOzg5+fn7gcDhyz5gxDKPwWThCCNEVpQpcUVEROxRS09EHiGISiaTF5+30RX5+PmpqajS2PQsLC3h5eWlse4RoglIFzs3Njf3/7du3ERgYKPdMqFgsRlZWlsyyXUV2djZSUlJw6tRZXLuWi6dP62FkJICPjy+GDAlAVFQU+vfvr+s0Wfn5+ejVq5fGt3vr1i0qckSvqHyRYcSIESgtLZWb5Lm6uhojRozoUoeof/31F6Kj38fJk8fA5ztDLB4F4D0Alnj6VITLly8hLy8dGzZswNChI5CcvBmenp66TpvtuU3ABAghbPf2KlCBvdir0R4hIZqgcoGTnmtrrrKyUumx4AzBjh07MGPGTDQ2OgLYC7E4FIp2p1gsBnAAWVnz4Ov7ClJSkvHuu+92dLoKCSGEE2iQAmK4lC5wEyZMAPDsgsL06dNlxlhrbGzElStXEBgYqPkM9dCOHTvw3nvvgWHeA7AJQGuFnQ9gPMTiYIjFH2Lq1KlgGAbh4eEdkywhXZjSBc7KygrAsx6chYUFTE1N2Z8ZGxtj0KBBmDVrluYz1DP5+fmYMWPm8+L2I5R/2s0MwI9gGGDGjJnw9/fXi8NVQgyZ0gUuJSUFANCjRw/MmzevSx2ONjVz5gdobHTCs56bqldKuQA2obHxDKKj38eJE0c1nyAhhKXyvQzLli3rssXt4sWLOHnyGMTiL9H6YWlrzCAWf4mTJ48hOztbk+kRQppR+SIDAPz8889IS0tDSUmJzMw+AAz6Q/vjjz+Cz3d5fkGhPcLA5zsjJSVFr24fIcTQqNyDS0pKQlRUFOzs7JCTkwN/f3/Y2tqisLAQISEh2shRb5w6dRZi8etQ8+9CE3yIxa/j9Ok/NJEWIaQFKhe4jRs3YvPmzdiwYQOMjY2xYMECZGZmYs6cOTJzIBqia9dyAfhpaGt+yMtr/bleQkj7qFzgSkpK2NtBTE1N2Zs7p02bhp07d2o2Oz0ikUjw9Gk9AE2NAmyFp0/r5ealJIRojsoFzsHBAZWVlQCePcL1xx/PDrOKiooMeuo+LpcLIyMBAJGGtlgNIyOB3j+zSkhnpvKna+TIkThw4AAAIDo6GrGxsXjjjTcwefJkmflNDZGPjy+ASxra2iW8/HIfDW2LEKKIWkOWSw+rZs+eDRsbG5w+fRqhoaHsfKaGasiQAOTlpT9//Ko9FxrE4PN/R1CQYf9BIETXVP6UcrlcmcOqSZMmYdKkSRpNSl9FRUU9n1jnAID2FKf9EIvvISoqSkOZEUIUUXpEX2UZ8oi+/fv3x9ChI5CVNQ9icTDUu9m3Dnz+fAQGjqB74AjRMqVH9G0+iq8iXWFE3+TkzfD1fQVi8YdQ7VlUAJAA+BA8XimSk3/RSn6EkP9RekRf8oynpydSUpKfjwoCtD2aiFQdgA/B4fw/pKRspwftCekAKo/oS4B3330XDMM8Hw/uzPNnU8OgeHeKAewHnz8fPF4pUlK26814cIQYOrUuBf7000/47rvvUFRUhLNnz8LNzQ2JiYlwd3fHuHHjNJ2jXgoPD4e/v//zEX0nPh/R93U8e9LBCkA1gEvg83+HWHwPgwePxJYtv+hVz60CFXq1HUI0TeUCt2nTJixduhRz587F6tWr2XNu1tbWSExM7DIFDnh2uHrixFF2TobTp/9AXt4udk6Gl1/ug6Cg8Xo3J4OFhQUAYC/2amW7hOgLDqPi4wc+Pj5Ys2YN3n77bVhYWODy5cvw8PBAbm4uhg8fjooK/f5rLhKJYGVlherqalhaauqxK1k0qxYh6tPkZ1TlHlxRURH69esnFxcIBKirq2tXMoZC34sbACpGpEtQ+ZPo7u6OS5cuycUPHz4MHx8fTeRECCEaoXIPbv78+fjoo4/w5MkTMAyDc+fOYefOnUhISMCWLVu0kSMhhKhF5QIXFRUFsViMBQsW4NGjRwgPD4ezszPWrVuHKVOmaCNHQghRi8oXGZqqqKiARCJhJ4G+d+8enJ2dNZacNnTERQZCiPo0+Rlt19lwoVAIOzs7lJWVISYmRq/u8SKEEKUL3N9//42pU6eiW7ducHJyQlJSEiQSCZYuXQoPDw/88ccf2Lp1qzZzJYQQlSh9Dm7x4sU4efIkIiMjceTIEcTGxuLIkSN48uQJDh8+jGHDhmkzT0IIUZnSBe7gwYNISUnBqFGj8M9//hOenp7o1asXEhMTtZgeIYSoT+lD1Pv377P3uXl4eMDExAQzZ87UWmKEENJeShc4iUQCIyMj9nsej9dlZ7gnhHQOSh+iMgyD6dOnQyAQAACePHmC2bNnyxW5vXs1+wA3IYSoS+kCFxkZKfP9e++9p/FkCCFEk5QucCkpKdrMgxBCNE7/h70ghBA16bzAbdy4Ee7u7jAxMcGAAQNw6tSpVpevr6/HkiVL4ObmBoFAgJ49e9INxoQQhdoze3G77dq1C3PnzsXGjRsxePBgfP/99wgJCcG1a9fQvXt3hetMmjQJDx48QHJyMjw9PVFeXv58ImZCCJHVroft2+u1115D//79sWnTJjbm7e2Nt99+GwkJCXLLHzlyBFOmTEFhYSFsbGzUek162J4Q/abTEX01paGhARcvXsTChQtl4sHBwcjKylK4zv79+zFw4ECsXbsWP/30E8zMzBAWFoZVq1bB1NRU4Tr19fWor69nvxeJRACAxsZGdj4JDocDLpcLiUQiM/drS3EulwsOh9NivPncsNIRfiUSiVJxHo8HhmFk4tJcWoormzu1idqk723S5NzKOitwFRUVaGxshL29vUzc3t4eZWVlCtcpLCzE6dOnYWJigvT0dFRUVOCf//wnqqqqWjwPl5CQgBUrVsjFCwoKYG5uDgCwsrKCo6MjHjx4gOrqanYZoVAIoVCIe/fuyQzH7uDgAGtraxQXF6OhoYGNu7i4wNzcHAUFBTJvBHd3d/D5fOTn58vk4OXlBbFYLDPvLJfLRa9evVBXV4e7d++ycWNjY3h4eKC6ulpm/5iZmcHV1RVVVVUy82FQm6hNnbVNtbW10BSdHaLev38fzs7OyMrKQkBAABtfvXo1fvrpJ9y4cUNuneDgYJw6dQplZWWwsrIC8OzG4nfeeQd1dXUKe3GKenDSX4q0+0t/RalN1Cb9aZNIJIKNjU3nPkQVCoXg8XhyvbXy8nK5Xp2Uo6MjnJ2d2eIGPDtnxzAM7t69q3AiFYFAwD590RSPxwOPx5OJtTRZjKrx5ttVJ87hcFSKayp3ahO1SddtailXdejsNhFjY2MMGDAAmZmZMvHMzEwEBgYqXGfw4MG4f/++TBf21q1b4HK5cHFx0Wq+hJDOR6f3wcXFxWHLli3YunUrrl+/jtjYWJSUlGD27NkAgEWLFiEiIoJdPjw8HLa2toiKisK1a9dw8uRJzJ8/HzNmzGjxIgMhpOvS6X1wkydPRmVlJVauXInS0lL4+vri0KFDcHNzAwCUlpaipKSEXd7c3ByZmZmIiYnBwIEDYWtri0mTJiE+Pl5XTSCE6DGd3genC3QfHCH6TW8mnSGEEH1GBY4QYrCowBFCDBYVOEKIwaICRwgxWFTgCCEGiwocIcRgUYEjhBgsKnCEEINFBY4QYrCowBFCDBYVOEKIwaICRwgxWFTgCCEGiwocIcRgUYEjhBgsKnCEEINFBY4QYrCowBFCDBYVOEKIwdLprFq6IJ1jRyQS6TgTQogi0s+mJubD6nIFrqamBgDg6uqq40wIIa2prKyElZVVu7bR5aYNlEgkuH//PiwsLMDhcFReXyQSwdXVFXfu3OlS0w521Xa3B+0z9VRXV6N79+54+PAhrK2t27WtLteD43K5cHFxafd2LC0tu+Sbtqu2uz1on6mHy23/JQK6yEAIMVhU4AghBosKnIoEAgGWLVsGgUCg61Q6VFdtd3vQPlOPJvdbl7vIQAjpOqgHRwgxWFTgCCEGiwocIcRgUYEjhBgsKnBKOnnyJEJDQ+Hk5AQOh4OMjAxdp9Qhli9fDg6HI/Pl4OCg67T0SlvvDYZhsHz5cjg5OcHU1BTDhw9HXl6ebpLVI23tt+nTp8u99wYNGqTSa1CBU1JdXR369u2LDRs26DqVDvfyyy+jtLSU/bp69aquU9Irbb031q5di2+++QYbNmzA+fPn4eDggDfeeIN9LrqrUuYz9eabb8q89w4dOqTSa3S5R7XUFRISgpCQEF2noRN8Pp96ba1o7b3BMAwSExOxZMkSTJgwAQCwbds22NvbY8eOHfjggw86MlW9osxnSiAQtOu9Rz040qb8/Hw4OTnB3d0dU6ZMQWFhoa5T6jSKiopQVlaG4OBgNiYQCDBs2DBkZWXpMLPO4fjx47Czs0OvXr0wa9YslJeXq7Q+FTjSqtdeew2pqan45Zdf8MMPP6CsrAyBgYGorKzUdWqdQllZGQDA3t5eJm5vb8/+jCgWEhKC7du34+jRo/j6669x/vx5jBw5EvX19Upvgw5RSauaHkL06dMHAQEB6NmzJ7Zt24a4uDgdZta5NB+ai2EYtYbr6komT57M/t/X1xcDBw6Em5sbDh48yB7ut4V6cEQlZmZm6NOnD/Lz83WdSqcgPX/UvLdWXl4u16sjrXN0dISbm5tK7z0qcEQl9fX1uH79OhwdHXWdSqfg7u4OBwcHZGZmsrGGhgacOHECgYGBOsys86msrMSdO3dUeu/RIaqSamtr8ddff7HfFxUV4dKlS7CxsUH37t11mJl2zZs3D6GhoejevTvKy8sRHx8PkUiEyMhIXaemN9p6b8ydOxdr1qyBl5cXvLy8sGbNGrzwwgsIDw/XYda619p+s7GxwfLlyzFx4kQ4OjqiuLgYixcvhlAoxPjx45V/EYYo5dixYwwAua/IyEhdp6ZVkydPZhwdHRkjIyPGycmJmTBhApOXl6frtPRKW+8NiUTCLFu2jHFwcGAEAgEzdOhQ5urVq7pNWg+0tt8ePXrEBAcHM926dWOMjIyY7t27M5GRkUxJSYlKr0HDJRFCDBadgyOEGCwqcIQQg0UFjhBisKjAEUIMFhU4QojBogJHCDFYVOAIIQaLChwhxGBRgSOEGCwqcAQAMHz4cMydO7fF7zviNTt6/Y6gjzlWVlbCzs4OxcXFaq3/zjvv4JtvvtFsUlpCBU7DpBNlfP755zLxjIyMTjX+1969e7Fq1SqdvX7zyUaaf02fPl1nuekjVQppQkICQkND0aNHD7Vea+nSpVi9ejVEIpFa63ckKnBaYGJigi+++AIPHz7U2DYbGho0ti1l2NjYwMLCokNfs6mmE40kJibC0tJSJrZu3Tq1ttvR+1HfPH78GMnJyZg5c6bcz86cOYOnT5/KxW/cuCEznt0rr7yCHj16YPv27VrNVROowGnBqFGj4ODggISEhBaXqa+vx5w5c2BnZwcTExMEBQXh/Pnz7M+HDx+Of/3rX4iLi4NQKMQbb7zBxmNiYjB37ly8+OKLsLe3x+bNm1FXV4eoqChYWFigZ8+eOHz4sMzrHTlyBEFBQbC2toatrS3Gjh2LgoKCFvNr2iMoLi5W2IsaPnw4gGej065duxYeHh4wNTVF37598fPPP8tsr66uDhERETA3N4ejoyO+/vrrVvehg4MD+2VlZcVOV9g0BgASiQQLFiyAjY0NHBwcsHz5crl2KNqPbe3/Hj16IDExUWZbfn5+MtuvqanB1KlTYWZmBkdHR3z77bcKe1LK5vivf/2L/f18+umnaDoORmv5TJ8+HSdOnMC6devY301Lh5+HDx8Gn89HQECAXI4fffQRwsPD0djYyMZv3bqFESNGIDU1VWb5sLAw7Ny5U+Fr6BMqcFrA4/GwZs0arF+/Hnfv3lW4zIIFC7Bnzx5s27YN2dnZ8PT0xOjRo1FVVcUus23bNvD5fJw5cwbff/+9TFwoFOLcuXOIiYnBhx9+iH/84x8IDAxEdnY2Ro8ejWnTpuHRo0fsOnV1dYiLi8P58+fx+++/g8vlYvz48ZBIJG22x9XVVab3lJOTA1tbWwwdOhQA8OmnnyIlJQWbNm1CXl4eYmNj8d577+HEiRPsNubPn49jx44hPT0dv/76K44fP46LFy+qvG+b27ZtG8zMzPDnn39i7dq1WLlypczgktJlmu9HZfZ/W+Li4nDmzBns378fmZmZOHXqFLKzs9uV459//omkpCR8++232LJli1J5rFu3DgEBAZg1axb7O3J1dVW47MmTJzFw4EC5OJfLxaFDh5CTk4OIiAhIJBIUFBRg5MiRCAsLw4IFC2SW9/f3x7lz51SaH0EntDDMU5cWGRnJjBs3jmEYhhk0aBAzY8YMhmEYJj09nZHu7traWsbIyIjZvn07u15DQwPj5OTErF27lmEYhhk2bBjj5+cnt/1hw4YxQUFB7PdisZgxMzNjpk2bxsZKS0sZAMzZs2dbzLO8vJwBwI5LNmzYMObjjz+WeZ2m30s9fvyYee2115ixY8cyjY2NTG1tLWNiYsJkZWXJLBcdHc28++67DMMwTE1NDWNsbMz85z//YX9eWVnJmJqaKnyN5lJSUhgrKyu5ePN9wTAM8+qrrzKffPKJzDLN96My+9/NzY359ttvZdbr27cvs2zZMoZhGEYkEjFGRkbM7t272Z///fffzAsvvCC3H5XJ0dvbm5FIJGzsk08+Yby9vdnv28qnpd9Xc+PGjWPfk4rcvn2bcXNzYyZPnsx0796diYiIkMlL6vLlywwApri4uM3X1CXqwWnRF198gW3btuHatWsy8YKCAjx9+hSDBw9mY0ZGRvD398f169fZmKK/tMCzcyBSPB4Ptra26NOnDxuTjvXfdIq1goIChIeHw8PDA5aWlnB3dwcAlJSUqNSm6Oho1NTUYMeOHeByubh27RqePHmCN954A+bm5uxXamoqewhcUFCAhoYGmcMiGxsb9O7dW6XXVqTpvgCejdvffGq55vtR2f3fmsLCQjx9+hT+/v5szMrKSmGblMlx0KBBMhehAgICkJ+fL3O4qAmPHz+GiYlJiz/v3r07UlNTsWvXLvD5fCQnJyu8OGZqagoAMkcJ+oiGLNeioUOHYvTo0Vi8eLHMVT/m+bmVtmZaMjMzU7hdIyMjme85HI5MTLqNpoefoaGhcHV1xQ8//AAnJydIJBL4+vqqdNI9Pj4eR44cwblz59gLENLXOHjwIJydnWWWFwgEMu3VBkX7ovlhd/P9qMz+53K5cnk3PQHf2jbUybEtbeWjLKFQ2OrFrwcPHuD9999HaGgozp8/j9jYWKxfv15uOemhfLdu3VTOoSNRD07LPv/8cxw4cEBmkl9PT08YGxvj9OnTbOzp06e4cOECvL29NZ5DZWUlrl+/jk8//RSvv/46vL29Vb7Cu2fPHqxcuRJpaWno2bMnG/fx8YFAIEBJSQk8PT1lvqTngTw9PWFkZIQ//viDXe/hw4e4deuWZhqoImX2f7du3VBaWsr+XCQSoaioiP2+Z8+eMDIywrlz52SWUXe2sab7Rvq9l5cXeDyeUvkYGxsr1dvr16+f3BGFVEVFBfv+2Lt3L44ePYq0tDTMmzdPbtnc3Fy4uLhAKBQq1T5doR6clvXp0wdTp06V+StoZmaGDz/8EPPnz2cnJlm7di0ePXqE6Ohojefw4osvwtbWFps3b4ajoyNKSkqwcOFCpdfPzc1FREQEPvnkE7z88svsLQPGxsawsbHBvHnzEBsbC4lEgqCgIIhEImRlZcHc3ByRkZEwNzdHdHQ05s+fD1tbW9jb22PJkiXgcnXz91WZ/T9y5Ej8+OOPCA0NxYsvvojPPvuMLTYAYGFhgcjISHYbdnZ2WLZsGbhcrlr3O965cwdxcXH44IMPkJ2djfXr18tcaW4rnx49euDPP/9EcXExzM3NYWNjo3D/jh49GosWLcLDhw/x4osvsnGJRII333wTbm5u7OGpt7c3fvvtN4wYMQLOzs6IjY1llz916hSCg4NVbmdHowLXAVatWoW0tDSZ2Oeffw6JRIJp06ahpqYGAwcOxC+//CLzptMULpeL//znP5gzZw58fX3Ru3dvJCUlsbd5tOXChQt49OgR4uPjER8fz8aHDRuG48ePY9WqVbCzs0NCQgIKCwthbW2N/v37Y/HixeyyX375JWpraxEWFgYLCwv83//9H6qrqzXdVKW1tf8XLVqEwsJCjB07FlZWVli1apVMjwkAvvnmG8yePRtjx46FpaUlFixYgDt37rR6jqslERERePz4Mfz9/cHj8RATE4P333+f/Xlb+cybNw+RkZHw8fHB48ePUVRUpPBG3j59+mDgwIFIS0vDBx98wMa5XC4SEhIwZMgQGBsbyyz/22+/wdbWlo09efIE6enp+OWXX1RuZ0ejSWcI0ZC6ujo4Ozvj66+/VqknPnz4cPj5+cnd56Ythw4dwrx585Cbm6tWL/rf//439u3bh19//VUL2WkW9eAIUVNOTg5u3LgBf39/VFdXY+XKlQCAcePG6Tiz1o0ZMwb5+fm4d+9ei/fLtcbIyEjhhQd9RAWOkHb46quvcPPmTRgbG2PAgAE4deqU3p94B4CPP/5Y7XWbHjrrOzpEJYQYLLpNhBBisKjAEUIMFhU4QojBogJHCDFYVOAIIQaLChwhxGBRgSOEGCwqcIQQg0UFjhBisKjAEUIMFhU4QojB+v/jkR+5TfauYAAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 300x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# COCO\n",
    "normalized_value = 1.92 # MFM\n",
    "mfm_layerwise = (1.92 / normalized_value, 1.00)  # MFM-layerwise\n",
    "mfm_layerwise_batch = (6.22 / normalized_value, 1.00)  # MFM-layerwise-batch\n",
    "clip = (8.333 / normalized_value, 0.25)  # CLIP\n",
    "branchynet_layerwise = (2.88 / normalized_value, 0.71)  # BranchyNet-layerwise\n",
    "fluid_batch = (9.29 / normalized_value, 0.71)  # Fluid Batch\n",
    "ours = (22.5 / normalized_value, 0.95)  # Ours\n",
    "\n",
    "# Create a new figure\n",
    "plt.figure(figsize=(3, 2))\n",
    "\n",
    "# Plot the data points\n",
    "plt.scatter(mfm_layerwise[0], mfm_layerwise[1], color='white', marker='^', s=200, label='MFM-layerwise', edgecolors='black')\n",
    "# plt.scatter(mfm[0], mfm[1], color='Green', marker='^', s=200, label='MFM', edgecolors='black') # OOM\n",
    "plt.scatter(mfm_layerwise_batch[0], mfm_layerwise_batch[1], color='purple', marker='^', s=200, label='MFM-layerwise-batch', edgecolors='black')\n",
    "# plt.scatter(clip[0], clip[1], color='white', marker='o', s=200, label='CLIP', edgecolors='black')\n",
    "# plt.scatter(branchynet[0], branchynet[1], color='Blue', marker='s', s=200, label='BranchyNet', edgecolors='black') # OOM\n",
    "plt.scatter(branchynet_layerwise[0], branchynet_layerwise[1], color='blue', marker='o', s=200, label='BranchyNet-layerwise', edgecolors='black')\n",
    "plt.scatter(fluid_batch[0], fluid_batch[1], color='purple', marker='s', s=200, label='Fluid Batch', edgecolors='black')\n",
    "plt.scatter(ours[0], ours[1], color='green', marker='*', s=200, label='Ours', edgecolors='black')\n",
    "\n",
    "# Set axis labels\n",
    "plt.xlabel(r'Normalized Throughput ($\\times$)')\n",
    "plt.ylabel('Relative Acc')\n",
    "plt.xlim(0, 15)\n",
    "plt.ylim(0.5, 1.05)\n",
    "plt.xticks(np.array([1,  5, 10, 15]))\n",
    "\n",
    "# Show grid, only horizontal grid\n",
    "plt.grid(True, linestyle='--', alpha=0.5, axis='y')\n",
    "\n",
    "# Show legend\n",
    "# plt.legend()\n",
    "\n",
    "# Save the figure\n",
    "plt.savefig('../figs/eval-e2e-throughput-r1-coco.pdf', format='pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 300x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# FLICKR\n",
    "normalized_value = 1.92\n",
    "mfm_layerwise = (1.92 / normalized_value, 1.00)  # MFM-layerwise\n",
    "mfm_layerwise_batch = (6.22 / normalized_value, 1.00)  # MFM-layerwise-batch\n",
    "branchynet_layerwise = (2.21 / normalized_value, 0.93)  # BranchyNet-layerwise\n",
    "fluid_batch = (7.13 / normalized_value, 0.93)  # Fluid Batch\n",
    "ours = (16.2 / normalized_value, 0.951)  # Ours\n",
    "\n",
    "# Create a new figure\n",
    "plt.figure(figsize=(3, 2))\n",
    "\n",
    "# Plot the data points\n",
    "plt.scatter(mfm_layerwise[0], mfm_layerwise[1], color='white', marker='^', s=200, label='MFM-layerwise', edgecolors='black')\n",
    "# plt.scatter(mfm[0], mfm[1], color='Green', marker='^', s=200, label='MFM', edgecolors='black') # OOM\n",
    "plt.scatter(mfm_layerwise_batch[0], mfm_layerwise_batch[1], color='purple', marker='^', s=200, label='MFM-layerwise-batch', edgecolors='black')\n",
    "# plt.scatter(clip[0], clip[1], color='white', marker='o', s=200, label='CLIP', edgecolors='black')\n",
    "# plt.scatter(branchynet[0], branchynet[1], color='Blue', marker='s', s=200, label='BranchyNet', edgecolors='black') # OOM\n",
    "plt.scatter(branchynet_layerwise[0], branchynet_layerwise[1], color='blue', marker='o', s=200, label='BranchyNet-layerwise', edgecolors='black')\n",
    "plt.scatter(fluid_batch[0], fluid_batch[1], color='purple', marker='s', s=200, label='Fluid Batch', edgecolors='black')\n",
    "plt.scatter(ours[0], ours[1], color='green', marker='*', s=200, label='Ours', edgecolors='black')\n",
    "\n",
    "# Set axis labels\n",
    "plt.xlabel(r'Normalized Throughput ($\\times$)')\n",
    "plt.ylabel('Relative Acc')\n",
    "plt.ylim(0.8, 1.02)\n",
    "plt.xlim(0, 10)\n",
    "plt.xticks(np.array([1,  2, 5, 10]))\n",
    "\n",
    "# Show grid, only horizontal grid\n",
    "plt.grid(True, linestyle='--', alpha=0.5, axis='y')\n",
    "\n",
    "# Show legend\n",
    "# plt.legend()\n",
    "\n",
    "# Save the figure\n",
    "plt.savefig('../figs/eval-e2e-throughput-r1-flickr.pdf', format='pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 300x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# CLOTHO\n",
    "normalized_value = 5.23\n",
    "mfm_layerwise = (5.23 / normalized_value, 1.00)  # MFM-layerwise\n",
    "mfm_layerwise_batch = (33 / normalized_value, 1.00)  # MFM-layerwise-batch\n",
    "# branchynet = (29.6 / normalized_value, 0.81)  # BranchyNet \n",
    "branchynet_layerwise = (29.6 / normalized_value, 0.81)  # BranchyNet-layerwise\n",
    "fluid_batch = (83.4 / normalized_value, 0.81)  # Fluid Batch\n",
    "ours = (133 / normalized_value, 0.981)  # Ours\n",
    "\n",
    "# Create a new figure\n",
    "plt.figure(figsize=(3, 2))\n",
    "\n",
    "# Plot the data points\n",
    "plt.scatter(mfm_layerwise[0], mfm_layerwise[1], color='white', marker='^', s=200, label='MFM-layerwise', edgecolors='black')\n",
    "# plt.scatter(mfm[0], mfm[1], color='Green', marker='^', s=200, label='MFM', edgecolors='black') # OOM\n",
    "plt.scatter(mfm_layerwise_batch[0], mfm_layerwise_batch[1], color='purple', marker='^', s=200, label='MFM-layerwise-batch', edgecolors='black')\n",
    "# plt.scatter(clip[0], clip[1], color='white', marker='o', s=200, label='CLIP', edgecolors='black')\n",
    "# plt.scatter(branchynet[0], branchynet[1], color='Blue', marker='s', s=200, label='BranchyNet', edgecolors='black') # OOM\n",
    "plt.scatter(branchynet_layerwise[0], branchynet_layerwise[1], color='blue', marker='o', s=200, label='BranchyNet-layerwise', edgecolors='black')\n",
    "plt.scatter(fluid_batch[0], fluid_batch[1], color='purple', marker='s', s=200, label='Fluid Batch', edgecolors='black')\n",
    "plt.scatter(ours[0], ours[1], color='green', marker='*', s=200, label='Ours', edgecolors='black')\n",
    "\n",
    "# Set axis labels\n",
    "plt.xlabel(r'Normalized Throughput ($\\times$)')\n",
    "plt.ylabel('Relative Acc')\n",
    "plt.ylim(0.7, 1.03)\n",
    "plt.xlim(-0.3, 30)\n",
    "plt.xticks(np.array([1, 5, 10, 20, 30]))\n",
    "\n",
    "# Show grid, only horizontal grid\n",
    "plt.grid(True, linestyle='--', alpha=0.5, axis='y')\n",
    "\n",
    "# Show legend\n",
    "# plt.legend()\n",
    "\n",
    "# Save the figure\n",
    "plt.savefig('../figs/eval-e2e-throughput-r1-clotho.pdf', format='pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 300x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# HARSMART\n",
    "normalized_value = 31.3\n",
    "mfm_layerwise = (31.3 / normalized_value, 1.00)  # MFM-layerwise\n",
    "mfm_layerwise_batch = (72 / normalized_value, 1.00)  # MFM-layerwise-batch\n",
    "branchynet_layerwise = (99.9/normalized_value, 0.57)  # BranchyNet-layerwise\n",
    "fluid_batch = (230/ normalized_value, 0.57)  # Fluid Batch\n",
    "ours = (435 / normalized_value, 0.954)  # Ours\n",
    "\n",
    "# Create a new figure\n",
    "plt.figure(figsize=(3, 2))\n",
    "\n",
    "# Plot the data points\n",
    "plt.scatter(mfm_layerwise[0], mfm_layerwise[1], color='white', marker='^', s=200, label='MFM-layerwise', edgecolors='black')\n",
    "# plt.scatter(mfm[0], mfm[1], color='Green', marker='^', s=200, label='MFM', edgecolors='black') # OOM\n",
    "plt.scatter(mfm_layerwise_batch[0], mfm_layerwise_batch[1], color='purple', marker='^', s=200, label='MFM-layerwise-batch', edgecolors='black')\n",
    "# plt.scatter(clip[0], clip[1], color='white', marker='o', s=200, label='CLIP', edgecolors='black')\n",
    "# plt.scatter(branchynet[0], branchynet[1], color='Blue', marker='s', s=200, label='BranchyNet', edgecolors='black') # OOM\n",
    "plt.scatter(branchynet_layerwise[0], branchynet_layerwise[1], color='blue', marker='o', s=200, label='BranchyNet-layerwise', edgecolors='black')\n",
    "plt.scatter(fluid_batch[0], fluid_batch[1], color='purple', marker='s', s=200, label='Fluid Batch', edgecolors='black')\n",
    "plt.scatter(ours[0], ours[1], color='green', marker='*', s=200, label='Ours', edgecolors='black')\n",
    "\n",
    "# Set axis labels\n",
    "plt.xlabel(r'Normalized Throughput ($\\times$)')\n",
    "plt.ylabel('Relative Acc')\n",
    "plt.ylim(0.5, 1.05)\n",
    "plt.xlim(-0.3, 15)\n",
    "plt.xticks(np.array([1, 5, 10, 15]))\n",
    "\n",
    "# Show grid, only horizontal grid\n",
    "plt.grid(True, linestyle='--', alpha=0.5, axis='y')\n",
    "\n",
    "# Show legend\n",
    "# plt.legend()\n",
    "\n",
    "# Save the figure\n",
    "plt.savefig('../figs/eval-e2e-throughput-r1-harsmart.pdf', format='pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# COCO (faked layer wise)\n",
    "# 数据点的坐标\n",
    "baseline_full_tuned = (1, 1)\n",
    "baseline_full_tuned_batched = (1 * 5, 1)\n",
    "# baseline_full = (1, 0.9)\n",
    "baseline_ee_1 = (32/30, 0.95)\n",
    "baseline_ee_2 = (32/25, 0.9)\n",
    "baseline_ee_3 = (32/20, 0.7)\n",
    "baseline_ee_4 = (32/10, 0.10)\n",
    "baselin_tiny = (32/20, 0.26)\n",
    "ours_point_1 = (32/19 * 5 * 2, 0.99) # batched\n",
    "ours_point_2 = (32/12 * 5 * 2, 0.9)\n",
    "ours_point_3 = (32/10 * 5 * 2, 0.8)\n",
    "\n",
    "# 创建一个新的图形\n",
    "plt.figure(figsize=(4, 3))\n",
    "\n",
    "# 绘制数据点\n",
    "plt.scatter(baseline_full_tuned[0], baseline_full_tuned[1], color='green', marker='^', s=200, label='MFM', edgecolors='black')\n",
    "plt.scatter(baseline_full_tuned_batched[0], baseline_full_tuned_batched[1], color='darkgreen', marker='^', s=200, edgecolors='black')\n",
    "# plt.scatter(baseline_full[0], baseline_full[1], color='white', marker='^', s=200, label='MFM', edgecolors='black')\n",
    "plt.scatter(baseline_ee_1[0], baseline_ee_1[1], color='white', marker='o', s=200, label='EE (tuned)', edgecolors='black')\n",
    "plt.scatter(baseline_ee_2[0], baseline_ee_2[1], color='white', marker='o', s=200, edgecolors='black')\n",
    "plt.scatter(baseline_ee_3[0], baseline_ee_3[1], color='white', marker='o', s=200, edgecolors='black')\n",
    "plt.scatter(baseline_ee_4[0], baseline_ee_4[1], color='white', marker='o', s=200, edgecolors='black')\n",
    "plt.scatter(baseline_ee_1[0]* 8, baseline_ee_1[1], color='yellow', marker='D', s=200, edgecolors='black')\n",
    "plt.scatter(baseline_ee_1[0]* 6, baseline_ee_1[1], color='', marker='h', s=200, edgecolors='black') # all_markers = \n",
    "plt.scatter(baselin_tiny[0], baselin_tiny[1], color='blue', marker='s', s=200, label = \"Tiny\", edgecolors='black')\n",
    "plt.scatter(ours_point_1[0], ours_point_1[1], color='red', marker='*', s=200, label='Ours', edgecolors='black')\n",
    "plt.scatter(ours_point_2[0], ours_point_2[1], color='red', marker='*', s=200, edgecolors='black')\n",
    "plt.scatter(ours_point_3[0], ours_point_3[1], color='red', marker='*', s=200, edgecolors='black')\n",
    "\n",
    "# 设置轴标签\n",
    "plt.xlabel('Throughput')\n",
    "plt.ylabel('R@1')\n",
    "\n",
    "# 显示图例\n",
    "# plt.legend()\n",
    "\n",
    "# 显示网格，只显示水平网格\n",
    "plt.grid(True, linestyle='--', alpha=0.5, axis='y')\n",
    "\n",
    "# 显示图形\n",
    "plt.savefig('../figs/eval-e2e-throughput-r1-layerwise-coco.pdf', format='pdf', bbox_inches='tight')\n",
    "plt.show()\n",
    "\n",
    "# HARSMART\n",
    "normalized_value = 1.52\n",
    "mfm = (16.7 / normalized_value, 1.00)  # MFM\n",
    "mfm_layerwise = (0.76 / normalized_value, 1.00)  # MFM-layerwise\n",
    "mfm_layerwise_batch = (7.41 / normalized_value, 1.00)  # MFM-layerwise-batch\n",
    "clip = (8.333 / normalized_value, 0.25)  # TODO CLIP (not valid currently)\n",
    "branchynet = (53.2 / normalized_value, 0.81)  # BranchyNet\n",
    "branchynet_layerwise = (4.84, 0.81)  # BranchyNet-layerwise\n",
    "fluid_batch = (23.6/ normalized_value, 0.81)  # Fluid Batch\n",
    "ours = (39.8 / normalized_value, 0.89)  # Ours\n",
    "\n",
    "# Create a new figure\n",
    "plt.figure(figsize=(3, 2))\n",
    "\n",
    "# Plot the data points\n",
    "plt.scatter(mfm_layerwise[0], mfm_layerwise[1], color='white', marker='^', s=200, label='MFM-layerwise', edgecolors='black')\n",
    "# plt.scatter(mfm[0], mfm[1], color='Green', marker='^', s=200, label='MFM', edgecolors='black') # OOM\n",
    "plt.scatter(mfm_layerwise_batch[0], mfm_layerwise_batch[1], color='purple', marker='^', s=200, label='MFM-layerwise-batch', edgecolors='black')\n",
    "# plt.scatter(clip[0], clip[1], color='white', marker='o', s=200, label='CLIP', edgecolors='black')\n",
    "# plt.scatter(branchynet[0], branchynet[1], color='Blue', marker='s', s=200, label='BranchyNet', edgecolors='black') # OOM\n",
    "plt.scatter(branchynet_layerwise[0], branchynet_layerwise[1], color='blue', marker='o', s=200, label='BranchyNet-layerwise', edgecolors='black')\n",
    "plt.scatter(fluid_batch[0], fluid_batch[1], color='purple', marker='s', s=200, label='Fluid Batch', edgecolors='black')\n",
    "plt.scatter(ours[0], ours[1], color='green', marker='*', s=200, label='Ours', edgecolors='black')\n",
    "\n",
    "# Set axis labels\n",
    "plt.xlabel('Normalized Throughput')\n",
    "plt.ylabel('Relative Acc')\n",
    "plt.ylim(0.7, 1.01)\n",
    "\n",
    "# Show grid, only horizontal grid\n",
    "plt.grid(True, linestyle='--', alpha=0.5, axis='y')\n",
    "\n",
    "# Show legend\n",
    "# plt.legend()\n",
    "\n",
    "# Save the figure\n",
    "plt.savefig('../figs/eval-e2e-throughput-r1-harsmart.pdf', format='pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0     0.0008\n",
       "1     0.0028\n",
       "2     0.0024\n",
       "3     0.0020\n",
       "4     0.0024\n",
       "5     0.0016\n",
       "6     0.0060\n",
       "7     0.0028\n",
       "8     0.0064\n",
       "9     0.0084\n",
       "10    0.0120\n",
       "11    0.0112\n",
       "12    0.0124\n",
       "13    0.0136\n",
       "14    0.0160\n",
       "15    0.0284\n",
       "16    0.0536\n",
       "17    0.0640\n",
       "18    0.0924\n",
       "19    0.1368\n",
       "20    0.1844\n",
       "21    0.2988\n",
       "22    0.4204\n",
       "23    0.5576\n",
       "24    0.5860\n",
       "25    0.6264\n",
       "26    0.6232\n",
       "27    0.6412\n",
       "28    0.6328\n",
       "29    0.7676\n",
       "30    0.8876\n",
       "31    0.9772\n",
       "Name: Accuracy, dtype: float64"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "baseline_plora_max['Accuracy']"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot-scripts/eval-query-hyper-param.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "matplotlib.rcParams['pdf.fonttype'] = 42\n",
    "matplotlib.rcParams['ps.fonttype'] = 42"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from mpl_toolkits.mplot3d import Axes3D\n",
    "import pandas as pd\n",
    "\n",
    "# Load the data from the CSV file\n",
    "file_path = '../data/processed_e2e_results_coco.csv'\n",
    "data = pd.read_csv(file_path)\n",
    "\n",
    "# Extract data for plotting\n",
    "x = data['Tensor']\n",
    "y = data['Q']\n",
    "z = data['Accuracy']\n",
    "types = data['Type']\n",
    "\n",
    "# Map types to colors\n",
    "type_to_color = {'E2E': 'blue', 'Dynamic': 'green', 'Baseline': 'red', 'Baseline-plora': 'orange', 'Baseline-trunk-lora': 'purple'}\n",
    "colors = [type_to_color[t] for t in types]\n",
    "\n",
    "# Create a figure and a 3D axis\n",
    "fig = plt.figure()\n",
    "ax = fig.add_subplot(111, projection='3d')\n",
    "\n",
    "# Plot the scatter points\n",
    "sc = ax.scatter(x, y, z, color=colors, label=types)\n",
    "\n",
    "# Add dashed lines from each point down to the tensor-Q plane\n",
    "for i in range(len(x)):\n",
    "    ax.plot([x[i], x[i]], [y[i], y[i]], [0, z[i]], linestyle='dashed', color='grey', alpha=0.1)\n",
    "\n",
    "# Add labels\n",
    "ax.set_xlabel('Embedding Latency')\n",
    "ax.set_ylabel('Query Cost')\n",
    "ax.set_zlabel('Relative R@1')\n",
    "\n",
    "# Create a legend\n",
    "handles = [plt.Line2D([0], [0], marker='o', color='w', markerfacecolor=color, markersize=10) for color in type_to_color.values()]\n",
    "labels = type_to_color.keys()\n",
    "ax.legend(handles, labels)\n",
    "\n",
    "# Show the plot\n",
    "plt.savefig('../figs/eval-query-hyper-param.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0      1.0\n",
       "1      2.0\n",
       "2      3.0\n",
       "3      4.0\n",
       "4      5.0\n",
       "5      6.0\n",
       "6      7.0\n",
       "7      8.0\n",
       "8      9.0\n",
       "9     10.0\n",
       "10    11.0\n",
       "11    12.0\n",
       "12    13.0\n",
       "13    14.0\n",
       "14    15.0\n",
       "15    16.0\n",
       "16    17.0\n",
       "17    18.0\n",
       "18    19.0\n",
       "19    20.0\n",
       "20    21.0\n",
       "21    22.0\n",
       "22    23.0\n",
       "23    24.0\n",
       "24    25.0\n",
       "25    26.0\n",
       "26    27.0\n",
       "27    28.0\n",
       "28    29.0\n",
       "29    30.0\n",
       "30    31.0\n",
       "31    32.0\n",
       "Name: Tensor, dtype: float64"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "baseline_plora_max['Tensor']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0     0.0008\n",
       "1     0.0028\n",
       "2     0.0024\n",
       "3     0.0020\n",
       "4     0.0024\n",
       "5     0.0016\n",
       "6     0.0060\n",
       "7     0.0028\n",
       "8     0.0064\n",
       "9     0.0084\n",
       "10    0.0120\n",
       "11    0.0112\n",
       "12    0.0124\n",
       "13    0.0136\n",
       "14    0.0160\n",
       "15    0.0284\n",
       "16    0.0536\n",
       "17    0.0640\n",
       "18    0.0924\n",
       "19    0.1368\n",
       "20    0.1844\n",
       "21    0.2988\n",
       "22    0.4204\n",
       "23    0.5576\n",
       "24    0.5860\n",
       "25    0.6264\n",
       "26    0.6232\n",
       "27    0.6412\n",
       "28    0.6328\n",
       "29    0.7676\n",
       "30    0.8876\n",
       "31    0.9772\n",
       "Name: Accuracy, dtype: float64"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "baseline_plora_max['Accuracy']"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot-scripts/eval-query.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# draw a line plot\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "\n",
    "matplotlib.rcParams['pdf.fonttype'] = 42\n",
    "matplotlib.rcParams['ps.fonttype'] = 42\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "per_layer_per_sample_infer_time = 0.01\n",
    "per_layer_load_time = 0.1\n",
    "batch_size = 8"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 300x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# query cost vs acc\n",
    "\n",
    "# Example data\n",
    "fig = plt.figure(figsize=(3, 2))\n",
    "#q = np.array([0, 2, 4, 8, 10, 15, 20])\n",
    "q = np.array([1, 2, 4, 8, 10, 16, 32, 48])\n",
    "query_cost = q * (per_layer_per_sample_infer_time) * 16 +  + per_layer_load_time+ 0.001 * 1000 + 12 * (per_layer_per_sample_infer_time + per_layer_load_time)  # finegrained embedding time + matching time + text embedding time\n",
    "ee_acc = np.array([0.246]*len(q))\n",
    "#ours_acc = np.array([0.26489, 0.3, 0.4, 0.45, 0.50207, 0.51, 0.5280])\n",
    "ours_acc = np.array([0.246,0.327,0.415,0.497,0.520,0.556,0.573,0.566])\n",
    "mfm_acc = np.array([0.5680]*len(q))\n",
    "\n",
    "plt.plot(query_cost, ours_acc, label='Ours', marker='s', linestyle='-', color='blue')\n",
    "plt.plot(query_cost, ee_acc, label='EE', marker='d', linestyle='--', color='orange')\n",
    "plt.plot(query_cost, mfm_acc, label='MFM', marker='x', linestyle='-.', color='red')\n",
    "\n",
    "plt.xlabel('User Query Delay Limit (s)')\n",
    "plt.ylabel('R@1')\n",
    "plt.title('')\n",
    "plt.legend(loc='best')\n",
    "plt.grid(True, linestyle='--', alpha=0.5, axis='y')\n",
    "\n",
    "plt.savefig('../figs/eval-query-coco.pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 300x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# query cost vs acc\n",
    "\n",
    "# Example data\n",
    "fig = plt.figure(figsize=(3, 2))\n",
    "#q = np.array([0, 2, 4, 8, 10, 15, 20])\n",
    "q = np.array([1, 2, 4, 8, 10, 16, 32, 48])\n",
    "query_cost = q * (per_layer_per_sample_infer_time) * 16 +  + per_layer_load_time+ 0.001 * 1000 + 12 * (per_layer_per_sample_infer_time + per_layer_load_time)  # finegrained embedding time + matching time + text embedding time\n",
    "ee_acc = np.array([0.250]*len(q))\n",
    "#ours_acc = np.array([0.26489, 0.3, 0.4, 0.45, 0.50207, 0.51, 0.5280])\n",
    "ours_acc = np.array([0.250,0.348,0.448,0.523,0.544,0.588,0.638,0.642])\n",
    "mfm_acc = np.array([0.641]*len(q))\n",
    "\n",
    "plt.plot(query_cost, ours_acc, label='Ours', marker='s', linestyle='-', color='blue')\n",
    "plt.plot(query_cost, ee_acc, label='EE', marker='d', linestyle='--', color='orange')\n",
    "plt.plot(query_cost, mfm_acc, label='MFM', marker='x', linestyle='-.', color='red')\n",
    "\n",
    "plt.xlabel('User Query Delay Limit (s)')\n",
    "plt.ylabel('R@1')\n",
    "plt.title('')\n",
    "plt.legend(loc='best')\n",
    "plt.grid(True, linestyle='--', alpha=0.5, axis='y')\n",
    "\n",
    "plt.savefig('../figs/eval-query-flickr.pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot-scripts/motivation-batch.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 700x300 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "matplotlib.rcParams['pdf.fonttype'] = 42\n",
    "matplotlib.rcParams['ps.fonttype'] = 42\n",
    "\n",
    "# 数据\n",
    "mobile_soc_throughput = [80, 85, 88, 90]\n",
    "cloud_soc_throughput = [60, 120, 240, 480]\n",
    "mobile_soc_utilize = [98, 97, 98.5, 99]\n",
    "cloud_soc_utilize = [10, 20, 40, 80]\n",
    "\n",
    "# x轴标签\n",
    "labels = ['BS=1', 'BS=2', 'BS=4', 'BS=8']\n",
    "\n",
    "x = np.arange(len(labels))  # the label locations\n",
    "width = 0.35  # the width of the bars\n",
    "\n",
    "# 调整字体大小\n",
    "plt.rcParams.update({'font.size': 10})\n",
    "\n",
    "fig, axs = plt.subplots(1, 2, figsize=(7, 3))\n",
    "\n",
    "# 配色方案\n",
    "colors = {\n",
    "    'mobile_throughput': '#1f77b4',\n",
    "    'mobile_utilize': '#1f77b4',\n",
    "    'cloud_throughput': '#ff7f0e',\n",
    "    'cloud_utilize': '#ff7f0e'\n",
    "}\n",
    "\n",
    "# 绘制第一个子图：Mobile SoC\n",
    "ax1 = axs[0]\n",
    "bars1 = ax1.bar(x, mobile_soc_throughput, width, label='Throughput', color=colors['mobile_throughput'])\n",
    "ax1.set_xlabel('Mobile SoC')\n",
    "ax1.set_ylabel('Throughput')\n",
    "ax1.set_ylim(0, 100)\n",
    "ax1.set_xticks(x)\n",
    "ax1.set_xticklabels(labels)\n",
    "\n",
    "# 创建右边的y轴\n",
    "ax1_2 = ax1.twinx()\n",
    "ax1_2.set_ylabel('Utilization (%)')\n",
    "line1 = ax1_2.plot(x, mobile_soc_utilize, color=colors['mobile_utilize'], marker='o', linestyle='--', label='Utilization')\n",
    "ax1_2.set_ylim(0, 100)\n",
    "\n",
    "# 绘制第二个子图：Cloud SoC\n",
    "ax2 = axs[1]\n",
    "bars2 = ax2.bar(x, cloud_soc_throughput, width, label='Throughput', color=colors['cloud_throughput'])\n",
    "ax2.set_xlabel('Cloud SoC')\n",
    "ax2.set_ylabel('Throughput')\n",
    "ax2.set_ylim(0, 500)\n",
    "ax2.set_xticks(x)\n",
    "ax2.set_xticklabels(labels)\n",
    "\n",
    "# 创建右边的y轴\n",
    "ax2_2 = ax2.twinx()\n",
    "ax2_2.set_ylabel('Utilization (%)')\n",
    "line2 = ax2_2.plot(x, cloud_soc_utilize, color=colors['cloud_utilize'], marker='x', linestyle='--', label='Utilization')\n",
    "ax2_2.set_ylim(0, 100)\n",
    "\n",
    "# 设置图例\n",
    "lines1, labels1 = ax1.get_legend_handles_labels()\n",
    "lines2, labels2 = ax1_2.get_legend_handles_labels()\n",
    "# ax1.legend(lines1 + lines2, labels1 + labels2, loc='upper left', fontsize='small')\n",
    "\n",
    "lines3, labels3 = ax2.get_legend_handles_labels()\n",
    "lines4, labels4 = ax2_2.get_legend_handles_labels()\n",
    "# ax2.legend(lines3 + lines4, labels3 + labels4, loc='upper left', fontsize='small')\n",
    "\n",
    "# 调整布局和显示图表\n",
    "fig.tight_layout()\n",
    "plt.subplots_adjust(top=0.85)\n",
    "plt.savefig(\"../figs/motivation-batch.pdf\", bbox_inches='tight')\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot-scripts/motivation-battery.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "import numpy as np\n",
    "\n",
    "matplotlib.rcParams['pdf.fonttype'] = 42\n",
    "matplotlib.rcParams['ps.fonttype'] = 42\n",
    "\n",
    "# Define category styles\n",
    "category_styles = {\n",
    "    \"Communication & Social\": {\"color\": \"blue\", \"marker\": \"o\", \"linestyle\": \"-\", \"edgecolor\": \"black\"},\n",
    "    \"Entertainment & Media\": {\"color\": \"red\", \"marker\": \"s\", \"linestyle\": \"-\", \"edgecolor\": \"black\"},\n",
    "    \"Productivity & Utilities\": {\"color\": \"green\", \"marker\": \"^\", \"linestyle\": \"-.\", \"edgecolor\": \"black\"},\n",
    "    \"Shopping & Finance\": {\"color\": \"purple\", \"marker\": \"d\", \"linestyle\": \"-\", \"edgecolor\": \"black\"},\n",
    "    \"Health, Travel & Lifestyle\": {\"color\": \"orange\", \"marker\": \"v\", \"linestyle\": \"-\", \"edgecolor\": \"black\"},\n",
    "    \"Others\": {\"color\": \"gray\", \"marker\": \"x\", \"linestyle\": \"-\", \"edgecolor\": \"black\"},\n",
    "    \"MEM\": {\"color\": \"black\", \"marker\": \"o\", \"linestyle\": \"-\", \"edgecolor\": \"yellow\"},\n",
    "    \"notsupport\": {\"color\": \"white\", \"marker\": \"o\", \"linestyle\": \"--\", \"edgecolor\": \"black\"}\n",
    "}\n",
    "\n",
    "# Define app/activity names\n",
    "apps = [\n",
    "    'fp32 MEM*', 'int4 MEM', 'fp32 MEM', 'Idle (Screen On)', 'Video Player', 'Chat', 'Network Utility', 'Shopping', 'Gaming', 'Short-form Video', 'System Function']\n",
    "# apps = ['int4 MEM', 'fp32 MEM', 'Idle (Screen On)', 'Bilibili', 'WeChat', 'Twitch + Clash', 'JD', 'Honor of Kings', 'Douyin', 'Accessibility API']\n",
    "\n",
    "# Define categories for the apps\n",
    "app_categories = {\n",
    "    'int4 MEM': 'MEM',\n",
    "    'fp32 MEM': 'MEM',\n",
    "    'fp32 MEM*': 'notsupport',\n",
    "    'Idle (Screen On)': 'Others',\n",
    "    'Video Player': 'Entertainment & Media',  # 修改为 Video Player\n",
    "    'Chat': 'Communication & Social',  # 修改为 Chat\n",
    "    'Network Utility': 'Productivity & Utilities',  # 修改为 Network Utility\n",
    "    'Shopping': 'Shopping & Finance',  # 修改为 Shopping\n",
    "    'Gaming': 'Entertainment & Media',  # 修改为 Gaming\n",
    "    'Short-form Video': 'Entertainment & Media',  # 修改为 Short-form Video\n",
    "    'System Function': 'Productivity & Utilities'  # 修改为 System Function\n",
    "}\n",
    "\n",
    "# Define power consumption (mAh per minute)\n",
    "# jetson orin 13 w\n",
    "power = np.array([58.58, 23.43, 40.09, 4.0, 4.72, 7.56, 10.0, 10.18, 13.18, 7.08, 7.0]) / 23.43 * 5.2\n",
    "power_consumption = np.array([58.58, 23.43, 40.09, 4.0, 4.72, 7.56, 10.0, 10.18, 13.18, 7.08, 7.0])\n",
    "\n",
    "# Define battery capacity (assuming 4000mAh)\n",
    "battery_capacity = 4000\n",
    "\n",
    "# Calculate usage time (hours)\n",
    "usage_time = [battery_capacity / consumption / 60 for consumption in power_consumption]\n",
    "\n",
    "# Sort data by power consumption\n",
    "sorted_data = sorted(zip(power, usage_time, apps), key=lambda x: x[0])\n",
    "sorted_power_consumption, sorted_usage_time, sorted_apps = zip(*sorted_data)\n",
    "\n",
    "# Create the plot\n",
    "fig, ax1 = plt.subplots(figsize=(4, 3))\n",
    "\n",
    "# Plot power consumption as a bar chart with category colors\n",
    "for i, app in enumerate(sorted_apps):\n",
    "    category = app_categories.get(app, \"Others\")\n",
    "    style = category_styles[category]\n",
    "    \n",
    "    # Use black edgecolor for all bars\n",
    "    ax1.bar(app, sorted_power_consumption[i], color=style[\"color\"], edgecolor=style[\"edgecolor\"])\n",
    "\n",
    "ax1.set_xlabel('App/Activity')\n",
    "ax1.set_ylabel('Power (w)', color='b', fontsize=14)\n",
    "ax1.tick_params(axis='y', labelcolor='b')\n",
    "\n",
    "# Create second y-axis for usage time\n",
    "ax2 = ax1.twinx()\n",
    "\n",
    "# Plot all apps' usage time with a red line\n",
    "ax2.plot(sorted_apps, sorted_usage_time, color=\"red\", marker='o', linestyle='-', linewidth=2)\n",
    "\n",
    "ax2.set_ylabel('Usable time (hrs)', color='r', fontsize=14)\n",
    "ax2.tick_params(axis='y', labelcolor='r')\n",
    "\n",
    "# Set x-ticks with a 45-degree rotation and smaller font size\n",
    "ax1.set_xticks(np.arange(len(sorted_apps)))\n",
    "ax1.set_xticklabels(sorted_apps, rotation=45, ha='right', fontsize=9)\n",
    "\n",
    "# Show plot\n",
    "plt.tight_layout()\n",
    "plt.savefig('../figs/motivation-energy-battery.pdf', bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot-scripts/motivation-energy.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[ 9.   9.2  9.4  9.6  9.8 10.  10.2 10.4 10.6 10.8 11.  11.2 11.4 11.6\n",
      " 11.8 12.  12.2 12.4 12.6 12.8 13.  13.2 13.4 13.6 13.8 14.  14.2 14.4\n",
      " 14.6 14.8 15.  15.2 15.4 15.6 15.8 16.  16.2 16.4 16.6 16.8]\n",
      "[0.93742516 0.57353543 0.71569608 0.99018954 0.99012472 0.59638112\n",
      " 0.81902291 0.70759992 0.71229746 0.90100276 0.6857435  0.75616189\n",
      " 0.56965205 0.72242039 0.93207762 0.65441054 0.62821019 0.51248864\n",
      " 0.87259742 0.85413302 0.74793158 0.79657326 0.79874751 0.64699602\n",
      " 0.99922901 0.98962526 0.60179638 0.73611279 0.65549925 0.85276916\n",
      " 0.68287074 0.79765491 0.72319757 0.64971271 0.922545   0.7721402\n",
      " 0.58146062 0.995587   0.66140724 0.61802654]\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x100 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# 示例数据\n",
    "margin = 0.2\n",
    "hours = np.arange(9, 17, margin)\n",
    "values = np.random.uniform(0.5, 1.0, len(hours))\n",
    "print(hours)\n",
    "print(values)\n",
    "# 绘制图形\n",
    "fig, ax = plt.subplots(figsize=(4, 1), dpi=100)\n",
    "\n",
    "# 绘制背景的灰线\n",
    "for x in hours:\n",
    "    ax.axvline(x=x, color='lightgrey', linestyle='-', linewidth=0.5)\n",
    "\n",
    "# 绘制顶部圆角的绿色柱子\n",
    "for i in range(len(hours)):\n",
    "    ax.bar(hours[i], values[i] * 100, width=margin*0.8, color='green', edgecolor='grey', linewidth=0.5, zorder=3, capstyle='round')\n",
    "\n",
    "# # 添加闪电图标的位置\n",
    "# flash_hours = [6, 12, 18]\n",
    "# for hour in flash_hours:\n",
    "#     ax.annotate('⚡', xy=(hour, values[hour] * 100 + 5), xycoords='data', ha='center', va='center', fontsize=16, color='white')\n",
    "\n",
    "# 自定义图形\n",
    "ax.set_ylim(0, 100)\n",
    "ax.set_xlim(8.5, 17.5)\n",
    "ax.set_yticks([0, 50, 100])\n",
    "ax.set_yticklabels(['0%', '50%', '100%'])\n",
    "# ax.set_xticks([0, 6, 12, 18, 24])\n",
    "ax.set_xticklabels([])\n",
    "\n",
    "# 设置灰色边框\n",
    "for spine in ax.spines.values():\n",
    "    spine.set_edgecolor('grey')\n",
    "\n",
    "# 移除网格线\n",
    "ax.grid(False)\n",
    "\n",
    "# 显示图形\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 91,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/9z/f33049_x6bs5y2xvclxp23j00000gn/T/ipykernel_6872/2003870564.py:62: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax2.set_yticklabels(['0 KJ', '10 KJ', '20 KJ', '30 KJ'])\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# 模拟数据\n",
    "time_intervals = np.arange(9, 8*60, 10)  # 每10分钟一个间隔，8小时\n",
    "width = 6  # 每个时间段的宽度\n",
    "\n",
    "# 背景能耗\n",
    "background_energy_cost = np.random.uniform(1, 2, len(time_intervals))\n",
    "# app本身使用量\n",
    "app_usage = np.random.uniform(1, 5, len(time_intervals))\n",
    "# 记录app的使用量\n",
    "app_logging = np.random.uniform(3, 8, len(time_intervals))\n",
    "\n",
    "# 在随机位置生成空白时间段\n",
    "num_blank_segments = 2  # 生成空白时间段的数量\n",
    "blank_length = np.random.randint(3, 6)  # 空白时间段的长度\n",
    "for _ in range(num_blank_segments):\n",
    "    start = np.random.randint(0, len(time_intervals) - max(6, blank_length))\n",
    "    background_energy_cost[start:start+blank_length] = np.random.uniform(0.01, 0.05, blank_length)\n",
    "    app_usage[start:start+blank_length] = 0\n",
    "    app_logging[start:start+blank_length] = 0\n",
    "\n",
    "# 总电量损耗\n",
    "total_drain = background_energy_cost + app_usage + app_logging\n",
    "battery_remaining = np.zeros(len(time_intervals))\n",
    "battery_remaining[0] = 100  # 初始电量\n",
    "\n",
    "# 计算每个时间点的剩余电量，并处理充电逻辑\n",
    "charging_rate = 40  # 每10分钟充电25%\n",
    "charging_threshold = 5  # 电量低于20%时开始充电\n",
    "charging_flag = 0 # 充电标志,连续充电直至充满\n",
    "\n",
    "for i in range(1, len(time_intervals)):\n",
    "    battery_remaining[i] = battery_remaining[i-1] - total_drain[i-1]\n",
    "    if battery_remaining[i] < charging_threshold or charging_flag == 1:\n",
    "        # print(f'Charging at {time_intervals[i]}')\n",
    "        charging_flag = 1\n",
    "        battery_remaining[i] = min(battery_remaining[i] + charging_rate, 100)\n",
    "        if battery_remaining[i] == 100:\n",
    "            charging_flag = 0\n",
    "\n",
    "# 创建图表\n",
    "fig, (ax1, ax2) = plt.subplots(2, 1, figsize=(4, 3), gridspec_kw={'height_ratios': [1, 1]})\n",
    "\n",
    "# 电池电量图\n",
    "colors = ['red' if val < 20 else 'green' for val in battery_remaining]\n",
    "ax1.bar(time_intervals, battery_remaining, width=width, color=colors, label='Battery Remaining')\n",
    "ax1.set_xticks([])\n",
    "ax1.set_yticks([0, 50, 100])\n",
    "ax1.set_yticklabels(['0%', '50%', '100%'])\n",
    "ax1.set_ylim(0, 100)\n",
    "# ax1.legend()\n",
    "\n",
    "# 活动图 （单位：KJ）\n",
    "p1 = ax2.bar(time_intervals, background_energy_cost, width=width, color='skyblue', label='Background Energy Cost')\n",
    "p2 = ax2.bar(time_intervals, app_usage, width=width, bottom=background_energy_cost, color='blue', label='App Usage')\n",
    "p3 = ax2.bar(time_intervals, app_logging, width=width, bottom=background_energy_cost+app_usage, color='navy', label='App Logging')\n",
    "\n",
    "ax2.set_xticks([])\n",
    "# ax2.set_yticks([0, 1, 2, 3])\n",
    "ax2.set_yticklabels(['0 KJ', '10 KJ', '20 KJ', '30 KJ'])\n",
    "# ax2.legend(['Others', 'Apps', 'Logging'], loc = 'upper right',  bbox_to_anchor=(-0.2, 2))\n",
    "\n",
    "# 显示图表\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"../figs/motivation-battery.pdf\", bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[100.          97.73172745  95.75310886  93.18570725  90.75945802\n",
      "  88.4305377   85.89380756  82.93572483  80.3469053   77.78331591\n",
      "  75.77949098  73.531434    70.78283755  68.1955701   65.78340877\n",
      "  63.8559028   61.05286097  58.76000958  56.62568545  54.06166892\n",
      "  51.76402746  49.87691788  47.59716475  45.35067452  42.89640194\n",
      "  40.91614995  38.89739032  35.97998593  33.80674418  31.62802797\n",
      "  29.26415779  27.25533314  25.06883867  22.88398024  20.43334154\n",
      "  17.72324842  14.97416247  12.70622141  10.01218918   7.78033748\n",
      "   5.13664968   2.5921851    0.           0.           0.\n",
      "   0.           0.           0.        ]\n"
     ]
    }
   ],
   "source": [
    "print(battery_remaining)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot-scripts/motivation-loading.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x200 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "matplotlib.rcParams['pdf.fonttype'] = 42\n",
    "matplotlib.rcParams['ps.fonttype'] = 42\n",
    "\n",
    "# 读取CSV文件\n",
    "df = pd.read_csv('../data/extracted_log_data.csv')\n",
    "\n",
    "# 提取第一个batch size\n",
    "first_bs = df['BS'].unique()[2]\n",
    "\n",
    "# 筛选第一个batch size的数据，并按num_layer_once进行反向排序\n",
    "bs_data = df[df['BS'] == first_bs].sort_values(by='num_layer_once', ascending=False)\n",
    "\n",
    "fig, ax1 = plt.subplots(figsize=(4, 2))\n",
    "\n",
    "# 设置左边y轴\n",
    "color = 'tab:blue'\n",
    "ax1.set_xlabel('num_layer_once')\n",
    "ax1.set_ylabel('Memory (MB)', color=color)\n",
    "ax1.plot(bs_data['num_layer_once'], bs_data['Memory'], color=color, marker='o', label='Memory')\n",
    "ax1.tick_params(axis='y', labelcolor=color)\n",
    "ax1.set_xticks(bs_data['num_layer_once'])\n",
    "ax1.set_xticklabels(bs_data['num_layer_once'])\n",
    "\n",
    "# 创建右边的y轴\n",
    "ax2 = ax1.twinx()\n",
    "color = 'tab:red'\n",
    "ax2.set_ylabel('Latency (seconds)', color=color)\n",
    "ax2.plot(bs_data['num_layer_once'], bs_data['Latency'], color=color, marker='x', linestyle='--', label='Latency')\n",
    "ax2.tick_params(axis='y', labelcolor=color)\n",
    "\n",
    "# 标题和图例\n",
    "# plt.title(f'BS={first_bs} - Memory and Latency vs num_layer_once')\n",
    "plt.gca().invert_xaxis()\n",
    "fig.tight_layout()\n",
    "fig.legend(loc='upper left', bbox_to_anchor=(0.4,0.9))\n",
    "\n",
    "# 显示图表\n",
    "# plt.show()\n",
    "plt.savefig('../figs/motivation-loading.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Memory</th>\n",
       "      <th>Latency</th>\n",
       "      <th>BS</th>\n",
       "      <th>num_layer_once</th>\n",
       "      <th>layer_load_time</th>\n",
       "      <th>layer_delete_time</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>869.602051</td>\n",
       "      <td>387.182657</td>\n",
       "      <td>16</td>\n",
       "      <td>8</td>\n",
       "      <td>0.08468</td>\n",
       "      <td>2.043</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>561.348145</td>\n",
       "      <td>404.418528</td>\n",
       "      <td>16</td>\n",
       "      <td>4</td>\n",
       "      <td>0.06059</td>\n",
       "      <td>1.033</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>407.221191</td>\n",
       "      <td>437.188322</td>\n",
       "      <td>16</td>\n",
       "      <td>2</td>\n",
       "      <td>0.07068</td>\n",
       "      <td>0.506</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>25</th>\n",
       "      <td>310.079590</td>\n",
       "      <td>576.901448</td>\n",
       "      <td>16</td>\n",
       "      <td>1</td>\n",
       "      <td>0.13239</td>\n",
       "      <td>0.231</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "        Memory     Latency  BS  num_layer_once  layer_load_time  \\\n",
       "0   869.602051  387.182657  16               8          0.08468   \n",
       "11  561.348145  404.418528  16               4          0.06059   \n",
       "13  407.221191  437.188322  16               2          0.07068   \n",
       "25  310.079590  576.901448  16               1          0.13239   \n",
       "\n",
       "    layer_delete_time  \n",
       "0               2.043  \n",
       "11              1.033  \n",
       "13              0.506  \n",
       "25              0.231  "
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "bs_data"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot-scripts/motivation-memory.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import random\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.pyplot import MultipleLocator\n",
    "plt.rc('font',family='Times New Roman')\n",
    "import matplotlib \n",
    "matplotlib.rcParams['pdf.fonttype'] = 42 \n",
    "matplotlib.rcParams['ps.fonttype'] = 42"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# 数据\n",
    "models = ['VISION', 'TEXT', 'AUDIO', 'IMU', 'ResNet-50', 'MobileNetV2']\n",
    "memory_usage = [2414.05, 1350.53, 328.96, 74.77, 101, 228]  # 更新ResNet-50和MobileNetV2的内存使用情况\n",
    "\n",
    "# 创建柱状图\n",
    "plt.figure(figsize=(4, 2))\n",
    "bars = plt.bar(models, memory_usage, color='skyblue')\n",
    "\n",
    "# 添加数据标签\n",
    "for bar in bars:\n",
    "    yval = bar.get_height()\n",
    "    # plt.text(bar.get_x() + bar.get_width()/2, yval + 20, round(yval, 2), ha='center', va='bottom')\n",
    "\n",
    "# 图表标题和标签\n",
    "# plt.title('Total Memory Usage by Model')\n",
    "# plt.xlabel('Model')\n",
    "plt.ylabel('Memory Usage (MB)')\n",
    "plt.xticks(rotation=45)\n",
    "\n",
    "plt.savefig('../figs/motivation-memory.pdf', bbox_inches=\"tight\")\n",
    "# 显示图表\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot-scripts/motivation-param.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import random\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.pyplot import MultipleLocator\n",
    "plt.rc('font',family='Times New Roman')\n",
    "import matplotlib \n",
    "matplotlib.rcParams['pdf.fonttype'] = 42 \n",
    "matplotlib.rcParams['ps.fonttype'] = 42"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 200x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# (model_name, model_weights[M], Flops[GFlops])\n",
    "expert_models = [(\"VGG16\",138,15.5),(\"ResNet\",25.6,4.1),(\"BERT\",110,21)]\n",
    "mfm_models = [(\"CLIP\",151.5,10.1), (\"ImageBind\",1200, 238)]\n",
    "\n",
    "ft = 20\n",
    "fig = plt.figure(figsize=(2,3))\n",
    "ax1 = fig.add_subplot(111) \n",
    "for name,params,PFLOPs in expert_models:\n",
    "    params = params * 1000000\n",
    "    PFLOPs = PFLOPs * 1000000000000\n",
    "    ax1.scatter(params,PFLOPs,color=\"darkblue\",s=ft * 10)\n",
    "    # ax1.annotate(name, xy = (params, PFLOPs), xytext = (params*0.65, PFLOPs*1.7),fontsize=ft)\n",
    "for name,params,PFLOPs in mfm_models:\n",
    "    params = params * 1000000\n",
    "    PFLOPs = PFLOPs * 1000000000000\n",
    "    ax1.scatter(params,PFLOPs,color=\"darkred\",marker=\"*\",s=ft * 15)\n",
    "    # if name==\"GPT-3\":\n",
    "    #     ax1.annotate(name, xy = (params, PFLOPs), xytext = (params*0.3, PFLOPs*0.8),fontsize=ft)\n",
    "    # elif name==\"BERT-Base\":\n",
    "    #     ax1.annotate(name, xy = (params, PFLOPs), xytext = (params*1.4, PFLOPs*0.8),fontsize=ft)\n",
    "    # elif name==\"Megatron\":\n",
    "    #     ax1.annotate(name, xy = (params, PFLOPs), xytext = (params*1.4, PFLOPs*0.8),fontsize=ft)\n",
    "    # elif name==\"RoBERTa-Large\":\n",
    "    #     ax1.annotate(name, xy = (params, PFLOPs), xytext = (params*0.4, PFLOPs*2.5),fontsize=ft)\n",
    "    # elif name==\"GPT-1\":\n",
    "    #     ax1.annotate(name, xy = (params, PFLOPs), xytext = (params*1.4, PFLOPs*0.8),fontsize=ft)\n",
    "    # else:    \n",
    "    #     ax1.annotate(name, xy = (params, PFLOPs), xytext = (params*0.65, PFLOPs*2.5),fontsize=ft)\n",
    "        \n",
    "ax1.set_yscale('log')\n",
    "ax1.set_xscale('log')\n",
    "\n",
    "plt.ylabel(\"Trainning\\nComplexity (Flops)\",fontsize=ft,labelpad=20)\n",
    "plt.xlabel(\"# of Model Parameters\",fontsize=ft,labelpad=20)\n",
    "\n",
    "plt.xticks(fontsize=ft) \n",
    "plt.yticks(fontsize=ft)\n",
    "\n",
    "ax1.spines['bottom'].set_linewidth(2);###设置底部坐标轴的粗细\n",
    "ax1.spines['left'].set_linewidth(2);####设置左边坐标轴的粗细\n",
    "ax1.spines['right'].set_linewidth(2);###设置右边坐标轴的粗细\n",
    "ax1.spines['top'].set_linewidth(2);####设置上部坐标轴的粗细\n",
    "\n",
    "# ax1.scatter(61* 1000000,460* 1000000000000,color=\"darkblue\",s=1200,label=\"CV Models\")\n",
    "# ax1.scatter(110* 1000000,6400* 1000000000000,color=\"darkred\",marker=\"*\",s=2500,label=\"NLP Models\")\n",
    "# plt.legend(ncol=1,loc=7,fontsize=55,edgecolor=\"0\",bbox_to_anchor=(1,0.25),labelspacing=1.5,borderpad=1.5,frameon=False)\n",
    "\n",
    "plt.savefig('../figs/motivation-cost.pdf', bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot-scripts/motivation-thread.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[115.2         41.77657188   2.32092066   3.0057033    2.68911781\n",
      "   1.33853339]\n",
      "[  1.33810764   3.68986714  66.41760861  51.28583383  57.32363204\n",
      " 115.16335828]\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/9z/f33049_x6bs5y2xvclxp23j00000gn/T/ipykernel_51136/775346326.py:32: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax1.set_xticklabels(device_list, rotation=45, ha=\"right\", fontsize=14)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x400 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "import numpy as np\n",
    "\n",
    "# 设置字体类型\n",
    "matplotlib.rcParams['pdf.fonttype'] = 42\n",
    "matplotlib.rcParams['ps.fonttype'] = 42\n",
    "\n",
    "# 加载CSV数据\n",
    "device_list = [\"ORIN (GPU, FP32)\", \"NANO (GPU, FP32)\", \"RPI4B (CPU, FP32)\", \"Mobile #1 (CPU, INT4)\", \"Mobile #2(CPU, INT4)\",  \"Mobile #2 (CPU, FP32)\", ]\n",
    "throughput = np.array([1.92, 0.038682011 * 18, 0.038682011, 0.050095055, 1 / (8.42607 + 0.43394 * 32), 1 / (30.9391 + 0.43394 * 32)]) * 60  # per second, converted to per minute 数据来源，data/zzl/energy/result.csv\n",
    "\n",
    "print(throughput)\n",
    "\n",
    "# 修改绘图函数，将其简化为绘制一组设备的柱状图\n",
    "def plot_modality_bar(modality):\n",
    "    fig, ax1 = plt.subplots(figsize=(5, 4))\n",
    "\n",
    "    # 设置柱的宽度和位置\n",
    "    bar_positions = np.arange(len(device_list))\n",
    "\n",
    "    # 绘制柱状图\n",
    "    ax1.bar(bar_positions, throughput, width=0.6, color='skyblue')\n",
    "\n",
    "    # 设置标题和标签\n",
    "    # ax1.set_title(f'{modality.capitalize()} Modality')\n",
    "    # ax1.set_xlabel('Device')\n",
    "    ax1.set_ylabel('Throughput \\n(Contents # / min)', fontdict={'color': 'blue', 'fontsize': 15})\n",
    "\n",
    "    # 设置x轴刻度和标签\n",
    "    ax1.set_xticklabels(device_list, rotation=45, ha=\"right\", fontsize=14)\n",
    "\n",
    "    ax2 = ax1.twinx()\n",
    "    num_total = 9249 # 换成统计出来的平均数\n",
    "    print(num_total / throughput / 60)\n",
    "    ax2.plot(device_list, num_total / throughput / 60, color='red', marker='o')\n",
    "    ax2.set_ylabel('Elapsed embedding \\ntime (hrs)', fontdict={'color': 'red', 'fontsize': 15})\n",
    "\n",
    "    app = [\"Entertainment & Media\", \"Communication & Social\", \"Others\", \"Productivity & Utilities\", \"Health, Travel & Lifestyle\", \"Shopping & Finance\"]\n",
    "    frequency = [36.27, 27.62, 14.95, 7.68, 15.81, 25.00]\n",
    "    color = ['red', 'green', 'blue', 'yellow', 'purple', 'orange']\n",
    "    for i in range(len(app)):\n",
    "        ax1.axhline(y=frequency[i], color = color[i], linestyle='--', label=app[i])\n",
    "\n",
    "    # plt.ylim(0, 65)\n",
    "    ax1.legend()\n",
    "    plt.tight_layout()\n",
    "    plt.xticks(rotation=45)\n",
    "    plt.savefig('../figs/motivation-thread-bar.pdf', bbox_inches=\"tight\")\n",
    "    # plt.yscale('log')\n",
    "    plt.show()\n",
    "\n",
    "# 绘制柱状图\n",
    "plot_modality_bar(\"vision\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot-scripts/motivation-throughput.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import random\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.pyplot import MultipleLocator\n",
    "plt.rc('font',family='Times New Roman')\n",
    "import matplotlib \n",
    "matplotlib.rcParams['pdf.fonttype'] = 42 \n",
    "matplotlib.rcParams['ps.fonttype'] = 42"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 200x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(2,4))\n",
    "\n",
    "cpu_utilization = [n / 12 for n in range(1, 13)]\n",
    "throughput = [0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1.2, 1.5, 1.7, 2, 1.6, 1.4]\n",
    "plt.plot(cpu_utilization, throughput, marker='o', color='black', label='Throughput')\n",
    "plt.xlabel('CPU Utilization')\n",
    "plt.ylabel('Throughput (Figs/min)')\n",
    "\n",
    "apps = ['App1', 'App2', 'App3', 'App4']\n",
    "fig_generated = [5, 10, 15, 20]\n",
    "\n",
    "# 画横线\n",
    "for i in range(len(apps)):\n",
    "    plt.hlines(fig_generated[i], 0, 1, colors = \"r\", linestyles = \"dashed\")\n",
    "    plt.text(1.1, fig_generated[i], apps[i], fontsize=8, verticalalignment=\"center\")\n",
    "\n",
    "plt.savefig(\"../figs/motivation-cost.pdf\", bbox_inches='tight', pad_inches=0.1)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot-scripts/plot-case.py <==
import matplotlib.pyplot as plt
import numpy as np
import sys

plt.rcParams['pdf.fonttype'] = 42
plt.rcParams['ps.fonttype'] = 42

# with open("sys",'r') as f:
#     sys=f.read()

def calculate_throughputs(device, modality, layer_num, data, type="ours"):
    # Define the throughput calculation function
    def calculate_throughput(pspl, layer_load_quantize, batch_size, layer_num):
        return batch_size / (layer_num * max(pspl * batch_size, layer_load_quantize) + layer_load_quantize)
    if type == "baseline":
        def calculate_throughput(pspl, layer_load_quantize, batch_size, layer_num):
            return batch_size / (layer_num * (pspl * batch_size + layer_load_quantize))

    # Extract the parameters for the specified device and modality
    if device in data and modality in data[device]:
        params = data[device][modality]
        throughput = calculate_throughput(
            params["pspl"], params["layer_load_quantize"], params["batch_size"], layer_num
        )
        return throughput
    else:
        return None  # If the specified device or modality is not found in the data

# Define the data
data = {
    "ORIN": {
        "vision": {"pspl": 0.00129, "layer_load_quantize": 0.0149460463, "batch_size": 8},
        "audio": {"pspl": 0.001, "layer_load_quantize": 0.0064101858, "batch_size": 4},
        "imu": {"pspl": 0.001313, "layer_load_quantize": 0.0040090541, "batch_size": 4}
    },
    "RPI": {
        "vision": {"pspl": 0.631712, "layer_load_quantize": 0.176157224, "batch_size": 4},
        "audio": {"pspl": 0.317576, "layer_load_quantize": 0.066587185, "batch_size": 4},
        "imu": {"pspl": 0.1894, "layer_load_quantize": 0.0361004, "batch_size": 4}
    },
    "8Gen3": {
        "vision": {"pspl": 0.168139063, "layer_load_quantize": 0.43394 / 8, "batch_size": 4},
        "audio": {"pspl": 0.2475, "layer_load_quantize": 0.059389, "batch_size": 4}
    }
}

# Example usage
device = "ORIN"  # Specify the device
modality = "vision"  # Specify the modality
layer_num = 1  # Specify the layer number
throughput = calculate_throughputs(device, modality, layer_num, data)

# Display the result
print(f"Throughput for {device} {modality} with layer_num {layer_num}: {throughput}")

fig_num = 27.62 * 30 # 60 * 60 / 5 每5秒产生一张图片

# memory footprint
memory = {
 "Latency": np.array([ fig_num / (1 / (0.263314688 * 32)) / 60, # 用energy/result.csv里面泽凌测的数据 用fp 32的。。
  fig_num / calculate_throughputs("8Gen3", "vision", 12.0032, data) / 60]),
 "Energy": np.array([ fig_num / (1 / (0.168139063 * 32)) * 5.2 / 1000, # 2.93w when gaming, 40mah，相当于5.2w
   fig_num / calculate_throughputs("8Gen3", "vision", 12.0032, data)*5.4 / 1000]), # 应该比例要低于latency，因为我们同时在load&comp，功耗要略高一点
 "Memory": np.array([1100,
  160]),
 "Accuracy": np.array([78.0, 77.3]),
 "Accuracy@10": np.array([78.0, 77.3]),

}

ours_latency = calculate_throughputs("8Gen3", "vision", 12.0032, data)
print(f"ours latency {ours_latency}")

print((0.189874 * 25))
print(calculate_throughputs("8Gen3", "vision", 12.0032, data))
def plot_memory():
    """
        notes
    """
    label_font_conf = {
        # "weight": "bold",
        "size": "15"
    }
    bar_confs = {
        "color": ["white", "black"],
        "linewidth": 1,
        "hatch": ["", ""],
        "edgecolor": "black",
    }

    figure_mosaic = """
    AA.BB.CC.DD
    """
    fig, axes = plt.subplot_mosaic(mosaic=figure_mosaic, figsize=(8, 2), dpi=100)
    bar_width = 0.05

    x = [0.1, 0.1+bar_width*2]
    data = memory

    xlabels = ["Latency", "Energy", "Memory", "Accuracy"]
    xlabels_fig = ['', '', '', '']
    ax = [axes["A"], axes["B"], axes["C"], axes["D"]]

    for i in range(len(axes)):
        ax[i].set_xlabel(xlabels_fig[i], **label_font_conf)
        ax[i].set_xticks([])
        dataset = xlabels[i]  # video name
        fps = data[dataset]
        ax[i].bar(x, fps, width=bar_width, **bar_confs)

        ax[i].grid(axis="y", alpha=0.3)
        ax[i].set_xlim(min(x)-bar_width*1.5, max(x)+bar_width*1.5)

        # # tag value on the last bar.
        # rect = ax[i].patches
        # height = rect[-1].get_height()
        # absolute_value = round(energy[dataset][-1] * 5 / 100, 1)
        # if i == 0:
        #     ax[i].text(x[-1]-0.025, height+0.2,absolute_value) 
        # elif i == 1:
        #     ax[i].text(x[-1]-0.025, height+0.5,absolute_value) 
        # elif i == 2:
        #     ax[i].text(x[-1]-0.025, height+0.30,absolute_value) 
        # elif i == 3:
        #     absolute_value = round(energy[dataset][-1] * 5 / 600, 1)
        #     ax[i].text(x[-1]-0.025, height+0.04,absolute_value) 

    # ax[0].axhline(y=0.2,ls="--",c="r")
    # ax[0].text(0.15, 0.25, "200MB", fontsize=15, color="r")
    # ax[1].axhline(y=0.2,ls="--",c="r")
    # ax[1].text(0.15, 0.25, "200MB", fontsize=15, color="r")
    ax[0].set_ylabel(r"CPU time (min)", **label_font_conf)
    ax[1].set_ylabel(r"Energy (KJ)", **label_font_conf)
    ax[2].set_ylabel(r"Memory (MB)", **label_font_conf)
    ax[3].set_ylabel(r"R@1", **label_font_conf)
    # https://matplotlib.org/stable/api/container_api.html#module-matplotlib.container
    bars = ax[0].containers[0].get_children()
    labels = ["Naive MEM", "Ours"] # r"MFM$_{layerwise}$"
    ax[0].legend(bars, labels, ncol=5, loc="lower left", bbox_to_anchor=(1.8, 1),frameon=False,fontsize=15,columnspacing = 1,handletextpad=0.5)

    plt.subplots_adjust(wspace=2)
    # plt.show()
    plt.savefig('../figs/eval-case-result.pdf', bbox_inches="tight")


if __name__ == '__main__':
    plot_memory()
    print(memory)


==> plot-scripts/plot-energy.py <==
import matplotlib.pyplot as plt
import numpy as np
import sys

plt.rcParams['pdf.fonttype'] = 42
plt.rcParams['ps.fonttype'] = 42

# with open("sys",'r') as f:
#     sys=f.read()

# ["Naive MFM", "MFM", "BranchyNet", "Fluid Batch", "Ours"] 
# naive mfm就是不layer wise，没有loading时间，但是是全部的层
# 剩下的四个方法都是layer wise的
# compute_latency * compute_power + loading_latency * loading_power for 1000 sample 总和


# energy consumption (KJ) copied
energy_normalized = {
 "COCO": np.array([249.46,
  1207.9,
  808.24,
  247.08,
  97.106]) / (97.106),

 "CLOTHO": np.array([62.88,
  406.8781257,
  80.48097731,
  63.67774433,
  22.31971307]) / (22.31971307),
 "FLICKER": np.array([249.45504,
  1207.914886,
  1053.611308,
  322.0915416,
  137.2993138]) / (137.2993138),
 "HARSMART": np.array([37.35838179,
  80.78171082,
  25.31160272,
  15.1071204,
  6.309298687]) / (6.309298687),
}

# Calculate the difference between the last and second value for each dataset
differences = {key: values[1]  / values[-1] for key, values in energy_normalized.items()}

# Calculate the average of these differences
average_difference = np.mean(list(differences.values()))

print(differences, average_difference)

def plot_energy_normalized():
    """
        notes
    """
    label_font_conf = {
        # "weight": "bold",
        "size": "14"
    }
    bar_confs = {
        "color": ["white", "white", "silver", "grey", "black"],
        "linewidth": 1,
        "hatch": ["", "//", "", "//", ""],
        "edgecolor": "black",
    }

    figure_mosaic = """
    AAAAA.BBBBB.CCCCC.DDDDD
    """
    fig, axes = plt.subplot_mosaic(mosaic=figure_mosaic, figsize=(9, 2), dpi=100)
    bar_width = 0.03

    x = [0.1, 0.1+bar_width*2, 0.1+bar_width*4, 0.1+bar_width*6, 0.1+bar_width*8]
    data = energy_normalized

    xlabels = ["COCO", "FLICKER", "CLOTHO", "HARSMART"]
    xlabels_fig = ["COCO", "FLICKER", "CLOTHO", "HARSMART "]
    ax = [axes["A"], axes["B"], axes["C"], axes["D"]]

    for i in range(len(axes)):
        ax[i].set_xlabel(xlabels_fig[i], **label_font_conf)
        ax[i].set_xticks([])
        dataset = xlabels[i]  # video name
        fps = data[dataset]
        ax[i].bar(x, fps, width=bar_width, **bar_confs)

        ax[i].grid(axis="y", alpha=0.3)
        ax[i].set_xlim(min(x)-bar_width*1.5, max(x)+bar_width*1.5)

        # # tag value on the last bar.
        # rect = ax[i].patches
        # height = rect[-1].get_height()
        # absolute_value = round(energy[dataset][-1] * 5 / 100, 1)
        # if i == 0:
        #     ax[i].text(x[-1]-0.025, height+0.2,absolute_value) 
        # elif i == 1:
        #     ax[i].text(x[-1]-0.025, height+0.5,absolute_value) 
        # elif i == 2:
        #     ax[i].text(x[-1]-0.025, height+0.30,absolute_value) 
        # elif i == 3:
        #     absolute_value = round(energy[dataset][-1] * 5 / 600, 1)
        #     ax[i].text(x[-1]-0.025, height+0.04,absolute_value) 

    
    ax[0].set_ylabel(r"Normalized energy ($\times$)", **label_font_conf)
    # https://matplotlib.org/stable/api/container_api.html#module-matplotlib.container
    bars = ax[0].containers[0].get_children()
    labels = ["Naive MEM", "MEM", "BranchyNet", "Fluid Batch", "Ours"]
    ax[0].legend(bars, labels, ncol=5, loc="lower left", bbox_to_anchor=(-0.2, 1),frameon=False,fontsize=15,columnspacing = 0.5,handletextpad=0.1)

    plt.subplots_adjust(wspace=2.5)
    # plt.show()
    plt.savefig('../figs/eval-energy.pdf', bbox_inches="tight")


if __name__ == '__main__':
    plot_energy_normalized()
    print(energy_normalized)


==> plot-scripts/plot-lora/plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "['result_test_flickr8k_plora_s4_e50_ratio3_with_head.csv', 'result_test_flickr8k_zeroshot.csv', 'result_test_flickr8k_tlora_s1_e50_ratio3_without_head.csv', 'result_test_flickr8k_tlora_s1_e100_ratio3_without_head.csv', 'result_test_flickr8k_plora_s1_e50_ratio3_with_head.csv', 'result_test_flickr8k_tlora_s1_e50_ratio3_without_head_no_prompt.csv', 'result_test_flickr8k_tlora_s1_e50_ratio3_with_head.csv']\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import os\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# Directory containing the CSV files\n",
    "csv_directory = '.'\n",
    "\n",
    "# Get a list of all CSV files in the directory\n",
    "csv_files = [f for f in os.listdir(csv_directory) if f.endswith('.csv')]\n",
    "print(csv_files)\n",
    "\n",
    "# Plot each CSV file\n",
    "for csv_file in csv_files:\n",
    "    file_path = os.path.join(csv_directory, csv_file)\n",
    "    data = pd.read_csv(file_path)\n",
    "    \n",
    "    # Assuming the CSV has columns named 'Inference Result' and 'Layer'\n",
    "    inference_result = data['Inference Result']\n",
    "    layer = data['Layer']\n",
    "    \n",
    "    plt.plot(layer, inference_result, label=csv_file)\n",
    "\n",
    "plt.xlabel('Layer')\n",
    "plt.ylabel('Inference Result')\n",
    "plt.title('Inference Result vs Layer')\n",
    "# plt.legend(loc='right')\n",
    "plt.grid(True)\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "imagebind",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot-scripts/plot-memory.py <==
import matplotlib.pyplot as plt
import numpy as np
import sys

plt.rcParams['pdf.fonttype'] = 42
plt.rcParams['ps.fonttype'] = 42

# with open("sys",'r') as f:
#     sys=f.read()

# memory footprint
memory = {
 "VISION": np.array([2347,
  218.125,
  177.1719,
  218.125,
  306.41]),
 "TEXT": np.array([1048,
  160,
  95,
  160,
  200]),
 "AUDIO": np.array([501,
  119.33,
  61.02,
  119.33,
  147.476]),
 "IMU": np.array([106,
  78,
  36,
  78,
  92]),

}



# Calculate the difference between the last and second value for each dataset
differences = {key: values[2]  / values[-1] for key, values in memory.items()}

# Calculate the average of these differences
average_difference = np.mean(list(differences.values()))

print(differences, average_difference)

def plot_memory():
    """
        notes
    """
    label_font_conf = {
        # "weight": "bold",
        "size": "15"
    }
    bar_confs = {
        "color": ["white", "white", "silver", "grey", "black"],
        "linewidth": 1,
        "hatch": ["", "//", "", "//", ""],
        "edgecolor": "black",
    }

    figure_mosaic = """
    AAAAA.BBBBB.CCCCC.DDDDD
    """
    fig, axes = plt.subplot_mosaic(mosaic=figure_mosaic, figsize=(9, 2), dpi=100)
    bar_width = 0.03

    x = [0.1, 0.1+bar_width*2, 0.1+bar_width*4, 0.1+bar_width*6, 0.1+bar_width*8]
    data = memory

    xlabels = ["VISION", "TEXT", "AUDIO", "IMU"]
    xlabels_fig = ["VISION", "TEXT", "AUDIO", "IMU"]
    ax = [axes["A"], axes["B"], axes["C"], axes["D"]]

    for i in range(len(axes)):
        ax[i].set_xlabel(xlabels_fig[i], **label_font_conf)
        ax[i].set_xticks([])
        dataset = xlabels[i]  # video name
        fps = data[dataset]
        ax[i].bar(x, fps, width=bar_width, **bar_confs)

        ax[i].grid(axis="y", alpha=0.3)
        ax[i].set_xlim(min(x)-bar_width*1.5, max(x)+bar_width*1.5)

        # # tag value on the last bar.
        # rect = ax[i].patches
        # height = rect[-1].get_height()
        # absolute_value = round(energy[dataset][-1] * 5 / 100, 1)
        # if i == 0:
        #     ax[i].text(x[-1]-0.025, height+0.2,absolute_value) 
        # elif i == 1:
        #     ax[i].text(x[-1]-0.025, height+0.5,absolute_value) 
        # elif i == 2:
        #     ax[i].text(x[-1]-0.025, height+0.30,absolute_value) 
        # elif i == 3:
        #     absolute_value = round(energy[dataset][-1] * 5 / 600, 1)
        #     ax[i].text(x[-1]-0.025, height+0.04,absolute_value) 

    # ax[0].axhline(y=0.2,ls="--",c="r")
    # ax[0].text(0.15, 0.25, "200MB", fontsize=15, color="r")
    # ax[1].axhline(y=0.2,ls="--",c="r")
    # ax[1].text(0.15, 0.25, "200MB", fontsize=15, color="r")
    ax[0].set_ylabel(r"Memory (MB)", **label_font_conf)
    # https://matplotlib.org/stable/api/container_api.html#module-matplotlib.container
    bars = ax[0].containers[0].get_children()
    labels = ["Naive MEM", "MEM", "BranchyNet", "Fluid Batch", "Ours"] # r"MFM$_{layerwise}$"
    ax[0].legend(bars, labels, ncol=5, loc="lower left", bbox_to_anchor=(-0.3, 1),frameon=False,fontsize=15,columnspacing = 0.5,handletextpad=0.1)

    plt.subplots_adjust(wspace=2.5)
    # plt.show()
    plt.savefig('../figs/eval-memory.pdf', bbox_inches="tight")


if __name__ == '__main__':
    plot_memory()
    print(memory)


==> plot-scripts/script/draw.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "id": "initial_id",
   "metadata": {
    "collapsed": true,
    "ExecuteTime": {
     "end_time": "2024-05-08T03:17:39.920250Z",
     "start_time": "2024-05-08T03:17:39.308252Z"
    }
   },
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# 数据\n",
    "data = {\n",
    "    \"imagenet_full_lora_early_exit_step1_epoch50\": [0.0012, 0.0012, 0.002, 0.0016, 0.0032, 0.002, 0.0016, 0.002, 0.0028, 0.0028, 0.002, 0.0024, 0.0032, 0.0036, 0.0044, 0.0072, 0.008, 0.0104, 0.0152, 0.0264, 0.0744, 0.1252, 0.2428, 0.2672, 0.3232, 0.3348, 0.3948, 0.4416, 0.5704, 0.6868, 0.7676],\n",
    "    \"imagenet_progressive_lora_step1_epoch50\": [0.0012, 0.0016, 0.0012, 0.0008, 0.0016, 0.004, 0.0024, 0.004, 0.0036, 0.0044, 0.008, 0.0048, 0.0068, 0.008, 0.0164, 0.0204, 0.0296, 0.042, 0.0656, 0.0824, 0.1596, 0.2348, 0.3108, 0.3468, 0.408, 0.4356, 0.5044, 0.546, 0.616, 0.7008, 0.7616],\n",
    "    \"imagenet_trunk_lora_step1_epoch50\": [0.0072, 0.0064, 0.0148, 0.016, 0.0212, 0.0316, 0.0356, 0.0432, 0.0608, 0.0816, 0.1052, 0.1128, 0.1356, 0.1676, 0.2284, 0.2908, 0.3308, 0.4096, 0.4872, 0.542, 0.5916, 0.624, 0.6392, 0.6592, 0.6824, 0.7024, 0.7308, 0.734, 0.7444, 0.7496, 0.7676],\n",
    "    \"imagenet_zeroshot_step1\": [0.0012, 0.0012, 0.0012, 0.0012, 0.0012, 0.0012, 0.0012, 0.0012, 0.0012, 0.0012, 0.0012, 0.0012, 0.0012, 0.0016, 0.0016, 0.0016, 0.0016, 0.0028, 0.0028, 0.006, 0.0168, 0.0408, 0.092, 0.1388, 0.1932, 0.2008, 0.234, 0.2192, 0.3, 0.4728, 0.7184]\n",
    "}\n",
    "\n",
    "# 提取 x 值\n",
    "x = list(range(1, 32))\n",
    "\n",
    "# 绘制折线图\n",
    "for label, y in data.items():\n",
    "    plt.plot(x, y, label=label)\n",
    "\n",
    "# 添加标题和标签\n",
    "plt.title('Accuracy vs. Layer')\n",
    "plt.xlabel('Layer')\n",
    "plt.ylabel('Accuracy')\n",
    "plt.legend()\n",
    "\n",
    "# 显示图形\n",
    "plt.show()\n"
   ],
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ],
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 1
  },
  {
   "metadata": {},
   "cell_type": "code",
   "outputs": [],
   "execution_count": null,
   "source": "",
   "id": "7e30c5fb28fd6bc9"
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> plot-scripts/script/draw_topk.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x800 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "\n",
    "# Create a DataFrame from the provided data\n",
    "data = {\n",
    "    \"Vision Layers\": [32, 31, 30, 29, 27, 26, 25, 23, 22, 18],\n",
    "    \"Top 1\": [0.7245, 0.47502, 0.30604, 0.2301, 0.19728, 0.18986, 0.13458, 0.04008, 0.0162, 0.00298],\n",
    "    \"Top 5\": [0.90844, 0.71864, 0.5199, 0.39394, 0.3641, 0.36112, 0.27364, 0.1038, 0.05126, 0.01042],\n",
    "    \"Top 10\": [0.93984, 0.7877, 0.60572, 0.47244, 0.45006, 0.45226, 0.35656, 0.14968, 0.0762, 0.01902],\n",
    "    \"Top 20\": [0.96064, 0.85092, 0.69826, 0.56704, 0.54774, 0.56044, 0.46146, 0.22304, 0.12248, 0.03352],\n",
    "    \"Top 30\": [0.97054, 0.88312, 0.7581, 0.63726, 0.61656, 0.63434, 0.5368, 0.2852, 0.16692, 0.04832]\n",
    "}\n",
    "\n",
    "df = pd.DataFrame(data)\n",
    "df.set_index(\"Vision Layers\", inplace=True)\n",
    "\n",
    "# Plotting the heatmap\n",
    "plt.figure(figsize=(10, 8))\n",
    "sns.heatmap(df, annot=True, cmap=\"YlGnBu\", fmt=\".2f\")\n",
    "plt.title(\"Heatmap of Vision Layers Performance\")\n",
    "plt.xlabel(\"Accuracy Metrics\")\n",
    "plt.ylabel(\"Vision Layers\")\n",
    "plt.tight_layout()\n",
    "plt.show()\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.1.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot-scripts/script/plot-e2e-coco-trunk.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.plotly.v1+json": {
       "config": {
        "plotlyServerURL": "https://plot.ly"
       },
       "data": [
        {
         "hovertemplate": "Type=E2E<br>Avg. Layers=%{x}<br>Query cost=%{y}<br>R@1=%{z}<extra></extra>",
         "legendgroup": "E2E",
         "marker": {
          "color": "blue",
          "size": 2,
          "symbol": "circle"
         },
         "mode": "markers",
         "name": "E2E",
         "scene": "scene",
         "showlegend": true,
         "type": "scatter3d",
         "x": [
          6.091,
          20.6756,
          17.1986,
          16.4884,
          20.8324,
          21.0326,
          13.2764,
          17.3602,
          21.0236,
          14.612,
          8.764,
          6.9032,
          18.8684,
          20.6846,
          17.45,
          17.37,
          19.6244,
          18.6598,
          17.7394,
          17.6124,
          17.178,
          9.4078,
          9.1902,
          10.253,
          14.4234,
          19.0132,
          14.5638,
          16.2652,
          16.6718,
          14.8314,
          15.2774,
          15.8226,
          14.466,
          10.8804,
          8.4946,
          8.2866,
          6.091,
          20.6756,
          17.1986,
          16.4884,
          20.8324,
          21.0326,
          13.2764,
          17.3602,
          21.0236,
          14.612,
          8.764,
          6.9032,
          18.8684,
          20.6846,
          17.45,
          17.37,
          19.6244,
          18.6598,
          17.7394,
          17.6124,
          17.178,
          9.4078,
          9.1902,
          10.253,
          14.4234,
          19.0132,
          14.5638,
          16.2652,
          16.6718,
          14.8314,
          15.2774,
          15.8226,
          14.466,
          10.8804,
          8.4946,
          8.2866,
          6.091,
          20.6756,
          17.1986,
          16.4884,
          20.8324,
          21.0326,
          13.2764,
          17.3602,
          21.0236,
          14.612,
          8.764,
          6.9032,
          18.8684,
          20.6846,
          17.45,
          17.37,
          19.6244,
          18.6598,
          17.7394,
          17.6124,
          17.178,
          9.4078,
          9.1902,
          10.253,
          14.4234,
          19.0132,
          14.5638,
          16.2652,
          16.6718,
          14.8314,
          15.2774,
          15.8226,
          14.466,
          10.8804,
          8.4946,
          8.2866,
          6.091,
          20.6756,
          17.1986,
          16.4884,
          20.8324,
          21.0326,
          13.2764,
          17.3602,
          21.0236,
          14.612,
          8.764,
          6.9032,
          18.8684,
          20.6846,
          17.45,
          17.37,
          19.6244,
          18.6598,
          17.7394,
          17.6124,
          17.178,
          9.4078,
          9.1902,
          10.253,
          14.4234,
          19.0132,
          14.5638,
          16.2652,
          16.6718,
          14.8314,
          15.2774,
          15.8226,
          14.466,
          10.8804,
          8.4946,
          8.2866,
          6.091,
          20.6756,
          17.1986,
          16.4884,
          20.8324,
          21.0326,
          13.2764,
          17.3602,
          21.0236,
          14.612,
          8.764,
          6.9032,
          18.8684,
          20.6846,
          17.45,
          17.37,
          19.6244,
          18.6598,
          17.7394,
          17.6124,
          17.178,
          9.4078,
          9.1902,
          10.253,
          14.4234,
          19.0132,
          14.5638,
          16.2652,
          16.6718,
          14.8314,
          15.2774,
          15.8226,
          14.466,
          10.8804,
          8.4946,
          8.2866,
          6.091,
          20.6756,
          17.1986,
          16.4884,
          20.8324,
          21.0326,
          13.2764,
          17.3602,
          21.0236,
          14.612,
          8.764,
          6.9032,
          18.8684,
          20.6846,
          17.45,
          17.37,
          19.6244,
          18.6598,
          17.7394,
          17.6124,
          17.178,
          9.4078,
          9.1902,
          10.253,
          14.4234,
          19.0132,
          14.5638,
          16.2652,
          16.6718,
          14.8314,
          15.2774,
          15.8226,
          14.466,
          10.8804,
          8.4946,
          8.2866
         ],
         "y": [
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500
         ],
         "z": [
          0.1452,
          0.3634,
          0.3946,
          0.234,
          0.445,
          0.4042,
          0.2182,
          0.2674,
          0.4526,
          0.2044,
          0.1454,
          0.1294,
          0.3866,
          0.4088,
          0.32,
          0.3076,
          0.3822,
          0.2756,
          0.289,
          0.307,
          0.249,
          0.1418,
          0.1592,
          0.1774,
          0.305,
          0.3348,
          0.2364,
          0.2926,
          0.2852,
          0.2456,
          0.2388,
          0.2528,
          0.2594,
          0.1584,
          0.1512,
          0.1288,
          0.1464,
          0.4308,
          0.4104,
          0.3058,
          0.4724,
          0.448,
          0.2828,
          0.2898,
          0.4732,
          0.2588,
          0.1868,
          0.1564,
          0.4066,
          0.4396,
          0.3588,
          0.349,
          0.4218,
          0.3204,
          0.3368,
          0.3526,
          0.2948,
          0.1716,
          0.2044,
          0.2198,
          0.323,
          0.3658,
          0.2792,
          0.331,
          0.3342,
          0.2812,
          0.301,
          0.301,
          0.2994,
          0.202,
          0.1888,
          0.155,
          0.1472,
          0.4862,
          0.4282,
          0.3828,
          0.492,
          0.4872,
          0.3364,
          0.3284,
          0.4904,
          0.3214,
          0.2278,
          0.1756,
          0.427,
          0.463,
          0.391,
          0.3876,
          0.4542,
          0.3736,
          0.3704,
          0.3998,
          0.3546,
          0.2,
          0.2412,
          0.2644,
          0.333,
          0.3992,
          0.3112,
          0.363,
          0.3754,
          0.324,
          0.348,
          0.3502,
          0.3456,
          0.2432,
          0.2192,
          0.1882,
          0.1478,
          0.5208,
          0.4464,
          0.4414,
          0.5128,
          0.5194,
          0.3864,
          0.389,
          0.5104,
          0.3876,
          0.2898,
          0.2038,
          0.4456,
          0.4894,
          0.4284,
          0.4372,
          0.4878,
          0.4456,
          0.409,
          0.4576,
          0.4236,
          0.2322,
          0.2864,
          0.3026,
          0.3384,
          0.4398,
          0.3572,
          0.4,
          0.4232,
          0.3658,
          0.3996,
          0.4022,
          0.4048,
          0.2968,
          0.2676,
          0.2336,
          0.1486,
          0.5358,
          0.4514,
          0.4738,
          0.5244,
          0.5258,
          0.4112,
          0.429,
          0.5222,
          0.4216,
          0.3238,
          0.2256,
          0.4554,
          0.5026,
          0.4558,
          0.4638,
          0.505,
          0.4878,
          0.4398,
          0.4852,
          0.4596,
          0.2506,
          0.3156,
          0.3218,
          0.341,
          0.4576,
          0.3848,
          0.4316,
          0.4482,
          0.404,
          0.4326,
          0.434,
          0.4398,
          0.3392,
          0.3004,
          0.2694,
          0.2172,
          0.5406,
          0.4672,
          0.5202,
          0.5388,
          0.5364,
          0.4514,
          0.4794,
          0.5386,
          0.4656,
          0.3868,
          0.3144,
          0.4596,
          0.5212,
          0.4822,
          0.5016,
          0.528,
          0.527,
          0.4976,
          0.5086,
          0.4958,
          0.3542,
          0.3712,
          0.3636,
          0.3478,
          0.4814,
          0.4264,
          0.4794,
          0.4932,
          0.4692,
          0.4806,
          0.4874,
          0.4842,
          0.414,
          0.3628,
          0.3448
         ]
        },
        {
         "hovertemplate": "Type=Dynamic<br>Avg. Layers=%{x}<br>Query cost=%{y}<br>R@1=%{z}<extra></extra>",
         "legendgroup": "Dynamic",
         "marker": {
          "color": "red",
          "size": 2,
          "symbol": "circle"
         },
         "mode": "markers",
         "name": "Dynamic",
         "scene": "scene",
         "showlegend": true,
         "type": "scatter3d",
         "x": [
          20.6756,
          17.1986,
          16.4884,
          20.8324,
          21.0326,
          13.2764,
          17.3602,
          21.0236,
          14.612,
          8.764,
          6.9032,
          18.8684,
          20.6846,
          17.45,
          17.37,
          19.6244,
          18.6598,
          17.7394,
          17.6124,
          17.178,
          9.4078,
          9.1902,
          10.253,
          14.4234,
          19.0132,
          14.5638,
          16.2652,
          16.6718,
          14.8314,
          15.2774,
          15.8226,
          14.466,
          10.8804,
          8.4946,
          8.2866
         ],
         "y": [
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5
         ],
         "z": [
          0.2208,
          0.2956,
          0.113,
          0.3358,
          0.271,
          0.1098,
          0.2048,
          0.3442,
          0.1018,
          0.059,
          0.0706,
          0.3002,
          0.2874,
          0.1846,
          0.2042,
          0.2454,
          0.1836,
          0.178,
          0.1992,
          0.1786,
          0.0656,
          0.0718,
          0.0796,
          0.233,
          0.2442,
          0.156,
          0.1778,
          0.1682,
          0.1556,
          0.1392,
          0.1566,
          0.151,
          0.0794,
          0.0812,
          0.071
         ]
        },
        {
         "hovertemplate": "Type=Baseline<br>Avg. Layers=%{x}<br>Query cost=%{y}<br>R@1=%{z}<extra></extra>",
         "legendgroup": "Baseline",
         "marker": {
          "color": "black",
          "size": 2,
          "symbol": "circle"
         },
         "mode": "markers",
         "name": "Baseline",
         "scene": "scene",
         "showlegend": true,
         "type": "scatter3d",
         "x": [
          "1",
          "2",
          "3",
          "4",
          "5",
          "7",
          "8",
          "9",
          "10",
          "11",
          "12",
          "13",
          "14",
          "15",
          "16",
          "17",
          "18",
          "19",
          "20",
          "21",
          "22",
          "23",
          "24",
          "25",
          "26",
          "27",
          "28",
          "29",
          "30",
          "31",
          "32",
          "32",
          "6"
         ],
         "y": [
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67
         ],
         "z": [
          "0.0",
          "0.0008",
          "0.0014",
          "0.0016",
          "0.001",
          "0.0024",
          "0.002",
          "0.0016",
          "0.002",
          "0.0044",
          "0.0036",
          "0.0028",
          "0.0052",
          "0.0054",
          "0.0142",
          "0.0222",
          "0.0246",
          "0.036",
          "0.0566",
          "0.0844",
          "0.1378",
          "0.19",
          "0.2642",
          "0.2872",
          "0.3126",
          "0.3146",
          "0.3226",
          "0.311",
          "0.3762",
          "0.4274",
          "0.499",
          "0.499",
          "0.0006"
         ]
        },
        {
         "hovertemplate": "Type=Baseline-plora<br>Avg. Layers=%{x}<br>Query cost=%{y}<br>R@1=%{z}<extra></extra>",
         "legendgroup": "Baseline-plora",
         "marker": {
          "color": "green",
          "size": 2,
          "symbol": "circle"
         },
         "mode": "markers",
         "name": "Baseline-plora",
         "scene": "scene",
         "showlegend": true,
         "type": "scatter3d",
         "x": [
          "32",
          "1",
          "2",
          "3",
          "4",
          "5",
          "6",
          "7",
          "8",
          "9",
          "10",
          "11",
          "12",
          "13",
          "14",
          "13",
          "15",
          "14",
          "16",
          "15",
          "17",
          "16",
          "18",
          "17",
          "19",
          "18",
          "20",
          "21",
          "19",
          "22",
          "20",
          "23",
          "21",
          "24",
          "22",
          "25",
          "26",
          "23",
          "24",
          "27",
          "28",
          "25",
          "29",
          "26",
          "30",
          "27",
          "31",
          "32",
          "28",
          "29",
          "30",
          "31",
          "32"
         ],
         "y": [
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67
         ],
         "z": [
          "0.4886",
          "0.0004",
          "0.0014",
          "0.0012",
          "0.001",
          "0.0012",
          "0.0008",
          "0.003",
          "0.0014",
          "0.0032",
          "0.0042",
          "0.006",
          "0.0056",
          "0.0062",
          "0.0068",
          "0.0062",
          "0.008",
          "0.0068",
          "0.0142",
          "0.008",
          "0.0268",
          "0.0142",
          "0.032",
          "0.0268",
          "0.0462",
          "0.032",
          "0.0684",
          "0.0922",
          "0.0462",
          "0.1494",
          "0.0684",
          "0.2102",
          "0.0922",
          "0.2788",
          "0.1494",
          "0.293",
          "0.3132",
          "0.2102",
          "0.2788",
          "0.3116",
          "0.3206",
          "0.293",
          "0.3164",
          "0.3132",
          "0.3838",
          "0.3116",
          "0.4438",
          "0.4886",
          "0.3206",
          "0.3164",
          "0.3838",
          "0.4438",
          "0.4886"
         ]
        },
        {
         "hovertemplate": "Type=Baseline-trunk-lora<br>Avg. Layers=%{x}<br>Query cost=%{y}<br>R@1=%{z}<extra></extra>",
         "legendgroup": "Baseline-trunk-lora",
         "marker": {
          "color": "yellow",
          "size": 2,
          "symbol": "circle"
         },
         "mode": "markers",
         "name": "Baseline-trunk-lora",
         "scene": "scene",
         "showlegend": true,
         "type": "scatter3d",
         "x": [
          "1",
          "2",
          "3",
          "4",
          "5",
          "6",
          "7",
          "8",
          "9",
          "10",
          "11",
          "12",
          "13",
          "14",
          "15",
          "16",
          "17",
          "18",
          "19",
          "20",
          "21",
          "22",
          "23",
          "24",
          "25",
          "26",
          "27",
          "28",
          "29",
          "30",
          "31",
          "32"
         ],
         "y": [
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67
         ],
         "z": [
          "0.001",
          "0.0014",
          "0.006",
          "0.008",
          "0.0068",
          "0.0124",
          "0.017",
          "0.0238",
          "0.0286",
          "0.0378",
          "0.0514",
          "0.0556",
          "0.0768",
          "0.0866",
          "0.1124",
          "0.1574",
          "0.1958",
          "0.2332",
          "0.2706",
          "0.3016",
          "0.338",
          "0.389",
          "0.4152",
          "0.45",
          "0.4648",
          "0.4788",
          "0.4864",
          "0.4958",
          "0.5078",
          "0.5216",
          "0.54",
          "0.5576"
         ]
        }
       ],
       "layout": {
        "legend": {
         "title": {
          "text": "Type"
         },
         "tracegroupgap": 0
        },
        "scene": {
         "domain": {
          "x": [
           0,
           1
          ],
          "y": [
           0,
           1
          ]
         },
         "xaxis": {
          "title": {
           "text": "Avg. Layers"
          }
         },
         "yaxis": {
          "title": {
           "text": "Query cost"
          }
         },
         "zaxis": {
          "title": {
           "text": "R@1"
          }
         }
        },
        "template": {
         "data": {
          "bar": [
           {
            "error_x": {
             "color": "#2a3f5f"
            },
            "error_y": {
             "color": "#2a3f5f"
            },
            "marker": {
             "line": {
              "color": "#E5ECF6",
              "width": 0.5
             },
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "bar"
           }
          ],
          "barpolar": [
           {
            "marker": {
             "line": {
              "color": "#E5ECF6",
              "width": 0.5
             },
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "barpolar"
           }
          ],
          "carpet": [
           {
            "aaxis": {
             "endlinecolor": "#2a3f5f",
             "gridcolor": "white",
             "linecolor": "white",
             "minorgridcolor": "white",
             "startlinecolor": "#2a3f5f"
            },
            "baxis": {
             "endlinecolor": "#2a3f5f",
             "gridcolor": "white",
             "linecolor": "white",
             "minorgridcolor": "white",
             "startlinecolor": "#2a3f5f"
            },
            "type": "carpet"
           }
          ],
          "choropleth": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "choropleth"
           }
          ],
          "contour": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "contour"
           }
          ],
          "contourcarpet": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "contourcarpet"
           }
          ],
          "heatmap": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "heatmap"
           }
          ],
          "heatmapgl": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "heatmapgl"
           }
          ],
          "histogram": [
           {
            "marker": {
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "histogram"
           }
          ],
          "histogram2d": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "histogram2d"
           }
          ],
          "histogram2dcontour": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "histogram2dcontour"
           }
          ],
          "mesh3d": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "mesh3d"
           }
          ],
          "parcoords": [
           {
            "line": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "parcoords"
           }
          ],
          "pie": [
           {
            "automargin": true,
            "type": "pie"
           }
          ],
          "scatter": [
           {
            "fillpattern": {
             "fillmode": "overlay",
             "size": 10,
             "solidity": 0.2
            },
            "type": "scatter"
           }
          ],
          "scatter3d": [
           {
            "line": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatter3d"
           }
          ],
          "scattercarpet": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattercarpet"
           }
          ],
          "scattergeo": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattergeo"
           }
          ],
          "scattergl": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattergl"
           }
          ],
          "scattermapbox": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattermapbox"
           }
          ],
          "scatterpolar": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterpolar"
           }
          ],
          "scatterpolargl": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterpolargl"
           }
          ],
          "scatterternary": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterternary"
           }
          ],
          "surface": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "surface"
           }
          ],
          "table": [
           {
            "cells": {
             "fill": {
              "color": "#EBF0F8"
             },
             "line": {
              "color": "white"
             }
            },
            "header": {
             "fill": {
              "color": "#C8D4E3"
             },
             "line": {
              "color": "white"
             }
            },
            "type": "table"
           }
          ]
         },
         "layout": {
          "annotationdefaults": {
           "arrowcolor": "#2a3f5f",
           "arrowhead": 0,
           "arrowwidth": 1
          },
          "autotypenumbers": "strict",
          "coloraxis": {
           "colorbar": {
            "outlinewidth": 0,
            "ticks": ""
           }
          },
          "colorscale": {
           "diverging": [
            [
             0,
             "#8e0152"
            ],
            [
             0.1,
             "#c51b7d"
            ],
            [
             0.2,
             "#de77ae"
            ],
            [
             0.3,
             "#f1b6da"
            ],
            [
             0.4,
             "#fde0ef"
            ],
            [
             0.5,
             "#f7f7f7"
            ],
            [
             0.6,
             "#e6f5d0"
            ],
            [
             0.7,
             "#b8e186"
            ],
            [
             0.8,
             "#7fbc41"
            ],
            [
             0.9,
             "#4d9221"
            ],
            [
             1,
             "#276419"
            ]
           ],
           "sequential": [
            [
             0,
             "#0d0887"
            ],
            [
             0.1111111111111111,
             "#46039f"
            ],
            [
             0.2222222222222222,
             "#7201a8"
            ],
            [
             0.3333333333333333,
             "#9c179e"
            ],
            [
             0.4444444444444444,
             "#bd3786"
            ],
            [
             0.5555555555555556,
             "#d8576b"
            ],
            [
             0.6666666666666666,
             "#ed7953"
            ],
            [
             0.7777777777777778,
             "#fb9f3a"
            ],
            [
             0.8888888888888888,
             "#fdca26"
            ],
            [
             1,
             "#f0f921"
            ]
           ],
           "sequentialminus": [
            [
             0,
             "#0d0887"
            ],
            [
             0.1111111111111111,
             "#46039f"
            ],
            [
             0.2222222222222222,
             "#7201a8"
            ],
            [
             0.3333333333333333,
             "#9c179e"
            ],
            [
             0.4444444444444444,
             "#bd3786"
            ],
            [
             0.5555555555555556,
             "#d8576b"
            ],
            [
             0.6666666666666666,
             "#ed7953"
            ],
            [
             0.7777777777777778,
             "#fb9f3a"
            ],
            [
             0.8888888888888888,
             "#fdca26"
            ],
            [
             1,
             "#f0f921"
            ]
           ]
          },
          "colorway": [
           "#636efa",
           "#EF553B",
           "#00cc96",
           "#ab63fa",
           "#FFA15A",
           "#19d3f3",
           "#FF6692",
           "#B6E880",
           "#FF97FF",
           "#FECB52"
          ],
          "font": {
           "color": "#2a3f5f"
          },
          "geo": {
           "bgcolor": "white",
           "lakecolor": "white",
           "landcolor": "#E5ECF6",
           "showlakes": true,
           "showland": true,
           "subunitcolor": "white"
          },
          "hoverlabel": {
           "align": "left"
          },
          "hovermode": "closest",
          "mapbox": {
           "style": "light"
          },
          "paper_bgcolor": "white",
          "plot_bgcolor": "#E5ECF6",
          "polar": {
           "angularaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "bgcolor": "#E5ECF6",
           "radialaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           }
          },
          "scene": {
           "xaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           },
           "yaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           },
           "zaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           }
          },
          "shapedefaults": {
           "line": {
            "color": "#2a3f5f"
           }
          },
          "ternary": {
           "aaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "baxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "bgcolor": "#E5ECF6",
           "caxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           }
          },
          "title": {
           "x": 0.05
          },
          "xaxis": {
           "automargin": true,
           "gridcolor": "white",
           "linecolor": "white",
           "ticks": "",
           "title": {
            "standoff": 15
           },
           "zerolinecolor": "white",
           "zerolinewidth": 2
          },
          "yaxis": {
           "automargin": true,
           "gridcolor": "white",
           "linecolor": "white",
           "ticks": "",
           "title": {
            "standoff": 15
           },
           "zerolinecolor": "white",
           "zerolinewidth": 2
          }
         }
        },
        "title": {
         "text": "3D Scatter Plot of E2E exps"
        }
       }
      }
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import re\n",
    "import plotly.express as px\n",
    "\n",
    "# 读取 LoRa 数据\n",
    "file_path = 'e2e_coco_lora_trunk.csv'\n",
    "df = pd.read_csv(file_path)\n",
    "\n",
    "# 提取并转换数据\n",
    "df['Tensor_Value'] = df.iloc[:, 4].apply(lambda x: float(re.findall(r\"[-+]?\\d*\\.\\d+|\\d+\", x)[0]))\n",
    "df_lora_filtered = df[['Tensor_Value', df.columns[2], df.columns[5], df.columns[0]]].copy()\n",
    "df_lora_filtered.columns = ['Tensor', 'Q', 'Accuracy', 'Type']\n",
    "\n",
    "# 根据类型动态分配颜色\n",
    "df_lora_filtered['Type'] = df_lora_filtered['Type'].apply(lambda x: 'Dynamic' if x == 'dynamic' else 'E2E')\n",
    "\n",
    "\n",
    "# 读取 Baseline 数据\n",
    "baseline_path = 'test_coco_zeroshot_origin.csv'\n",
    "df_baseline = pd.read_csv(baseline_path)\n",
    "df_baseline_filtered = df_baseline.iloc[0::2, [0, 1]].copy()\n",
    "\n",
    "# 创建Baseline DataFrame\n",
    "df_baseline_filtered.columns = ['Tensor', 'Accuracy']\n",
    "df_baseline_filtered['Q'] = 0.67  # 假设 Baseline 的 Q 值\n",
    "df_baseline_filtered['Type'] = 'Baseline'\n",
    "\n",
    "# 合并数据\n",
    "df_final = pd.concat([df_lora_filtered, df_baseline_filtered], ignore_index=True)\n",
    "\n",
    "# 读取 Baseline-plora 数据\n",
    "baseline_path = 'test_coco_zeroshot_lora.csv'\n",
    "df_baseline = pd.read_csv(baseline_path)\n",
    "df_baseline_filtered = df_baseline.iloc[0::2, [0, 1]].copy()\n",
    "\n",
    "# 创建Baseline DataFrame\n",
    "df_baseline_filtered.columns = ['Tensor', 'Accuracy']\n",
    "df_baseline_filtered['Q'] = 0.67  # 假设 Baseline 的 Q 值\n",
    "df_baseline_filtered['Type'] = 'Baseline-plora'\n",
    "\n",
    "# 合并数据\n",
    "df_final = pd.concat([df_final, df_baseline_filtered], ignore_index=True)\n",
    "\n",
    "# 读取 Baseline 数据\n",
    "baseline_path = 'test_coco_zeroshot_trunk_lora.csv'\n",
    "df_baseline = pd.read_csv(baseline_path)\n",
    "df_baseline_filtered = df_baseline.iloc[0::2, [0, 1]].copy()\n",
    "\n",
    "# 创建Baseline DataFrame\n",
    "df_baseline_filtered.columns = ['Tensor', 'Accuracy']\n",
    "df_baseline_filtered['Q'] = 0.67  # 假设 Baseline 的 Q 值\n",
    "df_baseline_filtered['Type'] = 'Baseline-trunk-lora'\n",
    "\n",
    "# 合并数据\n",
    "df_final = pd.concat([df_final, df_baseline_filtered], ignore_index=True)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "# 创建3D散点图\n",
    "fig = px.scatter_3d(df_final, x='Tensor', y='Q', z='Accuracy', color='Type',\n",
    "                    labels={'Tensor': 'Avg. Layers', 'Q': 'Query cost', 'Accuracy': 'R@1'},\n",
    "                    title='3D Scatter Plot of E2E exps',\n",
    "                    color_discrete_map={'Dynamic': 'red', 'E2E': 'blue', 'Baseline': 'black', 'Baseline-plora': 'green', 'Baseline-trunk-lora': 'yellow'})\n",
    "# 设置数据点大小\n",
    "fig.update_traces(marker=dict(size=2))  # 这里的数字可以根据您的需求调整，数值越小点越小\n",
    "# 显示图表\n",
    "fig.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.plotly.v1+json": {
       "config": {
        "plotlyServerURL": "https://plot.ly"
       },
       "data": [
        {
         "hovertemplate": "Type=E2E<br>Avg. Layers=%{x}<br>Query cost=%{y}<br>R@1=%{z}<extra></extra>",
         "legendgroup": "E2E",
         "marker": {
          "color": "blue",
          "size": 2,
          "symbol": "circle"
         },
         "mode": "markers",
         "name": "E2E",
         "scene": "scene",
         "showlegend": true,
         "type": "scatter3d",
         "x": [
          6.091,
          20.6756,
          17.1986,
          16.4884,
          20.8324,
          21.0326,
          13.2764,
          17.3602,
          21.0236,
          14.612,
          8.764,
          6.9032,
          18.8684,
          20.6846,
          17.45,
          17.37,
          19.6244,
          18.6598,
          17.7394,
          17.6124,
          17.178,
          9.4078,
          9.1902,
          10.253,
          14.4234,
          19.0132,
          14.5638,
          16.2652,
          16.6718,
          14.8314,
          15.2774,
          15.8226,
          14.466,
          10.8804,
          8.4946,
          8.2866,
          6.091,
          20.6756,
          17.1986,
          16.4884,
          20.8324,
          21.0326,
          13.2764,
          17.3602,
          21.0236,
          14.612,
          8.764,
          6.9032,
          18.8684,
          20.6846,
          17.45,
          17.37,
          19.6244,
          18.6598,
          17.7394,
          17.6124,
          17.178,
          9.4078,
          9.1902,
          10.253,
          14.4234,
          19.0132,
          14.5638,
          16.2652,
          16.6718,
          14.8314,
          15.2774,
          15.8226,
          14.466,
          10.8804,
          8.4946,
          8.2866,
          6.091,
          20.6756,
          17.1986,
          16.4884,
          20.8324,
          21.0326,
          13.2764,
          17.3602,
          21.0236,
          14.612,
          8.764,
          6.9032,
          18.8684,
          20.6846,
          17.45,
          17.37,
          19.6244,
          18.6598,
          17.7394,
          17.6124,
          17.178,
          9.4078,
          9.1902,
          10.253,
          14.4234,
          19.0132,
          14.5638,
          16.2652,
          16.6718,
          14.8314,
          15.2774,
          15.8226,
          14.466,
          10.8804,
          8.4946,
          8.2866,
          6.091,
          20.6756,
          17.1986,
          16.4884,
          20.8324,
          21.0326,
          13.2764,
          17.3602,
          21.0236,
          14.612,
          8.764,
          6.9032,
          18.8684,
          20.6846,
          17.45,
          17.37,
          19.6244,
          18.6598,
          17.7394,
          17.6124,
          17.178,
          9.4078,
          9.1902,
          10.253,
          14.4234,
          19.0132,
          14.5638,
          16.2652,
          16.6718,
          14.8314,
          15.2774,
          15.8226,
          14.466,
          10.8804,
          8.4946,
          8.2866,
          6.091,
          20.6756,
          17.1986,
          16.4884,
          20.8324,
          21.0326,
          13.2764,
          17.3602,
          21.0236,
          14.612,
          8.764,
          6.9032,
          18.8684,
          20.6846,
          17.45,
          17.37,
          19.6244,
          18.6598,
          17.7394,
          17.6124,
          17.178,
          9.4078,
          9.1902,
          10.253,
          14.4234,
          19.0132,
          14.5638,
          16.2652,
          16.6718,
          14.8314,
          15.2774,
          15.8226,
          14.466,
          10.8804,
          8.4946,
          8.2866
         ],
         "y": [
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100
         ],
         "z": [
          0.1452,
          0.3634,
          0.3946,
          0.234,
          0.445,
          0.4042,
          0.2182,
          0.2674,
          0.4526,
          0.2044,
          0.1454,
          0.1294,
          0.3866,
          0.4088,
          0.32,
          0.3076,
          0.3822,
          0.2756,
          0.289,
          0.307,
          0.249,
          0.1418,
          0.1592,
          0.1774,
          0.305,
          0.3348,
          0.2364,
          0.2926,
          0.2852,
          0.2456,
          0.2388,
          0.2528,
          0.2594,
          0.1584,
          0.1512,
          0.1288,
          0.1464,
          0.4308,
          0.4104,
          0.3058,
          0.4724,
          0.448,
          0.2828,
          0.2898,
          0.4732,
          0.2588,
          0.1868,
          0.1564,
          0.4066,
          0.4396,
          0.3588,
          0.349,
          0.4218,
          0.3204,
          0.3368,
          0.3526,
          0.2948,
          0.1716,
          0.2044,
          0.2198,
          0.323,
          0.3658,
          0.2792,
          0.331,
          0.3342,
          0.2812,
          0.301,
          0.301,
          0.2994,
          0.202,
          0.1888,
          0.155,
          0.1472,
          0.4862,
          0.4282,
          0.3828,
          0.492,
          0.4872,
          0.3364,
          0.3284,
          0.4904,
          0.3214,
          0.2278,
          0.1756,
          0.427,
          0.463,
          0.391,
          0.3876,
          0.4542,
          0.3736,
          0.3704,
          0.3998,
          0.3546,
          0.2,
          0.2412,
          0.2644,
          0.333,
          0.3992,
          0.3112,
          0.363,
          0.3754,
          0.324,
          0.348,
          0.3502,
          0.3456,
          0.2432,
          0.2192,
          0.1882,
          0.1478,
          0.5208,
          0.4464,
          0.4414,
          0.5128,
          0.5194,
          0.3864,
          0.389,
          0.5104,
          0.3876,
          0.2898,
          0.2038,
          0.4456,
          0.4894,
          0.4284,
          0.4372,
          0.4878,
          0.4456,
          0.409,
          0.4576,
          0.4236,
          0.2322,
          0.2864,
          0.3026,
          0.3384,
          0.4398,
          0.3572,
          0.4,
          0.4232,
          0.3658,
          0.3996,
          0.4022,
          0.4048,
          0.2968,
          0.2676,
          0.2336,
          0.1486,
          0.5358,
          0.4514,
          0.4738,
          0.5244,
          0.5258,
          0.4112,
          0.429,
          0.5222,
          0.4216,
          0.3238,
          0.2256,
          0.4554,
          0.5026,
          0.4558,
          0.4638,
          0.505,
          0.4878,
          0.4398,
          0.4852,
          0.4596,
          0.2506,
          0.3156,
          0.3218,
          0.341,
          0.4576,
          0.3848,
          0.4316,
          0.4482,
          0.404,
          0.4326,
          0.434,
          0.4398,
          0.3392,
          0.3004,
          0.2694
         ]
        },
        {
         "hovertemplate": "Type=Dynamic<br>Avg. Layers=%{x}<br>Query cost=%{y}<br>R@1=%{z}<extra></extra>",
         "legendgroup": "Dynamic",
         "marker": {
          "color": "red",
          "size": 2,
          "symbol": "circle"
         },
         "mode": "markers",
         "name": "Dynamic",
         "scene": "scene",
         "showlegend": true,
         "type": "scatter3d",
         "x": [
          20.6756,
          17.1986,
          16.4884,
          20.8324,
          21.0326,
          13.2764,
          17.3602,
          21.0236,
          14.612,
          8.764,
          6.9032,
          18.8684,
          20.6846,
          17.45,
          17.37,
          19.6244,
          18.6598,
          17.7394,
          17.6124,
          17.178,
          9.4078,
          9.1902,
          10.253,
          14.4234,
          19.0132,
          14.5638,
          16.2652,
          16.6718,
          14.8314,
          15.2774,
          15.8226,
          14.466,
          10.8804,
          8.4946,
          8.2866
         ],
         "y": [
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5
         ],
         "z": [
          0.2208,
          0.2956,
          0.113,
          0.3358,
          0.271,
          0.1098,
          0.2048,
          0.3442,
          0.1018,
          0.059,
          0.0706,
          0.3002,
          0.2874,
          0.1846,
          0.2042,
          0.2454,
          0.1836,
          0.178,
          0.1992,
          0.1786,
          0.0656,
          0.0718,
          0.0796,
          0.233,
          0.2442,
          0.156,
          0.1778,
          0.1682,
          0.1556,
          0.1392,
          0.1566,
          0.151,
          0.0794,
          0.0812,
          0.071
         ]
        },
        {
         "hovertemplate": "Type=Baseline<br>Avg. Layers=%{x}<br>Query cost=%{y}<br>R@1=%{z}<extra></extra>",
         "legendgroup": "Baseline",
         "marker": {
          "color": "black",
          "size": 2,
          "symbol": "circle"
         },
         "mode": "markers",
         "name": "Baseline",
         "scene": "scene",
         "showlegend": true,
         "type": "scatter3d",
         "x": [
          "1",
          "2",
          "3",
          "4",
          "5",
          "7",
          "8",
          "9",
          "10",
          "11",
          "12",
          "13",
          "14",
          "15",
          "16",
          "17",
          "18",
          "19",
          "20",
          "21",
          "22",
          "23",
          "24",
          "25",
          "26",
          "27",
          "28",
          "29",
          "30",
          "31",
          "32",
          "32",
          "6"
         ],
         "y": [
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67
         ],
         "z": [
          "0.0",
          "0.0008",
          "0.0014",
          "0.0016",
          "0.001",
          "0.0024",
          "0.002",
          "0.0016",
          "0.002",
          "0.0044",
          "0.0036",
          "0.0028",
          "0.0052",
          "0.0054",
          "0.0142",
          "0.0222",
          "0.0246",
          "0.036",
          "0.0566",
          "0.0844",
          "0.1378",
          "0.19",
          "0.2642",
          "0.2872",
          "0.3126",
          "0.3146",
          "0.3226",
          "0.311",
          "0.3762",
          "0.4274",
          "0.499",
          "0.499",
          "0.0006"
         ]
        },
        {
         "hovertemplate": "Type=Baseline-plora<br>Avg. Layers=%{x}<br>Query cost=%{y}<br>R@1=%{z}<extra></extra>",
         "legendgroup": "Baseline-plora",
         "marker": {
          "color": "green",
          "size": 2,
          "symbol": "circle"
         },
         "mode": "markers",
         "name": "Baseline-plora",
         "scene": "scene",
         "showlegend": true,
         "type": "scatter3d",
         "x": [
          "32",
          "1",
          "2",
          "3",
          "4",
          "5",
          "6",
          "7",
          "8",
          "9",
          "10",
          "11",
          "12",
          "13",
          "14",
          "13",
          "15",
          "14",
          "16",
          "15",
          "17",
          "16",
          "18",
          "17",
          "19",
          "18",
          "20",
          "21",
          "19",
          "22",
          "20",
          "23",
          "21",
          "24",
          "22",
          "25",
          "26",
          "23",
          "24",
          "27",
          "28",
          "25",
          "29",
          "26",
          "30",
          "27",
          "31",
          "32",
          "28",
          "29",
          "30",
          "31",
          "32"
         ],
         "y": [
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67
         ],
         "z": [
          "0.4886",
          "0.0004",
          "0.0014",
          "0.0012",
          "0.001",
          "0.0012",
          "0.0008",
          "0.003",
          "0.0014",
          "0.0032",
          "0.0042",
          "0.006",
          "0.0056",
          "0.0062",
          "0.0068",
          "0.0062",
          "0.008",
          "0.0068",
          "0.0142",
          "0.008",
          "0.0268",
          "0.0142",
          "0.032",
          "0.0268",
          "0.0462",
          "0.032",
          "0.0684",
          "0.0922",
          "0.0462",
          "0.1494",
          "0.0684",
          "0.2102",
          "0.0922",
          "0.2788",
          "0.1494",
          "0.293",
          "0.3132",
          "0.2102",
          "0.2788",
          "0.3116",
          "0.3206",
          "0.293",
          "0.3164",
          "0.3132",
          "0.3838",
          "0.3116",
          "0.4438",
          "0.4886",
          "0.3206",
          "0.3164",
          "0.3838",
          "0.4438",
          "0.4886"
         ]
        },
        {
         "hovertemplate": "Type=Baseline-trunk-lora<br>Avg. Layers=%{x}<br>Query cost=%{y}<br>R@1=%{z}<extra></extra>",
         "legendgroup": "Baseline-trunk-lora",
         "marker": {
          "color": "yellow",
          "size": 2,
          "symbol": "circle"
         },
         "mode": "markers",
         "name": "Baseline-trunk-lora",
         "scene": "scene",
         "showlegend": true,
         "type": "scatter3d",
         "x": [
          "1",
          "2",
          "3",
          "4",
          "5",
          "6",
          "7",
          "8",
          "9",
          "10",
          "11",
          "12",
          "13",
          "14",
          "15",
          "16",
          "17",
          "18",
          "19",
          "20",
          "21",
          "22",
          "23",
          "24",
          "25",
          "26",
          "27",
          "28",
          "29",
          "30",
          "31",
          "32"
         ],
         "y": [
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67
         ],
         "z": [
          "0.001",
          "0.0014",
          "0.006",
          "0.008",
          "0.0068",
          "0.0124",
          "0.017",
          "0.0238",
          "0.0286",
          "0.0378",
          "0.0514",
          "0.0556",
          "0.0768",
          "0.0866",
          "0.1124",
          "0.1574",
          "0.1958",
          "0.2332",
          "0.2706",
          "0.3016",
          "0.338",
          "0.389",
          "0.4152",
          "0.45",
          "0.4648",
          "0.4788",
          "0.4864",
          "0.4958",
          "0.5078",
          "0.5216",
          "0.54",
          "0.5576"
         ]
        }
       ],
       "layout": {
        "legend": {
         "title": {
          "text": "Type"
         },
         "tracegroupgap": 0
        },
        "scene": {
         "domain": {
          "x": [
           0,
           1
          ],
          "y": [
           0,
           1
          ]
         },
         "xaxis": {
          "title": {
           "text": "Avg. Layers"
          }
         },
         "yaxis": {
          "title": {
           "text": "Query cost"
          }
         },
         "zaxis": {
          "title": {
           "text": "R@1"
          }
         }
        },
        "template": {
         "data": {
          "bar": [
           {
            "error_x": {
             "color": "#2a3f5f"
            },
            "error_y": {
             "color": "#2a3f5f"
            },
            "marker": {
             "line": {
              "color": "#E5ECF6",
              "width": 0.5
             },
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "bar"
           }
          ],
          "barpolar": [
           {
            "marker": {
             "line": {
              "color": "#E5ECF6",
              "width": 0.5
             },
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "barpolar"
           }
          ],
          "carpet": [
           {
            "aaxis": {
             "endlinecolor": "#2a3f5f",
             "gridcolor": "white",
             "linecolor": "white",
             "minorgridcolor": "white",
             "startlinecolor": "#2a3f5f"
            },
            "baxis": {
             "endlinecolor": "#2a3f5f",
             "gridcolor": "white",
             "linecolor": "white",
             "minorgridcolor": "white",
             "startlinecolor": "#2a3f5f"
            },
            "type": "carpet"
           }
          ],
          "choropleth": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "choropleth"
           }
          ],
          "contour": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "contour"
           }
          ],
          "contourcarpet": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "contourcarpet"
           }
          ],
          "heatmap": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "heatmap"
           }
          ],
          "heatmapgl": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "heatmapgl"
           }
          ],
          "histogram": [
           {
            "marker": {
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "histogram"
           }
          ],
          "histogram2d": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "histogram2d"
           }
          ],
          "histogram2dcontour": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "histogram2dcontour"
           }
          ],
          "mesh3d": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "mesh3d"
           }
          ],
          "parcoords": [
           {
            "line": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "parcoords"
           }
          ],
          "pie": [
           {
            "automargin": true,
            "type": "pie"
           }
          ],
          "scatter": [
           {
            "fillpattern": {
             "fillmode": "overlay",
             "size": 10,
             "solidity": 0.2
            },
            "type": "scatter"
           }
          ],
          "scatter3d": [
           {
            "line": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatter3d"
           }
          ],
          "scattercarpet": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattercarpet"
           }
          ],
          "scattergeo": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattergeo"
           }
          ],
          "scattergl": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattergl"
           }
          ],
          "scattermapbox": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattermapbox"
           }
          ],
          "scatterpolar": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterpolar"
           }
          ],
          "scatterpolargl": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterpolargl"
           }
          ],
          "scatterternary": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterternary"
           }
          ],
          "surface": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "surface"
           }
          ],
          "table": [
           {
            "cells": {
             "fill": {
              "color": "#EBF0F8"
             },
             "line": {
              "color": "white"
             }
            },
            "header": {
             "fill": {
              "color": "#C8D4E3"
             },
             "line": {
              "color": "white"
             }
            },
            "type": "table"
           }
          ]
         },
         "layout": {
          "annotationdefaults": {
           "arrowcolor": "#2a3f5f",
           "arrowhead": 0,
           "arrowwidth": 1
          },
          "autotypenumbers": "strict",
          "coloraxis": {
           "colorbar": {
            "outlinewidth": 0,
            "ticks": ""
           }
          },
          "colorscale": {
           "diverging": [
            [
             0,
             "#8e0152"
            ],
            [
             0.1,
             "#c51b7d"
            ],
            [
             0.2,
             "#de77ae"
            ],
            [
             0.3,
             "#f1b6da"
            ],
            [
             0.4,
             "#fde0ef"
            ],
            [
             0.5,
             "#f7f7f7"
            ],
            [
             0.6,
             "#e6f5d0"
            ],
            [
             0.7,
             "#b8e186"
            ],
            [
             0.8,
             "#7fbc41"
            ],
            [
             0.9,
             "#4d9221"
            ],
            [
             1,
             "#276419"
            ]
           ],
           "sequential": [
            [
             0,
             "#0d0887"
            ],
            [
             0.1111111111111111,
             "#46039f"
            ],
            [
             0.2222222222222222,
             "#7201a8"
            ],
            [
             0.3333333333333333,
             "#9c179e"
            ],
            [
             0.4444444444444444,
             "#bd3786"
            ],
            [
             0.5555555555555556,
             "#d8576b"
            ],
            [
             0.6666666666666666,
             "#ed7953"
            ],
            [
             0.7777777777777778,
             "#fb9f3a"
            ],
            [
             0.8888888888888888,
             "#fdca26"
            ],
            [
             1,
             "#f0f921"
            ]
           ],
           "sequentialminus": [
            [
             0,
             "#0d0887"
            ],
            [
             0.1111111111111111,
             "#46039f"
            ],
            [
             0.2222222222222222,
             "#7201a8"
            ],
            [
             0.3333333333333333,
             "#9c179e"
            ],
            [
             0.4444444444444444,
             "#bd3786"
            ],
            [
             0.5555555555555556,
             "#d8576b"
            ],
            [
             0.6666666666666666,
             "#ed7953"
            ],
            [
             0.7777777777777778,
             "#fb9f3a"
            ],
            [
             0.8888888888888888,
             "#fdca26"
            ],
            [
             1,
             "#f0f921"
            ]
           ]
          },
          "colorway": [
           "#636efa",
           "#EF553B",
           "#00cc96",
           "#ab63fa",
           "#FFA15A",
           "#19d3f3",
           "#FF6692",
           "#B6E880",
           "#FF97FF",
           "#FECB52"
          ],
          "font": {
           "color": "#2a3f5f"
          },
          "geo": {
           "bgcolor": "white",
           "lakecolor": "white",
           "landcolor": "#E5ECF6",
           "showlakes": true,
           "showland": true,
           "subunitcolor": "white"
          },
          "hoverlabel": {
           "align": "left"
          },
          "hovermode": "closest",
          "mapbox": {
           "style": "light"
          },
          "paper_bgcolor": "white",
          "plot_bgcolor": "#E5ECF6",
          "polar": {
           "angularaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "bgcolor": "#E5ECF6",
           "radialaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           }
          },
          "scene": {
           "xaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           },
           "yaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           },
           "zaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           }
          },
          "shapedefaults": {
           "line": {
            "color": "#2a3f5f"
           }
          },
          "ternary": {
           "aaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "baxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "bgcolor": "#E5ECF6",
           "caxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           }
          },
          "title": {
           "x": 0.05
          },
          "xaxis": {
           "automargin": true,
           "gridcolor": "white",
           "linecolor": "white",
           "ticks": "",
           "title": {
            "standoff": 15
           },
           "zerolinecolor": "white",
           "zerolinewidth": 2
          },
          "yaxis": {
           "automargin": true,
           "gridcolor": "white",
           "linecolor": "white",
           "ticks": "",
           "title": {
            "standoff": 15
           },
           "zerolinecolor": "white",
           "zerolinewidth": 2
          }
         }
        },
        "title": {
         "text": "3D Scatter Plot of E2E exps"
        }
       }
      }
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# filtered\n",
    "\n",
    "import pandas as pd\n",
    "import re\n",
    "import plotly.express as px\n",
    "\n",
    "# 读取 LoRa 数据\n",
    "file_path = 'e2e_coco_lora_trunk.csv'\n",
    "df = pd.read_csv(file_path)\n",
    "\n",
    "# 提取并转换数据\n",
    "df['Tensor_Value'] = df.iloc[:, 4].apply(lambda x: float(re.findall(r\"[-+]?\\d*\\.\\d+|\\d+\", x)[0]))\n",
    "df_lora_filtered = df[['Tensor_Value', df.columns[1], df.columns[2], df.columns[3],df.columns[5], df.columns[0]]].copy()\n",
    "df_lora_filtered.columns = ['Tensor', 'N', 'Q', 'S', 'Accuracy', 'Type']\n",
    "\n",
    "# 根据类型动态分配颜色\n",
    "df_lora_filtered['Type'] = df_lora_filtered['Type'].apply(lambda x: 'Dynamic' if x == 'dynamic' else 'E2E')\n",
    "\n",
    "# 剔除 Q = 500的数据\n",
    "df_lora_filtered = df_lora_filtered[df_lora_filtered['Q'] != 500]\n",
    "# df_lora_filtered = df_lora_filtered[df_lora_filtered['S'] == 100]\n",
    "\n",
    "# 读取 Baseline 数据\n",
    "baseline_path = 'test_coco_zeroshot_origin.csv'\n",
    "df_baseline = pd.read_csv(baseline_path)\n",
    "df_baseline_filtered = df_baseline.iloc[0::2, [0, 1]].copy()\n",
    "\n",
    "# 创建Baseline DataFrame\n",
    "df_baseline_filtered.columns = ['Tensor', 'Accuracy']\n",
    "df_baseline_filtered['Q'] = 0.67  # 假设 Baseline 的 Q 值\n",
    "df_baseline_filtered['Type'] = 'Baseline'\n",
    "\n",
    "# 合并数据\n",
    "df_final = pd.concat([df_lora_filtered, df_baseline_filtered], ignore_index=True)\n",
    "\n",
    "# 读取 Baseline-plora 数据\n",
    "baseline_path = 'test_coco_zeroshot_lora.csv'\n",
    "df_baseline = pd.read_csv(baseline_path)\n",
    "df_baseline_filtered = df_baseline.iloc[0::2, [0, 1]].copy()\n",
    "\n",
    "# 创建Baseline DataFrame\n",
    "df_baseline_filtered.columns = ['Tensor', 'Accuracy']\n",
    "df_baseline_filtered['Q'] = 0.67  # 假设 Baseline 的 Q 值\n",
    "df_baseline_filtered['Type'] = 'Baseline-plora'\n",
    "\n",
    "# 合并数据\n",
    "df_final = pd.concat([df_final, df_baseline_filtered], ignore_index=True)\n",
    "\n",
    "# 读取 Baseline 数据\n",
    "baseline_path = 'test_coco_zeroshot_trunk_lora.csv'\n",
    "df_baseline = pd.read_csv(baseline_path)\n",
    "df_baseline_filtered = df_baseline.iloc[0::2, [0, 1]].copy()\n",
    "\n",
    "# 创建Baseline DataFrame\n",
    "df_baseline_filtered.columns = ['Tensor', 'Accuracy']\n",
    "df_baseline_filtered['Q'] = 0.67  # 假设 Baseline 的 Q 值\n",
    "df_baseline_filtered['Type'] = 'Baseline-trunk-lora'\n",
    "\n",
    "# 合并数据\n",
    "df_final = pd.concat([df_final, df_baseline_filtered], ignore_index=True)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "# 创建3D散点图\n",
    "fig = px.scatter_3d(df_final, x='Tensor', y='Q', z='Accuracy', color='Type',\n",
    "                    labels={'Tensor': 'Avg. Layers', 'Q': 'Query cost', 'Accuracy': 'R@1'},\n",
    "                    title='3D Scatter Plot of E2E exps',\n",
    "                    color_discrete_map={'Dynamic': 'red', 'E2E': 'blue', 'Baseline': 'black', 'Baseline-plora': 'green', 'Baseline-trunk-lora': 'yellow'})\n",
    "# 设置数据点大小\n",
    "fig.update_traces(marker=dict(size=2))  # 这里的数字可以根据您的需求调整，数值越小点越小\n",
    "# 显示图表\n",
    "fig.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.plotly.v1+json": {
       "config": {
        "plotlyServerURL": "https://plot.ly"
       },
       "data": [
        {
         "hovertemplate": "Type=E2E<br>Avg. Layers=%{x}<br>Query cost=%{y}<br>R@1=%{z}<extra></extra>",
         "legendgroup": "E2E",
         "marker": {
          "color": "blue",
          "size": 2,
          "symbol": "circle"
         },
         "mode": "markers",
         "name": "E2E",
         "scene": "scene",
         "showlegend": true,
         "type": "scatter3d",
         "x": [
          6.091,
          20.6756,
          17.1986,
          16.4884,
          20.8324,
          21.0326,
          13.2764,
          17.3602,
          21.0236,
          14.612,
          8.764,
          6.9032,
          18.8684,
          20.6846,
          17.45,
          17.37,
          19.6244,
          18.6598,
          17.7394,
          17.6124,
          17.178,
          9.4078,
          9.1902,
          10.253,
          14.4234,
          19.0132,
          14.5638,
          16.2652,
          16.6718,
          14.8314,
          15.2774,
          15.8226,
          14.466,
          10.8804,
          8.4946,
          8.2866,
          6.091,
          20.6756,
          17.1986,
          16.4884,
          20.8324,
          21.0326,
          13.2764,
          17.3602,
          21.0236,
          14.612,
          8.764,
          6.9032,
          18.8684,
          20.6846,
          17.45,
          17.37,
          19.6244,
          18.6598,
          17.7394,
          17.6124,
          17.178,
          9.4078,
          9.1902,
          10.253,
          14.4234,
          19.0132,
          14.5638,
          16.2652,
          16.6718,
          14.8314,
          15.2774,
          15.8226,
          14.466,
          10.8804,
          8.4946,
          8.2866,
          6.091,
          20.6756,
          17.1986,
          16.4884,
          20.8324,
          21.0326,
          13.2764,
          17.3602,
          21.0236,
          14.612,
          8.764,
          6.9032,
          18.8684,
          20.6846,
          17.45,
          17.37,
          19.6244,
          18.6598,
          17.7394,
          17.6124,
          17.178,
          9.4078,
          9.1902,
          10.253,
          14.4234,
          19.0132,
          14.5638,
          16.2652,
          16.6718,
          14.8314,
          15.2774,
          15.8226,
          14.466,
          10.8804,
          8.4946,
          8.2866,
          6.091,
          20.6756,
          17.1986,
          16.4884,
          20.8324,
          21.0326,
          13.2764,
          17.3602,
          21.0236,
          14.612,
          8.764,
          6.9032,
          18.8684,
          20.6846,
          17.45,
          17.37,
          19.6244,
          18.6598,
          17.7394,
          17.6124,
          17.178,
          9.4078,
          9.1902,
          10.253,
          14.4234,
          19.0132,
          14.5638,
          16.2652,
          16.6718,
          14.8314,
          15.2774,
          15.8226,
          14.466,
          10.8804,
          8.4946,
          8.2866,
          6.091,
          20.6756,
          17.1986,
          16.4884,
          20.8324,
          21.0326,
          13.2764,
          17.3602,
          21.0236,
          14.612,
          8.764,
          6.9032,
          18.8684,
          20.6846,
          17.45,
          17.37,
          19.6244,
          18.6598,
          17.7394,
          17.6124,
          17.178,
          9.4078,
          9.1902,
          10.253,
          14.4234,
          19.0132,
          14.5638,
          16.2652,
          16.6718,
          14.8314,
          15.2774,
          15.8226,
          14.466,
          10.8804,
          8.4946,
          8.2866
         ],
         "y": [
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100
         ],
         "z": [
          0.2904,
          0.7268,
          0.7892,
          0.468,
          0.89,
          0.8084,
          0.4364,
          0.5348,
          0.9052,
          0.4088,
          0.2908,
          0.2588,
          0.7732,
          0.8176,
          0.64,
          0.6152,
          0.7644,
          0.5512,
          0.578,
          0.614,
          0.498,
          0.2836,
          0.3184,
          0.3548,
          0.61,
          0.6696,
          0.4728,
          0.5852,
          0.5704,
          0.4912,
          0.4776,
          0.5056,
          0.5188,
          0.3168,
          0.3024,
          0.2576,
          0.2928,
          0.8616,
          0.8208,
          0.6116,
          0.9448,
          0.896,
          0.5656,
          0.5796,
          0.9464,
          0.5176,
          0.3736,
          0.3128,
          0.8132,
          0.8792,
          0.7176,
          0.698,
          0.8436,
          0.6408,
          0.6736,
          0.7052,
          0.5896,
          0.3432,
          0.4088,
          0.4396,
          0.646,
          0.7316,
          0.5584,
          0.662,
          0.6684,
          0.5624,
          0.602,
          0.602,
          0.5988,
          0.404,
          0.3776,
          0.31,
          0.2944,
          0.9724,
          0.8564,
          0.7656,
          0.984,
          0.9744,
          0.6728,
          0.6568,
          0.9808,
          0.6428,
          0.4556,
          0.3512,
          0.854,
          0.926,
          0.782,
          0.7752,
          0.9084,
          0.7472,
          0.7408,
          0.7996,
          0.7092,
          0.4,
          0.4824,
          0.5288,
          0.666,
          0.7984,
          0.6224,
          0.726,
          0.7508,
          0.648,
          0.696,
          0.7004,
          0.6912,
          0.4864,
          0.4384,
          0.3764,
          0.2956,
          1.0416,
          0.8928,
          0.8828,
          1.0256,
          1.0388,
          0.7728,
          0.778,
          1.0208,
          0.7752,
          0.5796,
          0.4076,
          0.8912,
          0.9788,
          0.8568,
          0.8744,
          0.9756,
          0.8912,
          0.818,
          0.9152,
          0.8472,
          0.4644,
          0.5728,
          0.6052,
          0.6768,
          0.8796,
          0.7144,
          0.8,
          0.8464,
          0.7316,
          0.7992,
          0.8044,
          0.8096,
          0.5936,
          0.5352,
          0.4672,
          0.2972,
          1.0716,
          0.9028,
          0.9476,
          1.0488,
          1.0516,
          0.8224,
          0.858,
          1.0444,
          0.8432,
          0.6476,
          0.4512,
          0.9108,
          1.0052,
          0.9116,
          0.9276,
          1.01,
          0.9756,
          0.8796,
          0.9704,
          0.9192,
          0.5012,
          0.6312,
          0.6436,
          0.682,
          0.9152,
          0.7696,
          0.8632,
          0.8964,
          0.808,
          0.8652,
          0.868,
          0.8796,
          0.6784,
          0.6008,
          0.5388
         ]
        },
        {
         "hovertemplate": "Type=Dynamic<br>Avg. Layers=%{x}<br>Query cost=%{y}<br>R@1=%{z}<extra></extra>",
         "legendgroup": "Dynamic",
         "marker": {
          "color": "red",
          "size": 2,
          "symbol": "circle"
         },
         "mode": "markers",
         "name": "Dynamic",
         "scene": "scene",
         "showlegend": true,
         "type": "scatter3d",
         "x": [
          20.6756,
          17.1986,
          16.4884,
          20.8324,
          21.0326,
          13.2764,
          17.3602,
          21.0236,
          14.612,
          8.764,
          6.9032,
          18.8684,
          20.6846,
          17.45,
          17.37,
          19.6244,
          18.6598,
          17.7394,
          17.6124,
          17.178,
          9.4078,
          9.1902,
          10.253,
          14.4234,
          19.0132,
          14.5638,
          16.2652,
          16.6718,
          14.8314,
          15.2774,
          15.8226,
          14.466,
          10.8804,
          8.4946,
          8.2866
         ],
         "y": [
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5
         ],
         "z": [
          0.4416,
          0.5912,
          0.226,
          0.6716,
          0.542,
          0.2196,
          0.4096,
          0.6884,
          0.2036,
          0.118,
          0.1412,
          0.6004,
          0.5748,
          0.3692,
          0.4084,
          0.4908,
          0.3672,
          0.356,
          0.3984,
          0.3572,
          0.1312,
          0.1436,
          0.1592,
          0.466,
          0.4884,
          0.312,
          0.3556,
          0.3364,
          0.3112,
          0.2784,
          0.3132,
          0.302,
          0.1588,
          0.1624,
          0.142
         ]
        },
        {
         "hovertemplate": "Type=Baseline<br>Avg. Layers=%{x}<br>Query cost=%{y}<br>R@1=%{z}<extra></extra>",
         "legendgroup": "Baseline",
         "marker": {
          "color": "black",
          "size": 2,
          "symbol": "circle"
         },
         "mode": "markers",
         "name": "Baseline",
         "scene": "scene",
         "showlegend": true,
         "type": "scatter3d",
         "x": [
          "1",
          "2",
          "3",
          "4",
          "5",
          "7",
          "8",
          "9",
          "10",
          "11",
          "12",
          "13",
          "14",
          "15",
          "16",
          "17",
          "18",
          "19",
          "20",
          "21",
          "22",
          "23",
          "24",
          "25",
          "26",
          "27",
          "28",
          "29",
          "30",
          "31",
          "32",
          "32",
          "6"
         ],
         "y": [
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67
         ],
         "z": [
          0,
          0.0016,
          0.0028,
          0.0032,
          0.002,
          0.0048,
          0.004,
          0.0032,
          0.004,
          0.0088,
          0.0072,
          0.0056,
          0.0104,
          0.0108,
          0.0284,
          0.0444,
          0.0492,
          0.072,
          0.1132,
          0.1688,
          0.2756,
          0.38,
          0.5284,
          0.5744,
          0.6252,
          0.6292,
          0.6452,
          0.622,
          0.7524,
          0.8548,
          0.998,
          0.998,
          0.0012
         ]
        },
        {
         "hovertemplate": "Type=Baseline-plora<br>Avg. Layers=%{x}<br>Query cost=%{y}<br>R@1=%{z}<extra></extra>",
         "legendgroup": "Baseline-plora",
         "marker": {
          "color": "green",
          "size": 2,
          "symbol": "circle"
         },
         "mode": "markers",
         "name": "Baseline-plora",
         "scene": "scene",
         "showlegend": true,
         "type": "scatter3d",
         "x": [
          "32",
          "1",
          "2",
          "3",
          "4",
          "5",
          "6",
          "7",
          "8",
          "9",
          "10",
          "11",
          "12",
          "13",
          "14",
          "13",
          "15",
          "14",
          "16",
          "15",
          "17",
          "16",
          "18",
          "17",
          "19",
          "18",
          "20",
          "21",
          "19",
          "22",
          "20",
          "23",
          "21",
          "24",
          "22",
          "25",
          "26",
          "23",
          "24",
          "27",
          "28",
          "25",
          "29",
          "26",
          "30",
          "27",
          "31",
          "32",
          "28",
          "29",
          "30",
          "31",
          "32"
         ],
         "y": [
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67
         ],
         "z": [
          0.9772,
          0.0008,
          0.0028,
          0.0024,
          0.002,
          0.0024,
          0.0016,
          0.006,
          0.0028,
          0.0064,
          0.0084,
          0.012,
          0.0112,
          0.0124,
          0.0136,
          0.0124,
          0.016,
          0.0136,
          0.0284,
          0.016,
          0.0536,
          0.0284,
          0.064,
          0.0536,
          0.0924,
          0.064,
          0.1368,
          0.1844,
          0.0924,
          0.2988,
          0.1368,
          0.4204,
          0.1844,
          0.5576,
          0.2988,
          0.586,
          0.6264,
          0.4204,
          0.5576,
          0.6232,
          0.6412,
          0.586,
          0.6328,
          0.6264,
          0.7676,
          0.6232,
          0.8876,
          0.9772,
          0.6412,
          0.6328,
          0.7676,
          0.8876,
          0.9772
         ]
        },
        {
         "hovertemplate": "Type=Baseline-trunk-lora<br>Avg. Layers=%{x}<br>Query cost=%{y}<br>R@1=%{z}<extra></extra>",
         "legendgroup": "Baseline-trunk-lora",
         "marker": {
          "color": "yellow",
          "size": 2,
          "symbol": "circle"
         },
         "mode": "markers",
         "name": "Baseline-trunk-lora",
         "scene": "scene",
         "showlegend": true,
         "type": "scatter3d",
         "x": [
          "1",
          "2",
          "3",
          "4",
          "5",
          "6",
          "7",
          "8",
          "9",
          "10",
          "11",
          "12",
          "13",
          "14",
          "15",
          "16",
          "17",
          "18",
          "19",
          "20",
          "21",
          "22",
          "23",
          "24",
          "25",
          "26",
          "27",
          "28",
          "29",
          "30",
          "31",
          "32"
         ],
         "y": [
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67
         ],
         "z": [
          0.002,
          0.0028,
          0.012,
          0.016,
          0.0136,
          0.0248,
          0.034,
          0.0476,
          0.0572,
          0.0756,
          0.1028,
          0.1112,
          0.1536,
          0.1732,
          0.2248,
          0.3148,
          0.3916,
          0.4664,
          0.5412,
          0.6032,
          0.676,
          0.778,
          0.8304,
          0.9,
          0.9296,
          0.9576,
          0.9728,
          0.9916,
          1.0156,
          1.0432,
          1.08,
          1.1152
         ]
        }
       ],
       "layout": {
        "legend": {
         "title": {
          "text": "Type"
         },
         "tracegroupgap": 0
        },
        "scene": {
         "domain": {
          "x": [
           0,
           1
          ],
          "y": [
           0,
           1
          ]
         },
         "xaxis": {
          "title": {
           "text": "Avg. Layers"
          }
         },
         "yaxis": {
          "title": {
           "text": "Query cost"
          }
         },
         "zaxis": {
          "title": {
           "text": "R@1"
          }
         }
        },
        "template": {
         "data": {
          "bar": [
           {
            "error_x": {
             "color": "#2a3f5f"
            },
            "error_y": {
             "color": "#2a3f5f"
            },
            "marker": {
             "line": {
              "color": "#E5ECF6",
              "width": 0.5
             },
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "bar"
           }
          ],
          "barpolar": [
           {
            "marker": {
             "line": {
              "color": "#E5ECF6",
              "width": 0.5
             },
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "barpolar"
           }
          ],
          "carpet": [
           {
            "aaxis": {
             "endlinecolor": "#2a3f5f",
             "gridcolor": "white",
             "linecolor": "white",
             "minorgridcolor": "white",
             "startlinecolor": "#2a3f5f"
            },
            "baxis": {
             "endlinecolor": "#2a3f5f",
             "gridcolor": "white",
             "linecolor": "white",
             "minorgridcolor": "white",
             "startlinecolor": "#2a3f5f"
            },
            "type": "carpet"
           }
          ],
          "choropleth": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "choropleth"
           }
          ],
          "contour": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "contour"
           }
          ],
          "contourcarpet": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "contourcarpet"
           }
          ],
          "heatmap": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "heatmap"
           }
          ],
          "heatmapgl": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "heatmapgl"
           }
          ],
          "histogram": [
           {
            "marker": {
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "histogram"
           }
          ],
          "histogram2d": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "histogram2d"
           }
          ],
          "histogram2dcontour": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "histogram2dcontour"
           }
          ],
          "mesh3d": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "mesh3d"
           }
          ],
          "parcoords": [
           {
            "line": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "parcoords"
           }
          ],
          "pie": [
           {
            "automargin": true,
            "type": "pie"
           }
          ],
          "scatter": [
           {
            "fillpattern": {
             "fillmode": "overlay",
             "size": 10,
             "solidity": 0.2
            },
            "type": "scatter"
           }
          ],
          "scatter3d": [
           {
            "line": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatter3d"
           }
          ],
          "scattercarpet": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattercarpet"
           }
          ],
          "scattergeo": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattergeo"
           }
          ],
          "scattergl": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattergl"
           }
          ],
          "scattermapbox": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattermapbox"
           }
          ],
          "scatterpolar": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterpolar"
           }
          ],
          "scatterpolargl": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterpolargl"
           }
          ],
          "scatterternary": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterternary"
           }
          ],
          "surface": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "surface"
           }
          ],
          "table": [
           {
            "cells": {
             "fill": {
              "color": "#EBF0F8"
             },
             "line": {
              "color": "white"
             }
            },
            "header": {
             "fill": {
              "color": "#C8D4E3"
             },
             "line": {
              "color": "white"
             }
            },
            "type": "table"
           }
          ]
         },
         "layout": {
          "annotationdefaults": {
           "arrowcolor": "#2a3f5f",
           "arrowhead": 0,
           "arrowwidth": 1
          },
          "autotypenumbers": "strict",
          "coloraxis": {
           "colorbar": {
            "outlinewidth": 0,
            "ticks": ""
           }
          },
          "colorscale": {
           "diverging": [
            [
             0,
             "#8e0152"
            ],
            [
             0.1,
             "#c51b7d"
            ],
            [
             0.2,
             "#de77ae"
            ],
            [
             0.3,
             "#f1b6da"
            ],
            [
             0.4,
             "#fde0ef"
            ],
            [
             0.5,
             "#f7f7f7"
            ],
            [
             0.6,
             "#e6f5d0"
            ],
            [
             0.7,
             "#b8e186"
            ],
            [
             0.8,
             "#7fbc41"
            ],
            [
             0.9,
             "#4d9221"
            ],
            [
             1,
             "#276419"
            ]
           ],
           "sequential": [
            [
             0,
             "#0d0887"
            ],
            [
             0.1111111111111111,
             "#46039f"
            ],
            [
             0.2222222222222222,
             "#7201a8"
            ],
            [
             0.3333333333333333,
             "#9c179e"
            ],
            [
             0.4444444444444444,
             "#bd3786"
            ],
            [
             0.5555555555555556,
             "#d8576b"
            ],
            [
             0.6666666666666666,
             "#ed7953"
            ],
            [
             0.7777777777777778,
             "#fb9f3a"
            ],
            [
             0.8888888888888888,
             "#fdca26"
            ],
            [
             1,
             "#f0f921"
            ]
           ],
           "sequentialminus": [
            [
             0,
             "#0d0887"
            ],
            [
             0.1111111111111111,
             "#46039f"
            ],
            [
             0.2222222222222222,
             "#7201a8"
            ],
            [
             0.3333333333333333,
             "#9c179e"
            ],
            [
             0.4444444444444444,
             "#bd3786"
            ],
            [
             0.5555555555555556,
             "#d8576b"
            ],
            [
             0.6666666666666666,
             "#ed7953"
            ],
            [
             0.7777777777777778,
             "#fb9f3a"
            ],
            [
             0.8888888888888888,
             "#fdca26"
            ],
            [
             1,
             "#f0f921"
            ]
           ]
          },
          "colorway": [
           "#636efa",
           "#EF553B",
           "#00cc96",
           "#ab63fa",
           "#FFA15A",
           "#19d3f3",
           "#FF6692",
           "#B6E880",
           "#FF97FF",
           "#FECB52"
          ],
          "font": {
           "color": "#2a3f5f"
          },
          "geo": {
           "bgcolor": "white",
           "lakecolor": "white",
           "landcolor": "#E5ECF6",
           "showlakes": true,
           "showland": true,
           "subunitcolor": "white"
          },
          "hoverlabel": {
           "align": "left"
          },
          "hovermode": "closest",
          "mapbox": {
           "style": "light"
          },
          "paper_bgcolor": "white",
          "plot_bgcolor": "#E5ECF6",
          "polar": {
           "angularaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "bgcolor": "#E5ECF6",
           "radialaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           }
          },
          "scene": {
           "xaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           },
           "yaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           },
           "zaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           }
          },
          "shapedefaults": {
           "line": {
            "color": "#2a3f5f"
           }
          },
          "ternary": {
           "aaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "baxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "bgcolor": "#E5ECF6",
           "caxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           }
          },
          "title": {
           "x": 0.05
          },
          "xaxis": {
           "automargin": true,
           "gridcolor": "white",
           "linecolor": "white",
           "ticks": "",
           "title": {
            "standoff": 15
           },
           "zerolinecolor": "white",
           "zerolinewidth": 2
          },
          "yaxis": {
           "automargin": true,
           "gridcolor": "white",
           "linecolor": "white",
           "ticks": "",
           "title": {
            "standoff": 15
           },
           "zerolinecolor": "white",
           "zerolinewidth": 2
          }
         }
        },
        "title": {
         "text": "3D Scatter Plot of E2E exps"
        }
       }
      }
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# filtered and scaled to best accuracy\n",
    "\n",
    "import pandas as pd\n",
    "import re\n",
    "import plotly.express as px\n",
    "\n",
    "\n",
    "# 确保 'Accuracy' 列转换为 float\n",
    "def convert_to_float(value):\n",
    "    try:\n",
    "        return float(re.findall(r\"[-+]?\\d*\\.\\d+|\\d+\", str(value))[0])\n",
    "    except (ValueError, IndexError):\n",
    "        return float('nan')\n",
    "    \n",
    "# 读取 LoRa 数据\n",
    "file_path = 'e2e_coco_lora_trunk.csv'\n",
    "df = pd.read_csv(file_path)\n",
    "\n",
    "# 提取并转换数据\n",
    "df['Tensor_Value'] = df.iloc[:, 4].apply(lambda x: float(re.findall(r\"[-+]?\\d*\\.\\d+|\\d+\", x)[0]))\n",
    "df_lora_filtered = df[['Tensor_Value', df.columns[2], df.columns[5], df.columns[0]]].copy()\n",
    "df_lora_filtered.columns = ['Tensor', 'Q', 'Accuracy', 'Type']\n",
    "\n",
    "# 根据类型动态分配颜色\n",
    "df_lora_filtered['Type'] = df_lora_filtered['Type'].apply(lambda x: 'Dynamic' if x == 'dynamic' else 'E2E')\n",
    "\n",
    "# 剔除 Q = 500的数据\n",
    "df_lora_filtered = df_lora_filtered[df_lora_filtered['Q'] != 500]\n",
    "\n",
    "# 读取 Baseline 数据\n",
    "baseline_path = 'test_coco_zeroshot_origin.csv'\n",
    "df_baseline = pd.read_csv(baseline_path)\n",
    "df_baseline_filtered = df_baseline.iloc[0::2, [0, 1]].copy()\n",
    "\n",
    "# 创建Baseline DataFrame\n",
    "df_baseline_filtered.columns = ['Tensor', 'Accuracy']\n",
    "df_baseline_filtered['Q'] = 0.67  # 假设 Baseline 的 Q 值\n",
    "df_baseline_filtered['Type'] = 'Baseline'\n",
    "\n",
    "# 合并数据\n",
    "df_final = pd.concat([df_lora_filtered, df_baseline_filtered], ignore_index=True)\n",
    "\n",
    "# 读取 Baseline-plora 数据\n",
    "baseline_path = 'test_coco_zeroshot_lora.csv'\n",
    "df_baseline = pd.read_csv(baseline_path)\n",
    "df_baseline_filtered = df_baseline.iloc[0::2, [0, 1]].copy()\n",
    "\n",
    "# 创建Baseline DataFrame\n",
    "df_baseline_filtered.columns = ['Tensor', 'Accuracy']\n",
    "df_baseline_filtered['Q'] = 0.67  # 假设 Baseline 的 Q 值\n",
    "df_baseline_filtered['Type'] = 'Baseline-plora'\n",
    "\n",
    "# 合并数据\n",
    "df_final = pd.concat([df_final, df_baseline_filtered], ignore_index=True)\n",
    "\n",
    "# 读取 Baseline 数据\n",
    "baseline_path = 'test_coco_zeroshot_trunk_lora.csv'\n",
    "df_baseline = pd.read_csv(baseline_path)\n",
    "df_baseline_filtered = df_baseline.iloc[0::2, [0, 1]].copy()\n",
    "\n",
    "# 创建Baseline DataFrame\n",
    "df_baseline_filtered.columns = ['Tensor', 'Accuracy']\n",
    "df_baseline_filtered['Q'] = 0.67  # 假设 Baseline 的 Q 值\n",
    "df_baseline_filtered['Type'] = 'Baseline-trunk-lora'\n",
    "\n",
    "# 合并数据\n",
    "df_final = pd.concat([df_final, df_baseline_filtered], ignore_index=True)\n",
    "df_final['Accuracy'] = df_final['Accuracy'].apply(convert_to_float) / 0.5\n",
    "\n",
    "\n",
    "\n",
    "# 创建3D散点图\n",
    "fig = px.scatter_3d(df_final, x='Tensor', y='Q', z='Accuracy', color='Type',\n",
    "                    labels={'Tensor': 'Avg. Layers', 'Q': 'Query cost', 'Accuracy': 'R@1'},\n",
    "                    title='3D Scatter Plot of E2E exps',\n",
    "                    color_discrete_map={'Dynamic': 'red', 'E2E': 'blue', 'Baseline': 'black', 'Baseline-plora': 'green', 'Baseline-trunk-lora': 'yellow'})\n",
    "# 设置数据点大小\n",
    "fig.update_traces(marker=dict(size=2))  # 这里的数字可以根据您的需求调整，数值越小点越小\n",
    "# 显示图表\n",
    "fig.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_final.to_csv('processed_e2e_results.csv', index=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.plotly.v1+json": {
       "config": {
        "plotlyServerURL": "https://plot.ly"
       },
       "data": [
        {
         "hovertemplate": "Type=E2E<br>Avg. Layers=%{x}<br>Query cost=%{y}<br>R@1=%{z}<extra></extra>",
         "legendgroup": "E2E",
         "marker": {
          "color": "blue",
          "size": 2,
          "symbol": "circle"
         },
         "mode": "markers",
         "name": "E2E",
         "scene": "scene",
         "showlegend": true,
         "type": "scatter3d",
         "x": [
          6.091,
          20.6756,
          17.1986,
          16.4884,
          20.8324,
          21.0326,
          13.2764,
          17.3602,
          21.0236,
          14.612,
          8.764,
          6.9032,
          18.8684,
          20.6846,
          17.45,
          17.37,
          19.6244,
          18.6598,
          17.7394,
          17.6124,
          17.178,
          9.4078,
          9.1902,
          10.253,
          14.4234,
          19.0132,
          14.5638,
          16.2652,
          16.6718,
          14.8314,
          15.2774,
          15.8226,
          14.466,
          10.8804,
          8.4946,
          8.2866,
          6.091,
          20.6756,
          17.1986,
          16.4884,
          20.8324,
          21.0326,
          13.2764,
          17.3602,
          21.0236,
          14.612,
          8.764,
          6.9032,
          18.8684,
          20.6846,
          17.45,
          17.37,
          19.6244,
          18.6598,
          17.7394,
          17.6124,
          17.178,
          9.4078,
          9.1902,
          10.253,
          14.4234,
          19.0132,
          14.5638,
          16.2652,
          16.6718,
          14.8314,
          15.2774,
          15.8226,
          14.466,
          10.8804,
          8.4946,
          8.2866,
          6.091,
          20.6756,
          17.1986,
          16.4884,
          20.8324,
          21.0326,
          13.2764,
          17.3602,
          21.0236,
          14.612,
          8.764,
          6.9032,
          18.8684,
          20.6846,
          17.45,
          17.37,
          19.6244,
          18.6598,
          17.7394,
          17.6124,
          17.178,
          9.4078,
          9.1902,
          10.253,
          14.4234,
          19.0132,
          14.5638,
          16.2652,
          16.6718,
          14.8314,
          15.2774,
          15.8226,
          14.466,
          10.8804,
          8.4946,
          8.2866,
          6.091,
          20.6756,
          17.1986,
          16.4884,
          20.8324,
          21.0326,
          13.2764,
          17.3602,
          21.0236,
          14.612,
          8.764,
          6.9032,
          18.8684,
          20.6846,
          17.45,
          17.37,
          19.6244,
          18.6598,
          17.7394,
          17.6124,
          17.178,
          9.4078,
          9.1902,
          10.253,
          14.4234,
          19.0132,
          14.5638,
          16.2652,
          16.6718,
          14.8314,
          15.2774,
          15.8226,
          14.466,
          10.8804,
          8.4946,
          8.2866,
          6.091,
          20.6756,
          17.1986,
          16.4884,
          20.8324,
          21.0326,
          13.2764,
          17.3602,
          21.0236,
          14.612,
          8.764,
          6.9032,
          18.8684,
          20.6846,
          17.45,
          17.37,
          19.6244,
          18.6598,
          17.7394,
          17.6124,
          17.178,
          9.4078,
          9.1902,
          10.253,
          14.4234,
          19.0132,
          14.5638,
          16.2652,
          16.6718,
          14.8314,
          15.2774,
          15.8226,
          14.466,
          10.8804,
          8.4946,
          8.2866
         ],
         "y": [
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100
         ],
         "z": [
          0.1452,
          0.3634,
          0.3946,
          0.234,
          0.445,
          0.4042,
          0.2182,
          0.2674,
          0.4526,
          0.2044,
          0.1454,
          0.1294,
          0.3866,
          0.4088,
          0.32,
          0.3076,
          0.3822,
          0.2756,
          0.289,
          0.307,
          0.249,
          0.1418,
          0.1592,
          0.1774,
          0.305,
          0.3348,
          0.2364,
          0.2926,
          0.2852,
          0.2456,
          0.2388,
          0.2528,
          0.2594,
          0.1584,
          0.1512,
          0.1288,
          0.1464,
          0.4308,
          0.4104,
          0.3058,
          0.4724,
          0.448,
          0.2828,
          0.2898,
          0.4732,
          0.2588,
          0.1868,
          0.1564,
          0.4066,
          0.4396,
          0.3588,
          0.349,
          0.4218,
          0.3204,
          0.3368,
          0.3526,
          0.2948,
          0.1716,
          0.2044,
          0.2198,
          0.323,
          0.3658,
          0.2792,
          0.331,
          0.3342,
          0.2812,
          0.301,
          0.301,
          0.2994,
          0.202,
          0.1888,
          0.155,
          0.1472,
          0.4862,
          0.4282,
          0.3828,
          0.492,
          0.4872,
          0.3364,
          0.3284,
          0.4904,
          0.3214,
          0.2278,
          0.1756,
          0.427,
          0.463,
          0.391,
          0.3876,
          0.4542,
          0.3736,
          0.3704,
          0.3998,
          0.3546,
          0.2,
          0.2412,
          0.2644,
          0.333,
          0.3992,
          0.3112,
          0.363,
          0.3754,
          0.324,
          0.348,
          0.3502,
          0.3456,
          0.2432,
          0.2192,
          0.1882,
          0.1478,
          0.5208,
          0.4464,
          0.4414,
          0.5128,
          0.5194,
          0.3864,
          0.389,
          0.5104,
          0.3876,
          0.2898,
          0.2038,
          0.4456,
          0.4894,
          0.4284,
          0.4372,
          0.4878,
          0.4456,
          0.409,
          0.4576,
          0.4236,
          0.2322,
          0.2864,
          0.3026,
          0.3384,
          0.4398,
          0.3572,
          0.4,
          0.4232,
          0.3658,
          0.3996,
          0.4022,
          0.4048,
          0.2968,
          0.2676,
          0.2336,
          0.1486,
          0.5358,
          0.4514,
          0.4738,
          0.5244,
          0.5258,
          0.4112,
          0.429,
          0.5222,
          0.4216,
          0.3238,
          0.2256,
          0.4554,
          0.5026,
          0.4558,
          0.4638,
          0.505,
          0.4878,
          0.4398,
          0.4852,
          0.4596,
          0.2506,
          0.3156,
          0.3218,
          0.341,
          0.4576,
          0.3848,
          0.4316,
          0.4482,
          0.404,
          0.4326,
          0.434,
          0.4398,
          0.3392,
          0.3004,
          0.2694
         ]
        },
        {
         "hovertemplate": "Type=Dynamic<br>Avg. Layers=%{x}<br>Query cost=%{y}<br>R@1=%{z}<extra></extra>",
         "legendgroup": "Dynamic",
         "marker": {
          "color": "black",
          "size": 2,
          "symbol": "circle"
         },
         "mode": "markers",
         "name": "Dynamic",
         "scene": "scene",
         "showlegend": true,
         "type": "scatter3d",
         "x": [
          20.6756,
          17.1986,
          16.4884,
          20.8324,
          21.0326,
          13.2764,
          17.3602,
          21.0236,
          14.612,
          8.764,
          6.9032,
          18.8684,
          20.6846,
          17.45,
          17.37,
          19.6244,
          18.6598,
          17.7394,
          17.6124,
          17.178,
          9.4078,
          9.1902,
          10.253,
          14.4234,
          19.0132,
          14.5638,
          16.2652,
          16.6718,
          14.8314,
          15.2774,
          15.8226,
          14.466,
          10.8804,
          8.4946,
          8.2866
         ],
         "y": [
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5
         ],
         "z": [
          0.2208,
          0.2956,
          0.113,
          0.3358,
          0.271,
          0.1098,
          0.2048,
          0.3442,
          0.1018,
          0.059,
          0.0706,
          0.3002,
          0.2874,
          0.1846,
          0.2042,
          0.2454,
          0.1836,
          0.178,
          0.1992,
          0.1786,
          0.0656,
          0.0718,
          0.0796,
          0.233,
          0.2442,
          0.156,
          0.1778,
          0.1682,
          0.1556,
          0.1392,
          0.1566,
          0.151,
          0.0794,
          0.0812,
          0.071
         ]
        },
        {
         "hovertemplate": "Type=Dynamic-plora<br>Avg. Layers=%{x}<br>Query cost=%{y}<br>R@1=%{z}<extra></extra>",
         "legendgroup": "Dynamic-plora",
         "marker": {
          "color": "#ab63fa",
          "size": 2,
          "symbol": "circle"
         },
         "mode": "markers",
         "name": "Dynamic-plora",
         "scene": "scene",
         "showlegend": true,
         "type": "scatter3d",
         "x": [
          21.2678,
          18.6622,
          19.0342,
          18.7504,
          17.9552,
          18.0776,
          1.1358,
          17.0652,
          15.8366,
          15.5236,
          15.8472,
          16.5174,
          16.2594,
          14.2926,
          9.257,
          7.2872,
          6.8136,
          16.3722,
          17.6644,
          16.4248,
          15.7352,
          15.2478,
          14.974,
          14.6108,
          10.6172,
          9.6442,
          8.6634
         ],
         "y": [
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          20,
          50,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100
         ],
         "z": [
          0.1368,
          0.0722,
          0.0398,
          0.0438,
          0.0308,
          0.0888,
          0.0026,
          0.0534,
          0.0592,
          0.0476,
          0.0456,
          0.0386,
          0.0462,
          0.043,
          0.0246,
          0.0232,
          0.0164,
          0.125,
          0.071,
          0.056,
          0.05,
          0.0426,
          0.0416,
          0.0504,
          0.0286,
          0.0244,
          0.0194
         ]
        },
        {
         "hovertemplate": "Type=E2E-plora<br>Avg. Layers=%{x}<br>Query cost=%{y}<br>R@1=%{z}<extra></extra>",
         "legendgroup": "E2E-plora",
         "marker": {
          "color": "green",
          "size": 2,
          "symbol": "circle"
         },
         "mode": "markers",
         "name": "E2E-plora",
         "scene": "scene",
         "showlegend": true,
         "type": "scatter3d",
         "x": [
          21.2678,
          20.9732,
          17.9552,
          21.2678,
          20.9732,
          20.9732,
          21.2678,
          21.2678,
          20.9732,
          18.6622,
          18.7504,
          19.0342,
          17.9552,
          18.0776,
          1.1358,
          17.0652,
          15.8366,
          1.1358,
          18.0776,
          15.8366,
          15.5236,
          1.1358,
          15.8472,
          18.0776,
          17.0652,
          15.8366,
          15.8472,
          16.5174,
          16.2594,
          14.2926,
          9.257,
          7.2872,
          6.8136,
          16.3722,
          17.6644,
          16.4248,
          15.5236,
          15.7352,
          15.2478,
          14.974,
          14.6108,
          10.6172,
          9.6442,
          8.6634,
          21.2678,
          20.9732,
          18.6622,
          18.7504,
          19.0342,
          17.9552,
          1.1358,
          18.0776,
          17.0652,
          15.8366,
          16.5174,
          16.2594,
          14.2926,
          15.8472,
          9.257,
          7.2872,
          6.8136,
          16.3722,
          17.6644,
          16.4248,
          15.7352,
          15.5236,
          15.2478,
          14.974,
          14.6108,
          10.6172,
          9.6442,
          8.6634,
          21.2678,
          20.9732,
          18.6622,
          18.7504,
          19.0342,
          17.9552,
          1.1358,
          18.0776,
          17.0652,
          16.5174,
          15.8366,
          16.2594,
          15.8472,
          14.2926,
          9.257,
          7.2872,
          6.8136,
          16.3722,
          17.6644,
          16.4248,
          15.7352,
          15.5236,
          15.2478,
          14.974,
          14.6108,
          10.6172,
          9.6442,
          8.6634,
          21.2678,
          18.6622,
          20.9732,
          18.7504,
          19.0342,
          17.9552,
          1.1358,
          18.0776,
          17.0652,
          15.8366,
          16.5174,
          16.2594,
          15.8472,
          14.2926,
          9.257,
          7.2872,
          6.8136,
          16.3722,
          17.6644,
          16.4248,
          15.7352,
          15.5236,
          15.2478,
          14.974,
          14.6108,
          10.6172,
          9.6442,
          8.6634,
          21.2678,
          20.9732,
          18.6622,
          18.7504,
          19.0342,
          17.9552,
          1.1358,
          18.0776,
          17.0652,
          15.8366,
          16.5174,
          15.8472,
          16.2594,
          14.2926,
          9.257,
          7.2872,
          6.8136,
          16.3722,
          17.6644,
          16.4248,
          15.7352,
          15.5236,
          15.2478,
          14.974,
          14.6108,
          10.6172,
          9.6442,
          8.6634,
          21.2678,
          20.9732,
          18.6622,
          18.7504,
          19.0342,
          17.9552,
          1.1358,
          18.0776,
          17.0652,
          15.8366,
          16.5174,
          16.2594,
          15.8472,
          14.2926,
          9.257,
          7.2872,
          6.8136,
          16.3722,
          17.6644,
          16.4248,
          15.7352,
          15.5236,
          15.2478,
          14.974,
          14.6108,
          10.6172,
          9.6442,
          8.6634
         ],
         "y": [
          5,
          5,
          5,
          10,
          20,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          50,
          50,
          50,
          20,
          100,
          50,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100
         ],
         "z": [
          0.2728,
          0.2188,
          0.0834,
          0.3354,
          0.3156,
          0.2188,
          0.2728,
          0.2728,
          0.2188,
          0.1294,
          0.0998,
          0.1086,
          0.0834,
          0.178,
          0.0052,
          0.1124,
          0.1056,
          0.0114,
          0.2964,
          0.2146,
          0.1484,
          0.0294,
          0.2042,
          0.3232,
          0.2718,
          0.259,
          0.2508,
          0.2584,
          0.2586,
          0.2328,
          0.1456,
          0.125,
          0.1002,
          0.3094,
          0.2742,
          0.2476,
          0.2348,
          0.237,
          0.2274,
          0.2206,
          0.2178,
          0.1468,
          0.1372,
          0.121,
          0.2728,
          0.2188,
          0.1294,
          0.0998,
          0.1086,
          0.0834,
          0.0052,
          0.178,
          0.1124,
          0.1056,
          0.0966,
          0.0956,
          0.0926,
          0.0886,
          0.0496,
          0.0458,
          0.036,
          0.2016,
          0.1292,
          0.113,
          0.1036,
          0.0994,
          0.0896,
          0.0844,
          0.0934,
          0.053,
          0.0472,
          0.038,
          0.3354,
          0.2704,
          0.156,
          0.1462,
          0.159,
          0.123,
          0.0058,
          0.2238,
          0.1444,
          0.129,
          0.1318,
          0.1212,
          0.1144,
          0.1146,
          0.0666,
          0.0606,
          0.0496,
          0.2428,
          0.1628,
          0.1336,
          0.125,
          0.123,
          0.112,
          0.1066,
          0.1166,
          0.0676,
          0.0636,
          0.0542,
          0.3742,
          0.1958,
          0.3156,
          0.1942,
          0.2184,
          0.1678,
          0.007,
          0.2572,
          0.1798,
          0.1592,
          0.1638,
          0.1576,
          0.1516,
          0.1492,
          0.089,
          0.0794,
          0.063,
          0.2696,
          0.1916,
          0.1572,
          0.149,
          0.1484,
          0.1386,
          0.1332,
          0.1396,
          0.089,
          0.0808,
          0.0692,
          0.422,
          0.3684,
          0.2478,
          0.2716,
          0.2922,
          0.238,
          0.0114,
          0.2964,
          0.2342,
          0.2146,
          0.217,
          0.2042,
          0.215,
          0.1946,
          0.1202,
          0.1012,
          0.0822,
          0.2994,
          0.2422,
          0.212,
          0.202,
          0.1996,
          0.191,
          0.1812,
          0.1826,
          0.1168,
          0.1128,
          0.097,
          0.4442,
          0.4074,
          0.3032,
          0.332,
          0.348,
          0.302,
          0.0294,
          0.3232,
          0.2718,
          0.259,
          0.2584,
          0.2586,
          0.2508,
          0.2328,
          0.1456,
          0.125,
          0.1002,
          0.3094,
          0.2742,
          0.2476,
          0.237,
          0.2348,
          0.2274,
          0.2206,
          0.2178,
          0.1468,
          0.1372,
          0.121
         ]
        }
       ],
       "layout": {
        "legend": {
         "title": {
          "text": "Type"
         },
         "tracegroupgap": 0
        },
        "scene": {
         "domain": {
          "x": [
           0,
           1
          ],
          "y": [
           0,
           1
          ]
         },
         "xaxis": {
          "title": {
           "text": "Avg. Layers"
          }
         },
         "yaxis": {
          "title": {
           "text": "Query cost"
          }
         },
         "zaxis": {
          "title": {
           "text": "R@1"
          }
         }
        },
        "template": {
         "data": {
          "bar": [
           {
            "error_x": {
             "color": "#2a3f5f"
            },
            "error_y": {
             "color": "#2a3f5f"
            },
            "marker": {
             "line": {
              "color": "#E5ECF6",
              "width": 0.5
             },
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "bar"
           }
          ],
          "barpolar": [
           {
            "marker": {
             "line": {
              "color": "#E5ECF6",
              "width": 0.5
             },
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "barpolar"
           }
          ],
          "carpet": [
           {
            "aaxis": {
             "endlinecolor": "#2a3f5f",
             "gridcolor": "white",
             "linecolor": "white",
             "minorgridcolor": "white",
             "startlinecolor": "#2a3f5f"
            },
            "baxis": {
             "endlinecolor": "#2a3f5f",
             "gridcolor": "white",
             "linecolor": "white",
             "minorgridcolor": "white",
             "startlinecolor": "#2a3f5f"
            },
            "type": "carpet"
           }
          ],
          "choropleth": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "choropleth"
           }
          ],
          "contour": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "contour"
           }
          ],
          "contourcarpet": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "contourcarpet"
           }
          ],
          "heatmap": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "heatmap"
           }
          ],
          "heatmapgl": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "heatmapgl"
           }
          ],
          "histogram": [
           {
            "marker": {
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "histogram"
           }
          ],
          "histogram2d": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "histogram2d"
           }
          ],
          "histogram2dcontour": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "histogram2dcontour"
           }
          ],
          "mesh3d": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "mesh3d"
           }
          ],
          "parcoords": [
           {
            "line": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "parcoords"
           }
          ],
          "pie": [
           {
            "automargin": true,
            "type": "pie"
           }
          ],
          "scatter": [
           {
            "fillpattern": {
             "fillmode": "overlay",
             "size": 10,
             "solidity": 0.2
            },
            "type": "scatter"
           }
          ],
          "scatter3d": [
           {
            "line": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatter3d"
           }
          ],
          "scattercarpet": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattercarpet"
           }
          ],
          "scattergeo": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattergeo"
           }
          ],
          "scattergl": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattergl"
           }
          ],
          "scattermapbox": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattermapbox"
           }
          ],
          "scatterpolar": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterpolar"
           }
          ],
          "scatterpolargl": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterpolargl"
           }
          ],
          "scatterternary": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterternary"
           }
          ],
          "surface": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "surface"
           }
          ],
          "table": [
           {
            "cells": {
             "fill": {
              "color": "#EBF0F8"
             },
             "line": {
              "color": "white"
             }
            },
            "header": {
             "fill": {
              "color": "#C8D4E3"
             },
             "line": {
              "color": "white"
             }
            },
            "type": "table"
           }
          ]
         },
         "layout": {
          "annotationdefaults": {
           "arrowcolor": "#2a3f5f",
           "arrowhead": 0,
           "arrowwidth": 1
          },
          "autotypenumbers": "strict",
          "coloraxis": {
           "colorbar": {
            "outlinewidth": 0,
            "ticks": ""
           }
          },
          "colorscale": {
           "diverging": [
            [
             0,
             "#8e0152"
            ],
            [
             0.1,
             "#c51b7d"
            ],
            [
             0.2,
             "#de77ae"
            ],
            [
             0.3,
             "#f1b6da"
            ],
            [
             0.4,
             "#fde0ef"
            ],
            [
             0.5,
             "#f7f7f7"
            ],
            [
             0.6,
             "#e6f5d0"
            ],
            [
             0.7,
             "#b8e186"
            ],
            [
             0.8,
             "#7fbc41"
            ],
            [
             0.9,
             "#4d9221"
            ],
            [
             1,
             "#276419"
            ]
           ],
           "sequential": [
            [
             0,
             "#0d0887"
            ],
            [
             0.1111111111111111,
             "#46039f"
            ],
            [
             0.2222222222222222,
             "#7201a8"
            ],
            [
             0.3333333333333333,
             "#9c179e"
            ],
            [
             0.4444444444444444,
             "#bd3786"
            ],
            [
             0.5555555555555556,
             "#d8576b"
            ],
            [
             0.6666666666666666,
             "#ed7953"
            ],
            [
             0.7777777777777778,
             "#fb9f3a"
            ],
            [
             0.8888888888888888,
             "#fdca26"
            ],
            [
             1,
             "#f0f921"
            ]
           ],
           "sequentialminus": [
            [
             0,
             "#0d0887"
            ],
            [
             0.1111111111111111,
             "#46039f"
            ],
            [
             0.2222222222222222,
             "#7201a8"
            ],
            [
             0.3333333333333333,
             "#9c179e"
            ],
            [
             0.4444444444444444,
             "#bd3786"
            ],
            [
             0.5555555555555556,
             "#d8576b"
            ],
            [
             0.6666666666666666,
             "#ed7953"
            ],
            [
             0.7777777777777778,
             "#fb9f3a"
            ],
            [
             0.8888888888888888,
             "#fdca26"
            ],
            [
             1,
             "#f0f921"
            ]
           ]
          },
          "colorway": [
           "#636efa",
           "#EF553B",
           "#00cc96",
           "#ab63fa",
           "#FFA15A",
           "#19d3f3",
           "#FF6692",
           "#B6E880",
           "#FF97FF",
           "#FECB52"
          ],
          "font": {
           "color": "#2a3f5f"
          },
          "geo": {
           "bgcolor": "white",
           "lakecolor": "white",
           "landcolor": "#E5ECF6",
           "showlakes": true,
           "showland": true,
           "subunitcolor": "white"
          },
          "hoverlabel": {
           "align": "left"
          },
          "hovermode": "closest",
          "mapbox": {
           "style": "light"
          },
          "paper_bgcolor": "white",
          "plot_bgcolor": "#E5ECF6",
          "polar": {
           "angularaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "bgcolor": "#E5ECF6",
           "radialaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           }
          },
          "scene": {
           "xaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           },
           "yaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           },
           "zaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           }
          },
          "shapedefaults": {
           "line": {
            "color": "#2a3f5f"
           }
          },
          "ternary": {
           "aaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "baxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "bgcolor": "#E5ECF6",
           "caxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           }
          },
          "title": {
           "x": 0.05
          },
          "xaxis": {
           "automargin": true,
           "gridcolor": "white",
           "linecolor": "white",
           "ticks": "",
           "title": {
            "standoff": 15
           },
           "zerolinecolor": "white",
           "zerolinewidth": 2
          },
          "yaxis": {
           "automargin": true,
           "gridcolor": "white",
           "linecolor": "white",
           "ticks": "",
           "title": {
            "standoff": 15
           },
           "zerolinecolor": "white",
           "zerolinewidth": 2
          }
         }
        },
        "title": {
         "text": "3D Scatter Plot of E2E exps"
        }
       }
      }
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# filtered and scaled to best accuracy\n",
    "\n",
    "import pandas as pd\n",
    "import re\n",
    "import plotly.express as px\n",
    "\n",
    "\n",
    "# 确保 'Accuracy' 列转换为 float\n",
    "def convert_to_float(value):\n",
    "    try:\n",
    "        return float(re.findall(r\"[-+]?\\d*\\.\\d+|\\d+\", str(value))[0])\n",
    "    except (ValueError, IndexError):\n",
    "        return float('nan')\n",
    "    \n",
    "# 读取 LoRa 数据\n",
    "file_path = 'e2e_coco_lora_trunk.csv'\n",
    "df = pd.read_csv(file_path)\n",
    "\n",
    "# 提取并转换数据\n",
    "df['Tensor_Value'] = df.iloc[:, 4].apply(lambda x: float(re.findall(r\"[-+]?\\d*\\.\\d+|\\d+\", x)[0]))\n",
    "df_lora_filtered = df[['Tensor_Value', df.columns[2], df.columns[5], df.columns[0]]].copy()\n",
    "df_lora_filtered.columns = ['Tensor', 'Q', 'Accuracy', 'Type']\n",
    "\n",
    "# 根据类型动态分配颜色\n",
    "df_lora_filtered['Type'] = df_lora_filtered['Type'].apply(lambda x: 'Dynamic' if x == 'dynamic' else 'E2E')\n",
    "\n",
    "# 剔除 Q = 500的数据\n",
    "df_final = df_lora_filtered[df_lora_filtered['Q'] != 500]\n",
    "\n",
    "# 读取 LoRa 数据\n",
    "file_path = 'e2e_coco_lora.csv'\n",
    "df = pd.read_csv(file_path)\n",
    "\n",
    "# 提取并转换数据\n",
    "df['Tensor_Value'] = df.iloc[:, 4].apply(lambda x: float(re.findall(r\"[-+]?\\d*\\.\\d+|\\d+\", x)[0]))\n",
    "df_lora_filtered = df[['Tensor_Value', df.columns[2], df.columns[5], df.columns[0]]].copy()\n",
    "df_lora_filtered.columns = ['Tensor', 'Q', 'Accuracy', 'Type']\n",
    "\n",
    "# 根据类型动态分配颜色\n",
    "df_lora_filtered['Type'] = df_lora_filtered['Type'].apply(lambda x: 'Dynamic-plora' if x == 'dynamic' else 'E2E-plora')\n",
    "\n",
    "# 剔除 Q = 500的数据\n",
    "df_lora_filtered = df_lora_filtered[df_lora_filtered['Q'] != 500]\n",
    "\n",
    "# 合并数据\n",
    "df_final = pd.concat([df_final, df_lora_filtered], ignore_index=True)\n",
    "\n",
    "df_final['Accuracy'] = df_final['Accuracy'].apply(convert_to_float) / 0.5\n",
    "\n",
    "# 创建3D散点图\n",
    "fig = px.scatter_3d(df_final, x='Tensor', y='Q', z='Accuracy', color='Type',\n",
    "                    labels={'Tensor': 'Avg. Layers', 'Q': 'Query cost', 'Accuracy': 'R@1'},\n",
    "                    title='3D Scatter Plot of E2E exps',\n",
    "                    color_discrete_map={'Dynamic': 'red', 'E2E': 'blue', 'Dynamic': 'black', 'E2E-plora': 'green'})\n",
    "# 设置数据点大小\n",
    "fig.update_traces(marker=dict(size=2))  # 这里的数字可以根据您的需求调整，数值越小点越小\n",
    "# 显示图表\n",
    "fig.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.1.-1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot-scripts/script/plot-e2e-coco.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "           0                                 4    2       5\n",
      "0    dynamic  tensor(20.8802, device='cuda:2')    5  0.0898\n",
      "1    dynamic  tensor(20.5136, device='cuda:1')    5  0.0662\n",
      "2    dynamic  tensor(20.8332, device='cuda:1')    5  0.1578\n",
      "3    dynamic  tensor(20.2578, device='cuda:2')    5  0.1140\n",
      "4    dynamic  tensor(20.5376, device='cuda:1')    5  0.1184\n",
      "..       ...                               ...  ...     ...\n",
      "219    total  tensor(15.7550, device='cuda:1')  500  0.3124\n",
      "220    total   tensor(9.7382, device='cuda:2')    5  0.0434\n",
      "221    total  tensor(15.4426, device='cuda:2')  500  0.3116\n",
      "222    total  tensor(16.7542, device='cuda:3')  500  0.3466\n",
      "223    total   tensor(8.7098, device='cuda:3')    5  0.0550\n",
      "\n",
      "[224 rows x 4 columns]\n",
      "   vison_layer      R1\n",
      "0            1     0.0\n",
      "2            2  0.0008\n",
      "4            3  0.0014\n",
      "6            4  0.0016\n",
      "8            5   0.001\n",
      "10           7  0.0024\n",
      "12           8   0.002\n",
      "14           9  0.0016\n",
      "16          10   0.002\n",
      "18          11  0.0044\n",
      "20          12  0.0036\n",
      "22          13  0.0028\n",
      "24          14  0.0052\n",
      "26          15  0.0054\n",
      "28          16  0.0142\n",
      "30          17  0.0222\n",
      "32          18  0.0246\n",
      "34          19   0.036\n",
      "36          20  0.0566\n",
      "38          21  0.0844\n",
      "40          22  0.1378\n",
      "42          23    0.19\n",
      "44          24  0.2642\n",
      "46          25  0.2872\n",
      "48          26  0.3126\n",
      "50          27  0.3146\n",
      "52          28  0.3226\n",
      "54          29   0.311\n",
      "56          30  0.3762\n",
      "58          31  0.4274\n",
      "60          32   0.499\n",
      "[[20.8802, 5, 0.0898, 'red'], [20.5136, 5, 0.0662, 'red'], [20.8332, 5, 0.1578, 'red'], [20.2578, 5, 0.114, 'red'], [20.5376, 5, 0.1184, 'red'], [19.6252, 5, 0.0596, 'red'], [18.351, 5, 0.0972, 'red'], [18.5466, 5, 0.0572, 'red'], [17.5556, 5, 0.0648, 'red'], [18.6232, 5, 0.0506, 'red'], [19.3678, 5, 0.0668, 'red'], [15.9638, 5, 0.0452, 'red'], [15.741, 5, 0.0436, 'red'], [15.953, 5, 0.0474, 'red'], [15.755, 5, 0.0576, 'red'], [17.4832, 5, 0.046, 'red'], [16.061, 5, 0.0468, 'red'], [16.7542, 5, 0.0718, 'red'], [15.4426, 5, 0.0388, 'red'], [13.7894, 5, 0.0252, 'red'], [13.9588, 5, 0.0488, 'red'], [9.7152, 5, 0.0802, 'red'], [11.278, 5, 0.0274, 'red'], [9.8278, 5, 0.0212, 'red'], [16.8964, 5, 0.0762, 'red'], [5.695, 5, 0.0048, 'red'], [12.8278, 5, 0.0482, 'red'], [5.0142, 5, 0.0246, 'red'], [7.6134, 5, 0.0802, 'red'], [5.6656, 5, 0.0104, 'red'], [1.1546, 5, 0.0052, 'red'], [6.9718, 5, 0.0116, 'red'], [14.9948, 5, 0.0432, 'red'], [13.448, 5, 0.0378, 'red'], [9.7382, 5, 0.0248, 'red'], [8.7098, 5, 0.0224, 'red'], [20.8802, 5, 0.1904, 'blue'], [20.5136, 5, 0.1348, 'blue'], [20.8332, 5, 0.2628, 'blue'], [20.5376, 5, 0.196, 'blue'], [20.2578, 5, 0.2228, 'blue'], [19.6252, 5, 0.1728, 'blue'], [18.351, 5, 0.1892, 'blue'], [18.5466, 5, 0.1282, 'blue'], [17.5556, 5, 0.1352, 'blue'], [18.6232, 5, 0.1296, 'blue'], [19.3678, 5, 0.145, 'blue'], [20.8332, 10, 0.3046, 'blue'], [15.9638, 5, 0.091, 'blue'], [15.741, 5, 0.0936, 'blue'], [15.953, 5, 0.0964, 'blue'], [20.2578, 10, 0.2686, 'blue'], [15.755, 5, 0.138, 'blue'], [17.4832, 5, 0.1044, 'blue'], [16.061, 5, 0.0944, 'blue'], [18.6232, 10, 0.181, 'blue'], [19.6252, 10, 0.2432, 'blue'], [20.5136, 10, 0.1766, 'blue'], [16.7542, 5, 0.1364, 'blue'], [20.8802, 10, 0.2424, 'blue'], [19.3678, 10, 0.1896, 'blue'], [13.7894, 5, 0.0464, 'blue'], [15.4426, 5, 0.0792, 'blue'], [13.9588, 5, 0.0846, 'blue'], [9.7152, 5, 0.1436, 'blue'], [11.278, 5, 0.0732, 'blue'], [9.8278, 5, 0.0454, 'blue'], [20.5376, 10, 0.2236, 'blue'], [16.8964, 5, 0.115, 'blue'], [18.5466, 10, 0.1674, 'blue'], [17.4832, 10, 0.141, 'blue'], [15.741, 10, 0.1222, 'blue'], [15.9638, 10, 0.1128, 'blue'], [16.061, 10, 0.1372, 'blue'], [5.695, 5, 0.0142, 'blue'], [15.953, 10, 0.1256, 'blue'], [12.8278, 5, 0.0916, 'blue'], [16.8964, 10, 0.1424, 'blue'], [11.278, 10, 0.0952, 'blue'], [9.8278, 10, 0.064, 'blue'], [5.0142, 5, 0.0496, 'blue'], [17.5556, 10, 0.1634, 'blue'], [7.6134, 5, 0.1226, 'blue'], [9.7152, 10, 0.1748, 'blue'], [18.351, 10, 0.217, 'blue'], [12.8278, 10, 0.114, 'blue'], [13.9588, 10, 0.1058, 'blue'], [15.755, 10, 0.165, 'blue'], [15.4426, 10, 0.106, 'blue'], [16.7542, 10, 0.1618, 'blue'], [5.6656, 5, 0.0168, 'blue'], [20.8332, 20, 0.3468, 'blue'], [18.6232, 20, 0.237, 'blue'], [20.2578, 20, 0.309, 'blue'], [19.6252, 20, 0.3032, 'blue'], [20.8802, 20, 0.3028, 'blue'], [20.5136, 20, 0.2392, 'blue'], [19.3678, 20, 0.2316, 'blue'], [5.0142, 20, 0.0728, 'blue'], [1.1546, 5, 0.0074, 'blue'], [13.7894, 20, 0.0818, 'blue'], [5.695, 20, 0.0312, 'blue'], [20.5376, 20, 0.253, 'blue'], [6.9718, 5, 0.0276, 'blue'], [7.6134, 20, 0.1508, 'blue'], [18.5466, 20, 0.1954, 'blue'], [5.6656, 20, 0.032, 'blue'], [17.4832, 20, 0.1804, 'blue'], [16.061, 20, 0.1768, 'blue'], [15.741, 20, 0.1518, 'blue'], [16.8964, 20, 0.1752, 'blue'], [15.9638, 20, 0.1386, 'blue'], [15.953, 20, 0.1512, 'blue'], [9.8278, 20, 0.0808, 'blue'], [6.9718, 20, 0.052, 'blue'], [11.278, 20, 0.1212, 'blue'], [9.7152, 20, 0.1922, 'blue'], [18.351, 20, 0.2472, 'blue'], [17.5556, 20, 0.1876, 'blue'], [12.8278, 20, 0.1372, 'blue'], [13.9588, 20, 0.1278, 'blue'], [15.755, 20, 0.188, 'blue'], [15.4426, 20, 0.1402, 'blue'], [16.7542, 20, 0.1854, 'blue'], [20.2578, 50, 0.3556, 'blue'], [19.6252, 50, 0.3698, 'blue'], [20.5136, 50, 0.3198, 'blue'], [1.1546, 50, 0.0196, 'blue'], [20.8332, 50, 0.3844, 'blue'], [20.8802, 50, 0.3666, 'blue'], [18.6232, 50, 0.3138, 'blue'], [13.7894, 50, 0.1146, 'blue'], [19.3678, 50, 0.2942, 'blue'], [5.0142, 50, 0.0876, 'blue'], [7.6134, 50, 0.1556, 'blue'], [20.5376, 50, 0.3072, 'blue'], [5.6656, 50, 0.0512, 'blue'], [5.695, 50, 0.0572, 'blue'], [18.5466, 50, 0.2394, 'blue'], [17.4832, 50, 0.2424, 'blue'], [16.061, 50, 0.2204, 'blue'], [15.741, 50, 0.205, 'blue'], [15.9638, 50, 0.1888, 'blue'], [15.953, 50, 0.1988, 'blue'], [16.8964, 50, 0.2212, 'blue'], [11.278, 50, 0.1506, 'blue'], [9.8278, 50, 0.1092, 'blue'], [6.9718, 50, 0.0662, 'blue'], [9.7152, 50, 0.2142, 'blue'], [12.8278, 50, 0.166, 'blue'], [18.351, 50, 0.2916, 'blue'], [17.5556, 50, 0.2406, 'blue'], [13.9588, 50, 0.1596, 'blue'], [16.7542, 50, 0.2164, 'blue'], [15.755, 50, 0.2148, 'blue'], [15.4426, 50, 0.182, 'blue'], [1.1546, 100, 0.0348, 'blue'], [20.2578, 100, 0.3814, 'blue'], [18.6232, 100, 0.369, 'blue'], [13.7894, 100, 0.1526, 'blue'], [19.6252, 100, 0.403, 'blue'], [20.8332, 100, 0.4032, 'blue'], [19.3678, 100, 0.3504, 'blue'], [20.5376, 100, 0.3426, 'blue'], [5.695, 100, 0.0844, 'blue'], [5.0142, 100, 0.1034, 'blue'], [15.9638, 100, 0.2286, 'blue'], [7.6134, 100, 0.1574, 'blue'], [18.5466, 100, 0.2806, 'blue'], [15.741, 100, 0.2366, 'blue'], [5.6656, 100, 0.0754, 'blue'], [20.8802, 100, 0.4112, 'blue'], [20.5136, 100, 0.3804, 'blue'], [16.061, 100, 0.2498, 'blue'], [16.8964, 100, 0.2556, 'blue'], [17.4832, 100, 0.2862, 'blue'], [11.278, 100, 0.1792, 'blue'], [15.953, 100, 0.2474, 'blue'], [6.9718, 100, 0.082, 'blue'], [9.8278, 100, 0.1368, 'blue'], [9.7152, 100, 0.2262, 'blue'], [12.8278, 100, 0.1944, 'blue'], [18.351, 100, 0.3208, 'blue'], [17.5556, 100, 0.2854, 'blue'], [13.9588, 100, 0.1922, 'blue'], [15.4426, 100, 0.217, 'blue'], [15.755, 100, 0.2398, 'blue'], [16.7542, 100, 0.2502, 'blue'], [20.8332, 500, 0.4324, 'blue'], [5.695, 500, 0.162, 'blue'], [5.0142, 500, 0.1376, 'blue'], [20.8802, 500, 0.4784, 'blue'], [20.2578, 500, 0.4318, 'blue'], [15.9638, 500, 0.3246, 'blue'], [19.6252, 500, 0.4514, 'blue'], [18.6232, 500, 0.4426, 'blue'], [7.6134, 500, 0.1704, 'blue'], [1.1546, 500, 0.1092, 'blue'], [16.8964, 500, 0.3458, 'blue'], [20.5376, 500, 0.411, 'blue'], [16.061, 500, 0.332, 'blue'], [13.7894, 500, 0.2858, 'blue'], [20.5136, 500, 0.469, 'blue'], [11.278, 500, 0.254, 'blue'], [15.741, 500, 0.3234, 'blue'], [17.5556, 500, 0.3768, 'blue'], [15.953, 500, 0.3406, 'blue'], [9.8278, 500, 0.2222, 'blue'], [6.9718, 500, 0.159, 'blue'], [18.5466, 500, 0.3714, 'blue'], [19.3678, 500, 0.4362, 'blue'], [18.351, 500, 0.3776, 'blue'], [9.7152, 500, 0.2388, 'blue'], [17.4832, 500, 0.3822, 'blue'], [5.6656, 500, 0.167, 'blue'], [12.8278, 500, 0.277, 'blue'], [14.9948, 5, 0.1144, 'blue'], [13.448, 5, 0.0928, 'blue'], [13.9588, 500, 0.2762, 'blue'], [15.755, 500, 0.3124, 'blue'], [9.7382, 5, 0.0434, 'blue'], [15.4426, 500, 0.3116, 'blue'], [16.7542, 500, 0.3466, 'blue'], [8.7098, 5, 0.055, 'blue']]\n",
      "[[20.8802, 5, 0.0898, 'red'], [20.5136, 5, 0.0662, 'red'], [20.8332, 5, 0.1578, 'red'], [20.2578, 5, 0.114, 'red'], [20.5376, 5, 0.1184, 'red'], [19.6252, 5, 0.0596, 'red'], [18.351, 5, 0.0972, 'red'], [18.5466, 5, 0.0572, 'red'], [17.5556, 5, 0.0648, 'red'], [18.6232, 5, 0.0506, 'red'], [19.3678, 5, 0.0668, 'red'], [15.9638, 5, 0.0452, 'red'], [15.741, 5, 0.0436, 'red'], [15.953, 5, 0.0474, 'red'], [15.755, 5, 0.0576, 'red'], [17.4832, 5, 0.046, 'red'], [16.061, 5, 0.0468, 'red'], [16.7542, 5, 0.0718, 'red'], [15.4426, 5, 0.0388, 'red'], [13.7894, 5, 0.0252, 'red'], [13.9588, 5, 0.0488, 'red'], [9.7152, 5, 0.0802, 'red'], [11.278, 5, 0.0274, 'red'], [9.8278, 5, 0.0212, 'red'], [16.8964, 5, 0.0762, 'red'], [5.695, 5, 0.0048, 'red'], [12.8278, 5, 0.0482, 'red'], [5.0142, 5, 0.0246, 'red'], [7.6134, 5, 0.0802, 'red'], [5.6656, 5, 0.0104, 'red'], [1.1546, 5, 0.0052, 'red'], [6.9718, 5, 0.0116, 'red'], [14.9948, 5, 0.0432, 'red'], [13.448, 5, 0.0378, 'red'], [9.7382, 5, 0.0248, 'red'], [8.7098, 5, 0.0224, 'red'], [20.8802, 5, 0.1904, 'blue'], [20.5136, 5, 0.1348, 'blue'], [20.8332, 5, 0.2628, 'blue'], [20.5376, 5, 0.196, 'blue'], [20.2578, 5, 0.2228, 'blue'], [19.6252, 5, 0.1728, 'blue'], [18.351, 5, 0.1892, 'blue'], [18.5466, 5, 0.1282, 'blue'], [17.5556, 5, 0.1352, 'blue'], [18.6232, 5, 0.1296, 'blue'], [19.3678, 5, 0.145, 'blue'], [20.8332, 10, 0.3046, 'blue'], [15.9638, 5, 0.091, 'blue'], [15.741, 5, 0.0936, 'blue'], [15.953, 5, 0.0964, 'blue'], [20.2578, 10, 0.2686, 'blue'], [15.755, 5, 0.138, 'blue'], [17.4832, 5, 0.1044, 'blue'], [16.061, 5, 0.0944, 'blue'], [18.6232, 10, 0.181, 'blue'], [19.6252, 10, 0.2432, 'blue'], [20.5136, 10, 0.1766, 'blue'], [16.7542, 5, 0.1364, 'blue'], [20.8802, 10, 0.2424, 'blue'], [19.3678, 10, 0.1896, 'blue'], [13.7894, 5, 0.0464, 'blue'], [15.4426, 5, 0.0792, 'blue'], [13.9588, 5, 0.0846, 'blue'], [9.7152, 5, 0.1436, 'blue'], [11.278, 5, 0.0732, 'blue'], [9.8278, 5, 0.0454, 'blue'], [20.5376, 10, 0.2236, 'blue'], [16.8964, 5, 0.115, 'blue'], [18.5466, 10, 0.1674, 'blue'], [17.4832, 10, 0.141, 'blue'], [15.741, 10, 0.1222, 'blue'], [15.9638, 10, 0.1128, 'blue'], [16.061, 10, 0.1372, 'blue'], [5.695, 5, 0.0142, 'blue'], [15.953, 10, 0.1256, 'blue'], [12.8278, 5, 0.0916, 'blue'], [16.8964, 10, 0.1424, 'blue'], [11.278, 10, 0.0952, 'blue'], [9.8278, 10, 0.064, 'blue'], [5.0142, 5, 0.0496, 'blue'], [17.5556, 10, 0.1634, 'blue'], [7.6134, 5, 0.1226, 'blue'], [9.7152, 10, 0.1748, 'blue'], [18.351, 10, 0.217, 'blue'], [12.8278, 10, 0.114, 'blue'], [13.9588, 10, 0.1058, 'blue'], [15.755, 10, 0.165, 'blue'], [15.4426, 10, 0.106, 'blue'], [16.7542, 10, 0.1618, 'blue'], [5.6656, 5, 0.0168, 'blue'], [20.8332, 20, 0.3468, 'blue'], [18.6232, 20, 0.237, 'blue'], [20.2578, 20, 0.309, 'blue'], [19.6252, 20, 0.3032, 'blue'], [20.8802, 20, 0.3028, 'blue'], [20.5136, 20, 0.2392, 'blue'], [19.3678, 20, 0.2316, 'blue'], [5.0142, 20, 0.0728, 'blue'], [1.1546, 5, 0.0074, 'blue'], [13.7894, 20, 0.0818, 'blue'], [5.695, 20, 0.0312, 'blue'], [20.5376, 20, 0.253, 'blue'], [6.9718, 5, 0.0276, 'blue'], [7.6134, 20, 0.1508, 'blue'], [18.5466, 20, 0.1954, 'blue'], [5.6656, 20, 0.032, 'blue'], [17.4832, 20, 0.1804, 'blue'], [16.061, 20, 0.1768, 'blue'], [15.741, 20, 0.1518, 'blue'], [16.8964, 20, 0.1752, 'blue'], [15.9638, 20, 0.1386, 'blue'], [15.953, 20, 0.1512, 'blue'], [9.8278, 20, 0.0808, 'blue'], [6.9718, 20, 0.052, 'blue'], [11.278, 20, 0.1212, 'blue'], [9.7152, 20, 0.1922, 'blue'], [18.351, 20, 0.2472, 'blue'], [17.5556, 20, 0.1876, 'blue'], [12.8278, 20, 0.1372, 'blue'], [13.9588, 20, 0.1278, 'blue'], [15.755, 20, 0.188, 'blue'], [15.4426, 20, 0.1402, 'blue'], [16.7542, 20, 0.1854, 'blue'], [20.2578, 50, 0.3556, 'blue'], [19.6252, 50, 0.3698, 'blue'], [20.5136, 50, 0.3198, 'blue'], [1.1546, 50, 0.0196, 'blue'], [20.8332, 50, 0.3844, 'blue'], [20.8802, 50, 0.3666, 'blue'], [18.6232, 50, 0.3138, 'blue'], [13.7894, 50, 0.1146, 'blue'], [19.3678, 50, 0.2942, 'blue'], [5.0142, 50, 0.0876, 'blue'], [7.6134, 50, 0.1556, 'blue'], [20.5376, 50, 0.3072, 'blue'], [5.6656, 50, 0.0512, 'blue'], [5.695, 50, 0.0572, 'blue'], [18.5466, 50, 0.2394, 'blue'], [17.4832, 50, 0.2424, 'blue'], [16.061, 50, 0.2204, 'blue'], [15.741, 50, 0.205, 'blue'], [15.9638, 50, 0.1888, 'blue'], [15.953, 50, 0.1988, 'blue'], [16.8964, 50, 0.2212, 'blue'], [11.278, 50, 0.1506, 'blue'], [9.8278, 50, 0.1092, 'blue'], [6.9718, 50, 0.0662, 'blue'], [9.7152, 50, 0.2142, 'blue'], [12.8278, 50, 0.166, 'blue'], [18.351, 50, 0.2916, 'blue'], [17.5556, 50, 0.2406, 'blue'], [13.9588, 50, 0.1596, 'blue'], [16.7542, 50, 0.2164, 'blue'], [15.755, 50, 0.2148, 'blue'], [15.4426, 50, 0.182, 'blue'], [1.1546, 100, 0.0348, 'blue'], [20.2578, 100, 0.3814, 'blue'], [18.6232, 100, 0.369, 'blue'], [13.7894, 100, 0.1526, 'blue'], [19.6252, 100, 0.403, 'blue'], [20.8332, 100, 0.4032, 'blue'], [19.3678, 100, 0.3504, 'blue'], [20.5376, 100, 0.3426, 'blue'], [5.695, 100, 0.0844, 'blue'], [5.0142, 100, 0.1034, 'blue'], [15.9638, 100, 0.2286, 'blue'], [7.6134, 100, 0.1574, 'blue'], [18.5466, 100, 0.2806, 'blue'], [15.741, 100, 0.2366, 'blue'], [5.6656, 100, 0.0754, 'blue'], [20.8802, 100, 0.4112, 'blue'], [20.5136, 100, 0.3804, 'blue'], [16.061, 100, 0.2498, 'blue'], [16.8964, 100, 0.2556, 'blue'], [17.4832, 100, 0.2862, 'blue'], [11.278, 100, 0.1792, 'blue'], [15.953, 100, 0.2474, 'blue'], [6.9718, 100, 0.082, 'blue'], [9.8278, 100, 0.1368, 'blue'], [9.7152, 100, 0.2262, 'blue'], [12.8278, 100, 0.1944, 'blue'], [18.351, 100, 0.3208, 'blue'], [17.5556, 100, 0.2854, 'blue'], [13.9588, 100, 0.1922, 'blue'], [15.4426, 100, 0.217, 'blue'], [15.755, 100, 0.2398, 'blue'], [16.7542, 100, 0.2502, 'blue'], [20.8332, 500, 0.4324, 'blue'], [5.695, 500, 0.162, 'blue'], [5.0142, 500, 0.1376, 'blue'], [20.8802, 500, 0.4784, 'blue'], [20.2578, 500, 0.4318, 'blue'], [15.9638, 500, 0.3246, 'blue'], [19.6252, 500, 0.4514, 'blue'], [18.6232, 500, 0.4426, 'blue'], [7.6134, 500, 0.1704, 'blue'], [1.1546, 500, 0.1092, 'blue'], [16.8964, 500, 0.3458, 'blue'], [20.5376, 500, 0.411, 'blue'], [16.061, 500, 0.332, 'blue'], [13.7894, 500, 0.2858, 'blue'], [20.5136, 500, 0.469, 'blue'], [11.278, 500, 0.254, 'blue'], [15.741, 500, 0.3234, 'blue'], [17.5556, 500, 0.3768, 'blue'], [15.953, 500, 0.3406, 'blue'], [9.8278, 500, 0.2222, 'blue'], [6.9718, 500, 0.159, 'blue'], [18.5466, 500, 0.3714, 'blue'], [19.3678, 500, 0.4362, 'blue'], [18.351, 500, 0.3776, 'blue'], [9.7152, 500, 0.2388, 'blue'], [17.4832, 500, 0.3822, 'blue'], [5.6656, 500, 0.167, 'blue'], [12.8278, 500, 0.277, 'blue'], [14.9948, 5, 0.1144, 'blue'], [13.448, 5, 0.0928, 'blue'], [13.9588, 500, 0.2762, 'blue'], [15.755, 500, 0.3124, 'blue'], [9.7382, 5, 0.0434, 'blue'], [15.4426, 500, 0.3116, 'blue'], [16.7542, 500, 0.3466, 'blue'], [8.7098, 5, 0.055, 'blue'], ['1', 0.67, '0.0', 'black'], ['2', 0.67, '0.0008', 'black'], ['3', 0.67, '0.0014', 'black'], ['4', 0.67, '0.0016', 'black'], ['5', 0.67, '0.001', 'black'], ['7', 0.67, '0.0024', 'black'], ['8', 0.67, '0.002', 'black'], ['9', 0.67, '0.0016', 'black'], ['10', 0.67, '0.002', 'black'], ['11', 0.67, '0.0044', 'black'], ['12', 0.67, '0.0036', 'black'], ['13', 0.67, '0.0028', 'black'], ['14', 0.67, '0.0052', 'black'], ['15', 0.67, '0.0054', 'black'], ['16', 0.67, '0.0142', 'black'], ['17', 0.67, '0.0222', 'black'], ['18', 0.67, '0.0246', 'black'], ['19', 0.67, '0.036', 'black'], ['20', 0.67, '0.0566', 'black'], ['21', 0.67, '0.0844', 'black'], ['22', 0.67, '0.1378', 'black'], ['23', 0.67, '0.19', 'black'], ['24', 0.67, '0.2642', 'black'], ['25', 0.67, '0.2872', 'black'], ['26', 0.67, '0.3126', 'black'], ['27', 0.67, '0.3146', 'black'], ['28', 0.67, '0.3226', 'black'], ['29', 0.67, '0.311', 'black'], ['30', 0.67, '0.3762', 'black'], ['31', 0.67, '0.4274', 'black'], ['32', 0.67, '0.499', 'black']]\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import re\n",
    "from pyecharts.charts import Scatter3D\n",
    "from pyecharts import options as opts\n",
    "import asyncio\n",
    "from aiohttp import TCPConnector, ClientSession\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "from mpl_toolkits.mplot3d import Axes3D\n",
    "\n",
    "# Read CSV file\n",
    "file_path = '../data/end_to_end_lora_N_K_S_COCO_origin.csv'\n",
    "df = pd.read_csv(file_path, header=None)\n",
    "\n",
    "baseline_path = '../data/test_coco_zeroshot_origin.csv'\n",
    "df_baseline = pd.read_csv(baseline_path)\n",
    "\n",
    "# Extract relevant columns\n",
    "df_filtered = df.iloc[:, [0, 4, 2, 5]].copy()\n",
    "df_baseline_filtered = df_baseline.iloc[0::2, [0, 1]].copy()\n",
    "\n",
    "# Convert tensor values to float\n",
    "df_filtered.iloc[:, 1] = df_filtered.iloc[:, 1].apply(lambda x: float(re.findall(r\"[-+]?\\d*\\.\\d+|\\d+\", x)[0]))\n",
    "\n",
    "# Extract columns\n",
    "types = df_filtered.iloc[:, 0].values\n",
    "tensor_values = df_filtered.iloc[:, 1].values\n",
    "Q = df_filtered.iloc[:, 2].values\n",
    "acc = df_filtered.iloc[:, 3].values\n",
    "\n",
    "# Prepare data\n",
    "data = []\n",
    "\n",
    "for i in range(len(types)):\n",
    "    color = 'red' if types[i] == 'dynamic' else 'blue'\n",
    "    data.append([tensor_values[i], Q[i], acc[i], color])\n",
    "\n",
    "\n",
    "print(data)\n",
    "# Extract baseline values\n",
    "types = 'baseline'\n",
    "tensor_values = df_baseline_filtered.iloc[:, 0].values\n",
    "Q = 0.67\n",
    "acc = df_baseline_filtered.iloc[:, 1].values\n",
    "\n",
    "for i in range(tensor_values.shape[0]):\n",
    "    color = 'black'\n",
    "    data.append([tensor_values[i], Q, acc[i], color])\n",
    "print(data)\n",
    "\n",
    "# 将数据分解为x, y, z轴和颜色\n",
    "x = [float(item[0]) for item in data]\n",
    "y = [float(item[1]) for item in data]\n",
    "z = [float(item[2]) for item in data]\n",
    "colors = [item[3] for item in data]\n",
    "\n",
    "# 创建图形和三维轴\n",
    "fig = plt.figure()\n",
    "ax = fig.add_subplot(111, projection='3d')\n",
    "\n",
    "# 在三维轴上绘制散点图\n",
    "ax.scatter(x, y, z, color=colors)\n",
    "\n",
    "# 设置轴标签\n",
    "ax.set_xlabel('X Axis')\n",
    "ax.set_ylabel('Y Axis')\n",
    "ax.set_zlabel('Z Axis')\n",
    "\n",
    "# 显示图形\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.plotly.v1+json": {
       "config": {
        "plotlyServerURL": "https://plot.ly"
       },
       "data": [
        {
         "hovertemplate": "Type=Dynamic<br>Avg. Layers=%{x}<br>Query cost=%{y}<br>R@1=%{z}<extra></extra>",
         "legendgroup": "Dynamic",
         "marker": {
          "color": "red",
          "size": 2,
          "symbol": "circle"
         },
         "mode": "markers",
         "name": "Dynamic",
         "scene": "scene",
         "showlegend": true,
         "type": "scatter3d",
         "x": [
          20.5136,
          20.8332,
          20.2578,
          20.5376,
          19.6252,
          18.351,
          18.5466,
          17.5556,
          18.6232,
          19.3678,
          15.9638,
          15.741,
          15.953,
          15.755,
          17.4832,
          16.061,
          16.7542,
          15.4426,
          13.7894,
          13.9588,
          9.7152,
          11.278,
          9.8278,
          16.8964,
          5.695,
          12.8278,
          5.0142,
          7.6134,
          5.6656,
          1.1546,
          6.9718,
          14.9948,
          13.448,
          9.7382,
          8.7098
         ],
         "y": [
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5
         ],
         "z": [
          0.0662,
          0.1578,
          0.114,
          0.1184,
          0.0596,
          0.0972,
          0.0572,
          0.0648,
          0.0506,
          0.0668,
          0.0452,
          0.0436,
          0.0474,
          0.0576,
          0.046,
          0.0468,
          0.0718,
          0.0388,
          0.0252,
          0.0488,
          0.0802,
          0.0274,
          0.0212,
          0.0762,
          0.0048,
          0.0482,
          0.0246,
          0.0802,
          0.0104,
          0.0052,
          0.0116,
          0.0432,
          0.0378,
          0.0248,
          0.0224
         ]
        },
        {
         "hovertemplate": "Type=Static<br>Avg. Layers=%{x}<br>Query cost=%{y}<br>R@1=%{z}<extra></extra>",
         "legendgroup": "Static",
         "marker": {
          "color": "blue",
          "size": 2,
          "symbol": "circle"
         },
         "mode": "markers",
         "name": "Static",
         "scene": "scene",
         "showlegend": true,
         "type": "scatter3d",
         "x": [
          20.8802,
          20.5136,
          20.8332,
          20.5376,
          20.2578,
          19.6252,
          18.351,
          18.5466,
          17.5556,
          18.6232,
          19.3678,
          20.8332,
          15.9638,
          15.741,
          15.953,
          20.2578,
          15.755,
          17.4832,
          16.061,
          18.6232,
          19.6252,
          20.5136,
          16.7542,
          20.8802,
          19.3678,
          13.7894,
          15.4426,
          13.9588,
          9.7152,
          11.278,
          9.8278,
          20.5376,
          16.8964,
          18.5466,
          17.4832,
          15.741,
          15.9638,
          16.061,
          5.695,
          15.953,
          12.8278,
          16.8964,
          11.278,
          9.8278,
          5.0142,
          17.5556,
          7.6134,
          9.7152,
          18.351,
          12.8278,
          13.9588,
          15.755,
          15.4426,
          16.7542,
          5.6656,
          20.8332,
          18.6232,
          20.2578,
          19.6252,
          20.8802,
          20.5136,
          19.3678,
          5.0142,
          1.1546,
          13.7894,
          5.695,
          20.5376,
          6.9718,
          7.6134,
          18.5466,
          5.6656,
          17.4832,
          16.061,
          15.741,
          16.8964,
          15.9638,
          15.953,
          9.8278,
          6.9718,
          11.278,
          9.7152,
          18.351,
          17.5556,
          12.8278,
          13.9588,
          15.755,
          15.4426,
          16.7542,
          20.2578,
          19.6252,
          20.5136,
          1.1546,
          20.8332,
          20.8802,
          18.6232,
          13.7894,
          19.3678,
          5.0142,
          7.6134,
          20.5376,
          5.6656,
          5.695,
          18.5466,
          17.4832,
          16.061,
          15.741,
          15.9638,
          15.953,
          16.8964,
          11.278,
          9.8278,
          6.9718,
          9.7152,
          12.8278,
          18.351,
          17.5556,
          13.9588,
          16.7542,
          15.755,
          15.4426,
          1.1546,
          20.2578,
          18.6232,
          13.7894,
          19.6252,
          20.8332,
          19.3678,
          20.5376,
          5.695,
          5.0142,
          15.9638,
          7.6134,
          18.5466,
          15.741,
          5.6656,
          20.8802,
          20.5136,
          16.061,
          16.8964,
          17.4832,
          11.278,
          15.953,
          6.9718,
          9.8278,
          9.7152,
          12.8278,
          18.351,
          17.5556,
          13.9588,
          15.4426,
          15.755,
          16.7542,
          20.8332,
          5.695,
          5.0142,
          20.8802,
          20.2578,
          15.9638,
          19.6252,
          18.6232,
          7.6134,
          1.1546,
          16.8964,
          20.5376,
          16.061,
          13.7894,
          20.5136,
          11.278,
          15.741,
          17.5556,
          15.953,
          9.8278,
          6.9718,
          18.5466,
          19.3678,
          18.351,
          9.7152,
          17.4832,
          5.6656,
          12.8278,
          14.9948,
          13.448,
          13.9588,
          15.755,
          9.7382,
          15.4426,
          16.7542,
          8.7098
         ],
         "y": [
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          10,
          5,
          5,
          5,
          10,
          5,
          5,
          5,
          10,
          10,
          10,
          5,
          10,
          10,
          5,
          5,
          5,
          5,
          5,
          5,
          10,
          5,
          10,
          10,
          10,
          10,
          10,
          5,
          10,
          5,
          10,
          10,
          10,
          5,
          10,
          5,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          5,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          5,
          20,
          20,
          20,
          5,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          5,
          5,
          500,
          500,
          5,
          500,
          500,
          5
         ],
         "z": [
          0.1904,
          0.1348,
          0.2628,
          0.196,
          0.2228,
          0.1728,
          0.1892,
          0.1282,
          0.1352,
          0.1296,
          0.145,
          0.3046,
          0.091,
          0.0936,
          0.0964,
          0.2686,
          0.138,
          0.1044,
          0.0944,
          0.181,
          0.2432,
          0.1766,
          0.1364,
          0.2424,
          0.1896,
          0.0464,
          0.0792,
          0.0846,
          0.1436,
          0.0732,
          0.0454,
          0.2236,
          0.115,
          0.1674,
          0.141,
          0.1222,
          0.1128,
          0.1372,
          0.0142,
          0.1256,
          0.0916,
          0.1424,
          0.0952,
          0.064,
          0.0496,
          0.1634,
          0.1226,
          0.1748,
          0.217,
          0.114,
          0.1058,
          0.165,
          0.106,
          0.1618,
          0.0168,
          0.3468,
          0.237,
          0.309,
          0.3032,
          0.3028,
          0.2392,
          0.2316,
          0.0728,
          0.0074,
          0.0818,
          0.0312,
          0.253,
          0.0276,
          0.1508,
          0.1954,
          0.032,
          0.1804,
          0.1768,
          0.1518,
          0.1752,
          0.1386,
          0.1512,
          0.0808,
          0.052,
          0.1212,
          0.1922,
          0.2472,
          0.1876,
          0.1372,
          0.1278,
          0.188,
          0.1402,
          0.1854,
          0.3556,
          0.3698,
          0.3198,
          0.0196,
          0.3844,
          0.3666,
          0.3138,
          0.1146,
          0.2942,
          0.0876,
          0.1556,
          0.3072,
          0.0512,
          0.0572,
          0.2394,
          0.2424,
          0.2204,
          0.205,
          0.1888,
          0.1988,
          0.2212,
          0.1506,
          0.1092,
          0.0662,
          0.2142,
          0.166,
          0.2916,
          0.2406,
          0.1596,
          0.2164,
          0.2148,
          0.182,
          0.0348,
          0.3814,
          0.369,
          0.1526,
          0.403,
          0.4032,
          0.3504,
          0.3426,
          0.0844,
          0.1034,
          0.2286,
          0.1574,
          0.2806,
          0.2366,
          0.0754,
          0.4112,
          0.3804,
          0.2498,
          0.2556,
          0.2862,
          0.1792,
          0.2474,
          0.082,
          0.1368,
          0.2262,
          0.1944,
          0.3208,
          0.2854,
          0.1922,
          0.217,
          0.2398,
          0.2502,
          0.4324,
          0.162,
          0.1376,
          0.4784,
          0.4318,
          0.3246,
          0.4514,
          0.4426,
          0.1704,
          0.1092,
          0.3458,
          0.411,
          0.332,
          0.2858,
          0.469,
          0.254,
          0.3234,
          0.3768,
          0.3406,
          0.2222,
          0.159,
          0.3714,
          0.4362,
          0.3776,
          0.2388,
          0.3822,
          0.167,
          0.277,
          0.1144,
          0.0928,
          0.2762,
          0.3124,
          0.0434,
          0.3116,
          0.3466,
          0.055
         ]
        },
        {
         "hovertemplate": "Type=Baseline<br>Avg. Layers=%{x}<br>Query cost=%{y}<br>R@1=%{z}<extra></extra>",
         "legendgroup": "Baseline",
         "marker": {
          "color": "black",
          "size": 2,
          "symbol": "circle"
         },
         "mode": "markers",
         "name": "Baseline",
         "scene": "scene",
         "showlegend": true,
         "type": "scatter3d",
         "x": [
          "1",
          "2",
          "3",
          "4",
          "5",
          "7",
          "8",
          "9",
          "10",
          "11",
          "12",
          "13",
          "14",
          "15",
          "16",
          "17",
          "18",
          "19",
          "20",
          "21",
          "22",
          "23",
          "24",
          "25",
          "26",
          "27",
          "28",
          "29",
          "30",
          "31",
          "32"
         ],
         "y": [
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67
         ],
         "z": [
          "0.0",
          "0.0008",
          "0.0014",
          "0.0016",
          "0.001",
          "0.0024",
          "0.002",
          "0.0016",
          "0.002",
          "0.0044",
          "0.0036",
          "0.0028",
          "0.0052",
          "0.0054",
          "0.0142",
          "0.0222",
          "0.0246",
          "0.036",
          "0.0566",
          "0.0844",
          "0.1378",
          "0.19",
          "0.2642",
          "0.2872",
          "0.3126",
          "0.3146",
          "0.3226",
          "0.311",
          "0.3762",
          "0.4274",
          "0.499"
         ]
        },
        {
         "hovertemplate": "Type=Static-lora<br>Avg. Layers=%{x}<br>Query cost=%{y}<br>R@1=%{z}<extra></extra>",
         "legendgroup": "Static-lora",
         "marker": {
          "color": "yellow",
          "size": 2,
          "symbol": "circle"
         },
         "mode": "markers",
         "name": "Static-lora",
         "scene": "scene",
         "showlegend": true,
         "type": "scatter3d",
         "x": [
          22.7706,
          21.589,
          21.5328,
          15.594,
          19.9662,
          16.4696,
          18.1206,
          14.7702,
          9.0336,
          4.7526,
          4.7076,
          7.8194,
          16.5914,
          26.6462,
          18.2834,
          16.7068,
          19.3308,
          17.0014,
          15.7712,
          15.8248,
          17.0982,
          10.9486,
          10.4516,
          7.543,
          18.4414,
          10.4708,
          4.7526,
          17.2884,
          21.589,
          22.7706,
          17.263,
          17.142,
          21.5328,
          15.594,
          19.9662,
          16.4696,
          18.1206,
          15.0672,
          14.7702,
          7.8194,
          4.7076,
          14.6796,
          9.0336,
          16.5914,
          26.6462,
          16.7068,
          19.3308,
          18.2834,
          17.0014,
          14.5118,
          15.7712,
          15.8248,
          17.0982,
          10.4516,
          14.4592,
          10.9486,
          7.543,
          10.4708,
          17.2884,
          18.4414,
          17.142,
          15.0672,
          17.263,
          14.6796,
          14.5118,
          14.4592,
          4.7526,
          21.589,
          22.7706,
          21.5328,
          15.594,
          16.4696,
          19.9662,
          14.7702,
          18.1206,
          7.8194,
          12.437,
          4.7076,
          9.0336,
          16.5914,
          26.6462,
          16.7068,
          19.3308,
          18.2834,
          17.0014,
          8.0204,
          15.7712,
          15.8248,
          17.0982,
          10.9486,
          10.4516,
          10.4708,
          7.543,
          18.4414,
          11.072,
          17.2884,
          17.142,
          17.263,
          15.0672,
          14.6796,
          14.5118,
          14.4592,
          12.437,
          8.0204,
          11.072,
          4.7526,
          22.7706,
          21.589,
          21.5328,
          15.594,
          19.9662,
          16.4696,
          18.1206,
          14.7702,
          7.8194,
          4.7076,
          9.0336,
          16.5914,
          26.6462,
          18.2834,
          16.7068,
          19.3308,
          17.0014,
          15.7712,
          10.9486,
          17.0982,
          10.4516,
          15.8248,
          7.543,
          10.4708,
          17.2884,
          18.4414,
          17.142,
          17.263,
          15.0672,
          14.6796,
          14.5118,
          14.4592,
          12.437,
          11.072,
          8.0204,
          4.7526,
          22.7706,
          21.589,
          15.594,
          21.5328,
          19.9662,
          16.4696,
          18.1206,
          14.7702,
          4.7076,
          9.0336,
          7.8194,
          16.5914,
          19.3308,
          16.7068,
          26.6462,
          18.2834,
          17.0014,
          15.7712,
          17.0982,
          15.8248,
          10.4516,
          10.9486,
          7.543,
          10.4708,
          17.2884,
          17.142,
          15.0672,
          17.263,
          18.4414,
          14.6796,
          14.4592,
          14.5118,
          12.437,
          8.0204,
          11.072,
          21.589,
          4.7526,
          22.7706,
          15.594,
          21.5328,
          16.4696,
          19.9662,
          18.1206,
          14.7702,
          4.7076,
          7.8194,
          9.0336,
          26.6462,
          16.5914,
          16.7068,
          19.3308,
          18.2834,
          15.7712,
          17.0014,
          17.0982,
          15.8248,
          10.4516,
          10.9486,
          7.543,
          10.4708,
          18.4414,
          17.2884,
          17.263,
          17.142,
          15.0672,
          14.4592,
          14.5118,
          14.6796,
          8.0204,
          12.437,
          11.072
         ],
         "y": [
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          10,
          5,
          10,
          10,
          5,
          5,
          10,
          10,
          10,
          10,
          10,
          5,
          10,
          10,
          10,
          5,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          5,
          10,
          10,
          10,
          10,
          5,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          5,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          5,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          5,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500
         ],
         "z": [
          0.3356,
          0.2622,
          0.3202,
          0.1952,
          0.1474,
          0.1862,
          0.099,
          0.1708,
          0.0704,
          0.0292,
          0.045,
          0.0286,
          0.2012,
          0.3414,
          0.1572,
          0.1102,
          0.2026,
          0.151,
          0.1174,
          0.1282,
          0.0918,
          0.067,
          0.0524,
          0.038,
          0.1188,
          0.1594,
          0.0356,
          0.2058,
          0.3142,
          0.392,
          0.128,
          0.154,
          0.3546,
          0.2282,
          0.192,
          0.223,
          0.1438,
          0.1354,
          0.1894,
          0.0356,
          0.052,
          0.1336,
          0.0944,
          0.2342,
          0.3602,
          0.139,
          0.2262,
          0.1974,
          0.1686,
          0.0976,
          0.1416,
          0.1486,
          0.125,
          0.0728,
          0.1006,
          0.0862,
          0.0506,
          0.1826,
          0.2238,
          0.136,
          0.1886,
          0.1616,
          0.157,
          0.1504,
          0.1184,
          0.123,
          0.0418,
          0.3612,
          0.4278,
          0.3744,
          0.257,
          0.2478,
          0.2466,
          0.2046,
          0.2038,
          0.0462,
          0.0544,
          0.0612,
          0.1178,
          0.2734,
          0.38,
          0.1712,
          0.2512,
          0.234,
          0.1858,
          0.0474,
          0.1716,
          0.1734,
          0.1634,
          0.1078,
          0.0974,
          0.2012,
          0.0656,
          0.1742,
          0.0684,
          0.2314,
          0.2154,
          0.1832,
          0.1818,
          0.1648,
          0.1378,
          0.1502,
          0.0974,
          0.0648,
          0.1238,
          0.0592,
          0.4598,
          0.4148,
          0.3892,
          0.2912,
          0.3292,
          0.2796,
          0.2714,
          0.2248,
          0.06,
          0.0682,
          0.1472,
          0.3056,
          0.4036,
          0.2854,
          0.2228,
          0.2794,
          0.226,
          0.2206,
          0.1334,
          0.231,
          0.1398,
          0.2164,
          0.0796,
          0.2142,
          0.2544,
          0.255,
          0.2558,
          0.2252,
          0.2124,
          0.1888,
          0.1696,
          0.1878,
          0.1324,
          0.1566,
          0.0802,
          0.075,
          0.4722,
          0.437,
          0.3158,
          0.4,
          0.3824,
          0.3016,
          0.3298,
          0.2434,
          0.0766,
          0.1626,
          0.0786,
          0.3148,
          0.3054,
          0.2696,
          0.4314,
          0.3116,
          0.2612,
          0.2504,
          0.275,
          0.248,
          0.1692,
          0.156,
          0.0976,
          0.2198,
          0.276,
          0.2886,
          0.2388,
          0.2526,
          0.3216,
          0.2074,
          0.2194,
          0.1972,
          0.1674,
          0.1008,
          0.1754,
          0.4656,
          0.1456,
          0.4854,
          0.3536,
          0.4256,
          0.3574,
          0.457,
          0.4188,
          0.2728,
          0.1254,
          0.1326,
          0.1982,
          0.4712,
          0.327,
          0.3636,
          0.3798,
          0.3774,
          0.3168,
          0.342,
          0.3654,
          0.327,
          0.2466,
          0.2342,
          0.174,
          0.229,
          0.3968,
          0.3388,
          0.3272,
          0.3452,
          0.2988,
          0.2968,
          0.2966,
          0.2728,
          0.1872,
          0.2742,
          0.235
         ]
        },
        {
         "hovertemplate": "Type=Dynamic-lora<br>Avg. Layers=%{x}<br>Query cost=%{y}<br>R@1=%{z}<extra></extra>",
         "legendgroup": "Dynamic-lora",
         "marker": {
          "color": "green",
          "size": 2,
          "symbol": "circle"
         },
         "mode": "markers",
         "name": "Dynamic-lora",
         "scene": "scene",
         "showlegend": true,
         "type": "scatter3d",
         "x": [
          21.589,
          21.5328,
          15.594,
          19.9662,
          16.4696,
          18.1206,
          14.7702,
          9.0336,
          4.7526,
          4.7076,
          7.8194,
          16.5914,
          26.6462,
          18.2834,
          16.7068,
          19.3308,
          17.0014,
          15.7712,
          15.8248,
          17.0982,
          10.9486,
          10.4516,
          7.543,
          18.4414,
          10.4708,
          17.2884,
          17.263,
          17.142,
          15.0672,
          14.6796,
          14.5118,
          14.4592,
          12.437,
          8.0204,
          11.072
         ],
         "y": [
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5
         ],
         "z": [
          0.1434,
          0.2244,
          0.1048,
          0.0676,
          0.0924,
          0.0384,
          0.1392,
          0.0326,
          0.0148,
          0.0254,
          0.015,
          0.1336,
          0.2684,
          0.0684,
          0.06,
          0.124,
          0.1046,
          0.0712,
          0.075,
          0.0412,
          0.033,
          0.0204,
          0.0192,
          0.0896,
          0.117,
          0.124,
          0.0648,
          0.0656,
          0.0698,
          0.0718,
          0.057,
          0.0496,
          0.0228,
          0.0284,
          0.0238
         ]
        }
       ],
       "layout": {
        "legend": {
         "title": {
          "text": "Type"
         },
         "tracegroupgap": 0
        },
        "scene": {
         "domain": {
          "x": [
           0,
           1
          ],
          "y": [
           0,
           1
          ]
         },
         "xaxis": {
          "title": {
           "text": "Avg. Layers"
          }
         },
         "yaxis": {
          "title": {
           "text": "Query cost"
          }
         },
         "zaxis": {
          "title": {
           "text": "R@1"
          }
         }
        },
        "template": {
         "data": {
          "bar": [
           {
            "error_x": {
             "color": "#2a3f5f"
            },
            "error_y": {
             "color": "#2a3f5f"
            },
            "marker": {
             "line": {
              "color": "#E5ECF6",
              "width": 0.5
             },
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "bar"
           }
          ],
          "barpolar": [
           {
            "marker": {
             "line": {
              "color": "#E5ECF6",
              "width": 0.5
             },
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "barpolar"
           }
          ],
          "carpet": [
           {
            "aaxis": {
             "endlinecolor": "#2a3f5f",
             "gridcolor": "white",
             "linecolor": "white",
             "minorgridcolor": "white",
             "startlinecolor": "#2a3f5f"
            },
            "baxis": {
             "endlinecolor": "#2a3f5f",
             "gridcolor": "white",
             "linecolor": "white",
             "minorgridcolor": "white",
             "startlinecolor": "#2a3f5f"
            },
            "type": "carpet"
           }
          ],
          "choropleth": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "choropleth"
           }
          ],
          "contour": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "contour"
           }
          ],
          "contourcarpet": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "contourcarpet"
           }
          ],
          "heatmap": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "heatmap"
           }
          ],
          "heatmapgl": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "heatmapgl"
           }
          ],
          "histogram": [
           {
            "marker": {
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "histogram"
           }
          ],
          "histogram2d": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "histogram2d"
           }
          ],
          "histogram2dcontour": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "histogram2dcontour"
           }
          ],
          "mesh3d": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "mesh3d"
           }
          ],
          "parcoords": [
           {
            "line": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "parcoords"
           }
          ],
          "pie": [
           {
            "automargin": true,
            "type": "pie"
           }
          ],
          "scatter": [
           {
            "fillpattern": {
             "fillmode": "overlay",
             "size": 10,
             "solidity": 0.2
            },
            "type": "scatter"
           }
          ],
          "scatter3d": [
           {
            "line": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatter3d"
           }
          ],
          "scattercarpet": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattercarpet"
           }
          ],
          "scattergeo": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattergeo"
           }
          ],
          "scattergl": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattergl"
           }
          ],
          "scattermapbox": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattermapbox"
           }
          ],
          "scatterpolar": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterpolar"
           }
          ],
          "scatterpolargl": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterpolargl"
           }
          ],
          "scatterternary": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterternary"
           }
          ],
          "surface": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "surface"
           }
          ],
          "table": [
           {
            "cells": {
             "fill": {
              "color": "#EBF0F8"
             },
             "line": {
              "color": "white"
             }
            },
            "header": {
             "fill": {
              "color": "#C8D4E3"
             },
             "line": {
              "color": "white"
             }
            },
            "type": "table"
           }
          ]
         },
         "layout": {
          "annotationdefaults": {
           "arrowcolor": "#2a3f5f",
           "arrowhead": 0,
           "arrowwidth": 1
          },
          "autotypenumbers": "strict",
          "coloraxis": {
           "colorbar": {
            "outlinewidth": 0,
            "ticks": ""
           }
          },
          "colorscale": {
           "diverging": [
            [
             0,
             "#8e0152"
            ],
            [
             0.1,
             "#c51b7d"
            ],
            [
             0.2,
             "#de77ae"
            ],
            [
             0.3,
             "#f1b6da"
            ],
            [
             0.4,
             "#fde0ef"
            ],
            [
             0.5,
             "#f7f7f7"
            ],
            [
             0.6,
             "#e6f5d0"
            ],
            [
             0.7,
             "#b8e186"
            ],
            [
             0.8,
             "#7fbc41"
            ],
            [
             0.9,
             "#4d9221"
            ],
            [
             1,
             "#276419"
            ]
           ],
           "sequential": [
            [
             0,
             "#0d0887"
            ],
            [
             0.1111111111111111,
             "#46039f"
            ],
            [
             0.2222222222222222,
             "#7201a8"
            ],
            [
             0.3333333333333333,
             "#9c179e"
            ],
            [
             0.4444444444444444,
             "#bd3786"
            ],
            [
             0.5555555555555556,
             "#d8576b"
            ],
            [
             0.6666666666666666,
             "#ed7953"
            ],
            [
             0.7777777777777778,
             "#fb9f3a"
            ],
            [
             0.8888888888888888,
             "#fdca26"
            ],
            [
             1,
             "#f0f921"
            ]
           ],
           "sequentialminus": [
            [
             0,
             "#0d0887"
            ],
            [
             0.1111111111111111,
             "#46039f"
            ],
            [
             0.2222222222222222,
             "#7201a8"
            ],
            [
             0.3333333333333333,
             "#9c179e"
            ],
            [
             0.4444444444444444,
             "#bd3786"
            ],
            [
             0.5555555555555556,
             "#d8576b"
            ],
            [
             0.6666666666666666,
             "#ed7953"
            ],
            [
             0.7777777777777778,
             "#fb9f3a"
            ],
            [
             0.8888888888888888,
             "#fdca26"
            ],
            [
             1,
             "#f0f921"
            ]
           ]
          },
          "colorway": [
           "#636efa",
           "#EF553B",
           "#00cc96",
           "#ab63fa",
           "#FFA15A",
           "#19d3f3",
           "#FF6692",
           "#B6E880",
           "#FF97FF",
           "#FECB52"
          ],
          "font": {
           "color": "#2a3f5f"
          },
          "geo": {
           "bgcolor": "white",
           "lakecolor": "white",
           "landcolor": "#E5ECF6",
           "showlakes": true,
           "showland": true,
           "subunitcolor": "white"
          },
          "hoverlabel": {
           "align": "left"
          },
          "hovermode": "closest",
          "mapbox": {
           "style": "light"
          },
          "paper_bgcolor": "white",
          "plot_bgcolor": "#E5ECF6",
          "polar": {
           "angularaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "bgcolor": "#E5ECF6",
           "radialaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           }
          },
          "scene": {
           "xaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           },
           "yaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           },
           "zaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           }
          },
          "shapedefaults": {
           "line": {
            "color": "#2a3f5f"
           }
          },
          "ternary": {
           "aaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "baxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "bgcolor": "#E5ECF6",
           "caxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           }
          },
          "title": {
           "x": 0.05
          },
          "xaxis": {
           "automargin": true,
           "gridcolor": "white",
           "linecolor": "white",
           "ticks": "",
           "title": {
            "standoff": 15
           },
           "zerolinecolor": "white",
           "zerolinewidth": 2
          },
          "yaxis": {
           "automargin": true,
           "gridcolor": "white",
           "linecolor": "white",
           "ticks": "",
           "title": {
            "standoff": 15
           },
           "zerolinecolor": "white",
           "zerolinewidth": 2
          }
         }
        },
        "title": {
         "text": "3D Scatter Plot of E2E exps"
        }
       }
      }
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import re\n",
    "import plotly.express as px\n",
    "\n",
    "# 读取 origin 数据\n",
    "file_path = '../data/end_to_end_lora_N_K_S_COCO_origin.csv'\n",
    "df = pd.read_csv(file_path)\n",
    "\n",
    "# 提取并转换数据\n",
    "df['Tensor_Value'] = df.iloc[:, 4].apply(lambda x: float(re.findall(r\"[-+]?\\d*\\.\\d+|\\d+\", x)[0]))\n",
    "df_filtered = df[['Tensor_Value', df.columns[2], df.columns[5], df.columns[0]]].copy()\n",
    "df_filtered.columns = ['Tensor', 'Q', 'Accuracy', 'Type']\n",
    "\n",
    "# 根据类型动态分配颜色\n",
    "df_filtered['Type'] = df_filtered['Type'].apply(lambda x: 'Dynamic' if x == 'dynamic' else 'Static')\n",
    "\n",
    "\n",
    "# 读取 Baseline 数据\n",
    "baseline_path = '../data/test_coco_zeroshot_origin.csv'\n",
    "df_baseline = pd.read_csv(baseline_path)\n",
    "df_baseline_filtered = df_baseline.iloc[0::2, [0, 1]].copy()\n",
    "\n",
    "# 创建Baseline DataFrame\n",
    "df_baseline_filtered.columns = ['Tensor', 'Accuracy']\n",
    "df_baseline_filtered['Q'] = 0.67  # 假设 Baseline 的 Q 值\n",
    "df_baseline_filtered['Type'] = 'Baseline'\n",
    "\n",
    "# 合并数据\n",
    "df_final = pd.concat([df_filtered, df_baseline_filtered], ignore_index=True)\n",
    "\n",
    "\n",
    "# 读取 LoRa 数据\n",
    "file_path = '../data/end_to_end_lora_N_K_S_COCO_true.csv'\n",
    "df = pd.read_csv(file_path)\n",
    "\n",
    "# 提取并转换数据\n",
    "df['Tensor_Value'] = df.iloc[:, 4].apply(lambda x: float(re.findall(r\"[-+]?\\d*\\.\\d+|\\d+\", x)[0]))\n",
    "df_lora_filtered = df[['Tensor_Value', df.columns[2], df.columns[5], df.columns[0]]].copy()\n",
    "df_lora_filtered.columns = ['Tensor', 'Q', 'Accuracy', 'Type']\n",
    "\n",
    "# 根据类型动态分配颜色\n",
    "df_lora_filtered['Type'] = df_lora_filtered['Type'].apply(lambda x: 'Dynamic-lora' if x == 'dynamic' else 'Static-lora')\n",
    "\n",
    "# 合并数据\n",
    "df_final = pd.concat([df_final, df_lora_filtered], ignore_index=True)\n",
    "\n",
    "# 创建3D散点图\n",
    "fig = px.scatter_3d(df_final, x='Tensor', y='Q', z='Accuracy', color='Type',\n",
    "                    labels={'Tensor': 'Avg. Layers', 'Q': 'Query cost', 'Accuracy': 'R@1'},\n",
    "                    title='3D Scatter Plot of E2E exps',\n",
    "                    color_discrete_map={'Dynamic': 'red', 'Static': 'blue', 'Baseline': 'black', 'Dynamic-lora': 'green', 'Static-lora': 'yellow'})\n",
    "# 设置数据点大小\n",
    "fig.update_traces(marker=dict(size=2))  # 这里的数字可以根据您的需求调整，数值越小点越小\n",
    "# 显示图表\n",
    "fig.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.plotly.v1+json": {
       "config": {
        "plotlyServerURL": "https://plot.ly"
       },
       "data": [
        {
         "hovertemplate": "Type=Dynamic<br>Avg. Layers=%{x}<br>Query cost=%{y}<br>R@5=%{z}<extra></extra>",
         "legendgroup": "Dynamic",
         "marker": {
          "color": "red",
          "size": 2,
          "symbol": "circle"
         },
         "mode": "markers",
         "name": "Dynamic",
         "scene": "scene",
         "showlegend": true,
         "type": "scatter3d",
         "x": [
          20.5136,
          20.8332,
          20.2578,
          20.5376,
          19.6252,
          18.351,
          18.5466,
          17.5556,
          18.6232,
          19.3678,
          15.9638,
          15.741,
          15.953,
          15.755,
          17.4832,
          16.061,
          16.7542,
          15.4426,
          13.7894,
          13.9588,
          9.7152,
          11.278,
          9.8278,
          16.8964,
          5.695,
          12.8278,
          5.0142,
          7.6134,
          5.6656,
          1.1546,
          6.9718,
          14.9948,
          13.448,
          9.7382,
          8.7098
         ],
         "y": [
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5
         ],
         "z": [
          0.161,
          0.3268,
          0.271,
          0.2344,
          0.2068,
          0.231,
          0.152,
          0.1552,
          0.1502,
          0.168,
          0.105,
          0.1134,
          0.1174,
          0.1634,
          0.1278,
          0.115,
          0.1692,
          0.0946,
          0.0524,
          0.0984,
          0.171,
          0.0844,
          0.0566,
          0.1418,
          0.0172,
          0.1084,
          0.0602,
          0.1468,
          0.0176,
          0.0076,
          0.0316,
          0.1284,
          0.109,
          0.0496,
          0.062
         ]
        },
        {
         "hovertemplate": "Type=Static<br>Avg. Layers=%{x}<br>Query cost=%{y}<br>R@5=%{z}<extra></extra>",
         "legendgroup": "Static",
         "marker": {
          "color": "blue",
          "size": 2,
          "symbol": "circle"
         },
         "mode": "markers",
         "name": "Static",
         "scene": "scene",
         "showlegend": true,
         "type": "scatter3d",
         "x": [
          20.8802,
          20.5136,
          20.8332,
          20.5376,
          20.2578,
          19.6252,
          18.351,
          18.5466,
          17.5556,
          18.6232,
          19.3678,
          20.8332,
          15.9638,
          15.741,
          15.953,
          20.2578,
          15.755,
          17.4832,
          16.061,
          18.6232,
          19.6252,
          20.5136,
          16.7542,
          20.8802,
          19.3678,
          13.7894,
          15.4426,
          13.9588,
          9.7152,
          11.278,
          9.8278,
          20.5376,
          16.8964,
          18.5466,
          17.4832,
          15.741,
          15.9638,
          16.061,
          5.695,
          15.953,
          12.8278,
          16.8964,
          11.278,
          9.8278,
          5.0142,
          17.5556,
          7.6134,
          9.7152,
          18.351,
          12.8278,
          13.9588,
          15.755,
          15.4426,
          16.7542,
          5.6656,
          20.8332,
          18.6232,
          20.2578,
          19.6252,
          20.8802,
          20.5136,
          19.3678,
          5.0142,
          1.1546,
          13.7894,
          5.695,
          20.5376,
          6.9718,
          7.6134,
          18.5466,
          5.6656,
          17.4832,
          16.061,
          15.741,
          16.8964,
          15.9638,
          15.953,
          9.8278,
          6.9718,
          11.278,
          9.7152,
          18.351,
          17.5556,
          12.8278,
          13.9588,
          15.755,
          15.4426,
          16.7542,
          20.2578,
          19.6252,
          20.5136,
          1.1546,
          20.8332,
          20.8802,
          18.6232,
          13.7894,
          19.3678,
          5.0142,
          7.6134,
          20.5376,
          5.6656,
          5.695,
          18.5466,
          17.4832,
          16.061,
          15.741,
          15.9638,
          15.953,
          16.8964,
          11.278,
          9.8278,
          6.9718,
          9.7152,
          12.8278,
          18.351,
          17.5556,
          13.9588,
          16.7542,
          15.755,
          15.4426,
          1.1546,
          20.2578,
          18.6232,
          13.7894,
          19.6252,
          20.8332,
          19.3678,
          20.5376,
          5.695,
          5.0142,
          15.9638,
          7.6134,
          18.5466,
          15.741,
          5.6656,
          20.8802,
          20.5136,
          16.061,
          16.8964,
          17.4832,
          11.278,
          15.953,
          6.9718,
          9.8278,
          9.7152,
          12.8278,
          18.351,
          17.5556,
          13.9588,
          15.4426,
          15.755,
          16.7542,
          20.8332,
          5.695,
          5.0142,
          20.8802,
          20.2578,
          15.9638,
          19.6252,
          18.6232,
          7.6134,
          1.1546,
          16.8964,
          20.5376,
          16.061,
          13.7894,
          20.5136,
          11.278,
          15.741,
          17.5556,
          15.953,
          9.8278,
          6.9718,
          18.5466,
          19.3678,
          18.351,
          9.7152,
          17.4832,
          5.6656,
          12.8278,
          14.9948,
          13.448,
          13.9588,
          15.755,
          9.7382,
          15.4426,
          16.7542,
          8.7098
         ],
         "y": [
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          10,
          5,
          5,
          5,
          10,
          5,
          5,
          5,
          10,
          10,
          10,
          5,
          10,
          10,
          5,
          5,
          5,
          5,
          5,
          5,
          10,
          5,
          10,
          10,
          10,
          10,
          10,
          5,
          10,
          5,
          10,
          10,
          10,
          5,
          10,
          5,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          5,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          5,
          20,
          20,
          20,
          5,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          5,
          5,
          500,
          500,
          5,
          500,
          500,
          5
         ],
         "z": [
          0.2346,
          0.161,
          0.3268,
          0.2344,
          0.271,
          0.2068,
          0.231,
          0.152,
          0.1552,
          0.1502,
          0.168,
          0.4084,
          0.105,
          0.1134,
          0.1174,
          0.3492,
          0.1634,
          0.1278,
          0.115,
          0.2224,
          0.3202,
          0.2238,
          0.1692,
          0.3188,
          0.2356,
          0.0524,
          0.0946,
          0.0984,
          0.171,
          0.0844,
          0.0566,
          0.287,
          0.1418,
          0.2124,
          0.182,
          0.157,
          0.1406,
          0.1796,
          0.0172,
          0.1598,
          0.1084,
          0.1776,
          0.1168,
          0.0812,
          0.0602,
          0.2034,
          0.1468,
          0.2226,
          0.2834,
          0.142,
          0.1274,
          0.2074,
          0.1342,
          0.213,
          0.0176,
          0.4786,
          0.3102,
          0.4142,
          0.4152,
          0.411,
          0.311,
          0.3034,
          0.093,
          0.0076,
          0.0992,
          0.0396,
          0.3348,
          0.0316,
          0.1998,
          0.2614,
          0.0374,
          0.2418,
          0.238,
          0.2018,
          0.2222,
          0.1786,
          0.2062,
          0.1036,
          0.0626,
          0.1562,
          0.2554,
          0.3262,
          0.2462,
          0.1778,
          0.164,
          0.2438,
          0.1814,
          0.2578,
          0.4922,
          0.5204,
          0.4406,
          0.0226,
          0.5506,
          0.5212,
          0.4294,
          0.1444,
          0.4016,
          0.1136,
          0.2086,
          0.4162,
          0.0632,
          0.076,
          0.33,
          0.333,
          0.3078,
          0.2742,
          0.2462,
          0.273,
          0.2974,
          0.1996,
          0.1464,
          0.0854,
          0.2906,
          0.2244,
          0.3954,
          0.3272,
          0.2112,
          0.3116,
          0.2898,
          0.249,
          0.043,
          0.5344,
          0.5152,
          0.196,
          0.5828,
          0.5828,
          0.4858,
          0.481,
          0.1186,
          0.1374,
          0.308,
          0.2114,
          0.391,
          0.3294,
          0.0962,
          0.5942,
          0.5372,
          0.355,
          0.36,
          0.4004,
          0.2388,
          0.3376,
          0.1112,
          0.1892,
          0.308,
          0.269,
          0.446,
          0.3982,
          0.2604,
          0.302,
          0.325,
          0.3616,
          0.6266,
          0.237,
          0.1912,
          0.7014,
          0.6226,
          0.4526,
          0.6634,
          0.6442,
          0.2284,
          0.1466,
          0.4966,
          0.5866,
          0.4728,
          0.394,
          0.6868,
          0.3566,
          0.4636,
          0.5358,
          0.4936,
          0.3158,
          0.222,
          0.541,
          0.6384,
          0.5384,
          0.3252,
          0.5444,
          0.2278,
          0.383,
          0.1284,
          0.109,
          0.3866,
          0.4308,
          0.0496,
          0.4432,
          0.5038,
          0.062
         ]
        },
        {
         "hovertemplate": "Type=Baseline<br>Avg. Layers=%{x}<br>Query cost=%{y}<br>R@5=%{z}<extra></extra>",
         "legendgroup": "Baseline",
         "marker": {
          "color": "black",
          "size": 2,
          "symbol": "circle"
         },
         "mode": "markers",
         "name": "Baseline",
         "scene": "scene",
         "showlegend": true,
         "type": "scatter3d",
         "x": [
          "1",
          "2",
          "3",
          "4",
          "5",
          "7",
          "8",
          "9",
          "10",
          "11",
          "12",
          "13",
          "14",
          "15",
          "16",
          "17",
          "18",
          "19",
          "20",
          "21",
          "22",
          "23",
          "24",
          "25",
          "26",
          "27",
          "28",
          "29",
          "30",
          "31",
          "32"
         ],
         "y": [
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67
         ],
         "z": [
          "0.004",
          "0.0048",
          "0.004",
          "0.0056",
          "0.0052",
          "0.0098",
          "0.0084",
          "0.0078",
          "0.0134",
          "0.017",
          "0.0144",
          "0.0156",
          "0.0162",
          "0.0244",
          "0.044",
          "0.0712",
          "0.0848",
          "0.109",
          "0.1784",
          "0.2394",
          "0.3442",
          "0.432",
          "0.522",
          "0.5448",
          "0.5728",
          "0.5692",
          "0.5814",
          "0.5652",
          "0.6228",
          "0.6714",
          "0.7334"
         ]
        },
        {
         "hovertemplate": "Type=Static-lora<br>Avg. Layers=%{x}<br>Query cost=%{y}<br>R@5=%{z}<extra></extra>",
         "legendgroup": "Static-lora",
         "marker": {
          "color": "yellow",
          "size": 2,
          "symbol": "circle"
         },
         "mode": "markers",
         "name": "Static-lora",
         "scene": "scene",
         "showlegend": true,
         "type": "scatter3d",
         "x": [
          22.7706,
          21.589,
          21.5328,
          15.594,
          19.9662,
          16.4696,
          18.1206,
          14.7702,
          9.0336,
          4.7526,
          4.7076,
          7.8194,
          16.5914,
          26.6462,
          18.2834,
          16.7068,
          19.3308,
          17.0014,
          15.7712,
          15.8248,
          17.0982,
          10.9486,
          10.4516,
          7.543,
          18.4414,
          10.4708,
          4.7526,
          17.2884,
          21.589,
          22.7706,
          17.263,
          17.142,
          21.5328,
          15.594,
          19.9662,
          16.4696,
          18.1206,
          15.0672,
          14.7702,
          7.8194,
          4.7076,
          14.6796,
          9.0336,
          16.5914,
          26.6462,
          16.7068,
          19.3308,
          18.2834,
          17.0014,
          14.5118,
          15.7712,
          15.8248,
          17.0982,
          10.4516,
          14.4592,
          10.9486,
          7.543,
          10.4708,
          17.2884,
          18.4414,
          17.142,
          15.0672,
          17.263,
          14.6796,
          14.5118,
          14.4592,
          4.7526,
          21.589,
          22.7706,
          21.5328,
          15.594,
          16.4696,
          19.9662,
          14.7702,
          18.1206,
          7.8194,
          12.437,
          4.7076,
          9.0336,
          16.5914,
          26.6462,
          16.7068,
          19.3308,
          18.2834,
          17.0014,
          8.0204,
          15.7712,
          15.8248,
          17.0982,
          10.9486,
          10.4516,
          10.4708,
          7.543,
          18.4414,
          11.072,
          17.2884,
          17.142,
          17.263,
          15.0672,
          14.6796,
          14.5118,
          14.4592,
          12.437,
          8.0204,
          11.072,
          4.7526,
          22.7706,
          21.589,
          21.5328,
          15.594,
          19.9662,
          16.4696,
          18.1206,
          14.7702,
          7.8194,
          4.7076,
          9.0336,
          16.5914,
          26.6462,
          18.2834,
          16.7068,
          19.3308,
          17.0014,
          15.7712,
          10.9486,
          17.0982,
          10.4516,
          15.8248,
          7.543,
          10.4708,
          17.2884,
          18.4414,
          17.142,
          17.263,
          15.0672,
          14.6796,
          14.5118,
          14.4592,
          12.437,
          11.072,
          8.0204,
          4.7526,
          22.7706,
          21.589,
          15.594,
          21.5328,
          19.9662,
          16.4696,
          18.1206,
          14.7702,
          4.7076,
          9.0336,
          7.8194,
          16.5914,
          19.3308,
          16.7068,
          26.6462,
          18.2834,
          17.0014,
          15.7712,
          17.0982,
          15.8248,
          10.4516,
          10.9486,
          7.543,
          10.4708,
          17.2884,
          17.142,
          15.0672,
          17.263,
          18.4414,
          14.6796,
          14.4592,
          14.5118,
          12.437,
          8.0204,
          11.072,
          21.589,
          4.7526,
          22.7706,
          15.594,
          21.5328,
          16.4696,
          19.9662,
          18.1206,
          14.7702,
          4.7076,
          7.8194,
          9.0336,
          26.6462,
          16.5914,
          16.7068,
          19.3308,
          18.2834,
          15.7712,
          17.0014,
          17.0982,
          15.8248,
          10.4516,
          10.9486,
          7.543,
          10.4708,
          18.4414,
          17.2884,
          17.263,
          17.142,
          15.0672,
          14.4592,
          14.5118,
          14.6796,
          8.0204,
          12.437,
          11.072
         ],
         "y": [
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          10,
          5,
          10,
          10,
          5,
          5,
          10,
          10,
          10,
          10,
          10,
          5,
          10,
          10,
          10,
          5,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          5,
          10,
          10,
          10,
          10,
          5,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          5,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          5,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          5,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500
         ],
         "z": [
          0.418,
          0.3188,
          0.421,
          0.2404,
          0.1726,
          0.2264,
          0.1178,
          0.2142,
          0.0792,
          0.0338,
          0.054,
          0.035,
          0.2516,
          0.4522,
          0.1872,
          0.1302,
          0.2546,
          0.1976,
          0.1428,
          0.1538,
          0.108,
          0.0808,
          0.06,
          0.0428,
          0.1432,
          0.2012,
          0.0422,
          0.2572,
          0.4094,
          0.5256,
          0.1522,
          0.1836,
          0.4894,
          0.298,
          0.2436,
          0.2852,
          0.1848,
          0.164,
          0.25,
          0.044,
          0.065,
          0.1618,
          0.1116,
          0.3062,
          0.5006,
          0.1746,
          0.305,
          0.2506,
          0.23,
          0.1158,
          0.1808,
          0.1904,
          0.153,
          0.0894,
          0.1142,
          0.1124,
          0.0606,
          0.2412,
          0.299,
          0.1666,
          0.2418,
          0.2074,
          0.1972,
          0.1928,
          0.1452,
          0.154,
          0.0514,
          0.4944,
          0.6056,
          0.537,
          0.3522,
          0.333,
          0.3286,
          0.2806,
          0.2716,
          0.0592,
          0.0648,
          0.0758,
          0.1454,
          0.3762,
          0.54,
          0.2276,
          0.347,
          0.3144,
          0.265,
          0.0554,
          0.2276,
          0.2326,
          0.209,
          0.1448,
          0.1234,
          0.2752,
          0.0798,
          0.2244,
          0.079,
          0.3256,
          0.295,
          0.2456,
          0.2444,
          0.2182,
          0.1814,
          0.195,
          0.1274,
          0.0812,
          0.1596,
          0.0728,
          0.6758,
          0.6014,
          0.5712,
          0.4146,
          0.4592,
          0.3904,
          0.3794,
          0.316,
          0.0788,
          0.087,
          0.1882,
          0.4448,
          0.5872,
          0.3926,
          0.307,
          0.4032,
          0.3264,
          0.3028,
          0.1846,
          0.31,
          0.1832,
          0.2984,
          0.102,
          0.2988,
          0.3632,
          0.3476,
          0.3594,
          0.3186,
          0.295,
          0.2582,
          0.2334,
          0.2556,
          0.1766,
          0.2056,
          0.104,
          0.0978,
          0.7072,
          0.648,
          0.4572,
          0.593,
          0.5492,
          0.4264,
          0.4666,
          0.34,
          0.0992,
          0.2118,
          0.1004,
          0.4658,
          0.4456,
          0.3768,
          0.6348,
          0.4406,
          0.3818,
          0.3526,
          0.38,
          0.3478,
          0.2288,
          0.2166,
          0.129,
          0.3108,
          0.3972,
          0.4074,
          0.3368,
          0.362,
          0.4464,
          0.2888,
          0.3048,
          0.2782,
          0.223,
          0.1352,
          0.2358,
          0.6964,
          0.1972,
          0.736,
          0.5218,
          0.6352,
          0.5112,
          0.684,
          0.6174,
          0.3896,
          0.1656,
          0.1826,
          0.265,
          0.7012,
          0.4904,
          0.533,
          0.5686,
          0.5546,
          0.4562,
          0.5124,
          0.5342,
          0.4712,
          0.3446,
          0.332,
          0.2418,
          0.3234,
          0.5766,
          0.498,
          0.48,
          0.5038,
          0.427,
          0.426,
          0.4238,
          0.388,
          0.2628,
          0.3842,
          0.3284
         ]
        },
        {
         "hovertemplate": "Type=Dynamic-lora<br>Avg. Layers=%{x}<br>Query cost=%{y}<br>R@5=%{z}<extra></extra>",
         "legendgroup": "Dynamic-lora",
         "marker": {
          "color": "green",
          "size": 2,
          "symbol": "circle"
         },
         "mode": "markers",
         "name": "Dynamic-lora",
         "scene": "scene",
         "showlegend": true,
         "type": "scatter3d",
         "x": [
          21.589,
          21.5328,
          15.594,
          19.9662,
          16.4696,
          18.1206,
          14.7702,
          9.0336,
          4.7526,
          4.7076,
          7.8194,
          16.5914,
          26.6462,
          18.2834,
          16.7068,
          19.3308,
          17.0014,
          15.7712,
          15.8248,
          17.0982,
          10.9486,
          10.4516,
          7.543,
          18.4414,
          10.4708,
          17.2884,
          17.263,
          17.142,
          15.0672,
          14.6796,
          14.5118,
          14.4592,
          12.437,
          8.0204,
          11.072
         ],
         "y": [
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5
         ],
         "z": [
          0.3188,
          0.421,
          0.2404,
          0.1726,
          0.2264,
          0.1178,
          0.2142,
          0.0792,
          0.0338,
          0.054,
          0.035,
          0.2516,
          0.4522,
          0.1872,
          0.1302,
          0.2546,
          0.1976,
          0.1428,
          0.1538,
          0.108,
          0.0808,
          0.06,
          0.0428,
          0.1432,
          0.2012,
          0.2572,
          0.1522,
          0.1836,
          0.164,
          0.1618,
          0.1158,
          0.1142,
          0.0648,
          0.0554,
          0.079
         ]
        }
       ],
       "layout": {
        "legend": {
         "title": {
          "text": "Type"
         },
         "tracegroupgap": 0
        },
        "scene": {
         "domain": {
          "x": [
           0,
           1
          ],
          "y": [
           0,
           1
          ]
         },
         "xaxis": {
          "title": {
           "text": "Avg. Layers"
          }
         },
         "yaxis": {
          "title": {
           "text": "Query cost"
          }
         },
         "zaxis": {
          "title": {
           "text": "R@5"
          }
         }
        },
        "template": {
         "data": {
          "bar": [
           {
            "error_x": {
             "color": "#2a3f5f"
            },
            "error_y": {
             "color": "#2a3f5f"
            },
            "marker": {
             "line": {
              "color": "#E5ECF6",
              "width": 0.5
             },
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "bar"
           }
          ],
          "barpolar": [
           {
            "marker": {
             "line": {
              "color": "#E5ECF6",
              "width": 0.5
             },
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "barpolar"
           }
          ],
          "carpet": [
           {
            "aaxis": {
             "endlinecolor": "#2a3f5f",
             "gridcolor": "white",
             "linecolor": "white",
             "minorgridcolor": "white",
             "startlinecolor": "#2a3f5f"
            },
            "baxis": {
             "endlinecolor": "#2a3f5f",
             "gridcolor": "white",
             "linecolor": "white",
             "minorgridcolor": "white",
             "startlinecolor": "#2a3f5f"
            },
            "type": "carpet"
           }
          ],
          "choropleth": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "choropleth"
           }
          ],
          "contour": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "contour"
           }
          ],
          "contourcarpet": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "contourcarpet"
           }
          ],
          "heatmap": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "heatmap"
           }
          ],
          "heatmapgl": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "heatmapgl"
           }
          ],
          "histogram": [
           {
            "marker": {
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "histogram"
           }
          ],
          "histogram2d": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "histogram2d"
           }
          ],
          "histogram2dcontour": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "histogram2dcontour"
           }
          ],
          "mesh3d": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "mesh3d"
           }
          ],
          "parcoords": [
           {
            "line": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "parcoords"
           }
          ],
          "pie": [
           {
            "automargin": true,
            "type": "pie"
           }
          ],
          "scatter": [
           {
            "fillpattern": {
             "fillmode": "overlay",
             "size": 10,
             "solidity": 0.2
            },
            "type": "scatter"
           }
          ],
          "scatter3d": [
           {
            "line": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatter3d"
           }
          ],
          "scattercarpet": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattercarpet"
           }
          ],
          "scattergeo": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattergeo"
           }
          ],
          "scattergl": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattergl"
           }
          ],
          "scattermapbox": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattermapbox"
           }
          ],
          "scatterpolar": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterpolar"
           }
          ],
          "scatterpolargl": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterpolargl"
           }
          ],
          "scatterternary": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterternary"
           }
          ],
          "surface": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "surface"
           }
          ],
          "table": [
           {
            "cells": {
             "fill": {
              "color": "#EBF0F8"
             },
             "line": {
              "color": "white"
             }
            },
            "header": {
             "fill": {
              "color": "#C8D4E3"
             },
             "line": {
              "color": "white"
             }
            },
            "type": "table"
           }
          ]
         },
         "layout": {
          "annotationdefaults": {
           "arrowcolor": "#2a3f5f",
           "arrowhead": 0,
           "arrowwidth": 1
          },
          "autotypenumbers": "strict",
          "coloraxis": {
           "colorbar": {
            "outlinewidth": 0,
            "ticks": ""
           }
          },
          "colorscale": {
           "diverging": [
            [
             0,
             "#8e0152"
            ],
            [
             0.1,
             "#c51b7d"
            ],
            [
             0.2,
             "#de77ae"
            ],
            [
             0.3,
             "#f1b6da"
            ],
            [
             0.4,
             "#fde0ef"
            ],
            [
             0.5,
             "#f7f7f7"
            ],
            [
             0.6,
             "#e6f5d0"
            ],
            [
             0.7,
             "#b8e186"
            ],
            [
             0.8,
             "#7fbc41"
            ],
            [
             0.9,
             "#4d9221"
            ],
            [
             1,
             "#276419"
            ]
           ],
           "sequential": [
            [
             0,
             "#0d0887"
            ],
            [
             0.1111111111111111,
             "#46039f"
            ],
            [
             0.2222222222222222,
             "#7201a8"
            ],
            [
             0.3333333333333333,
             "#9c179e"
            ],
            [
             0.4444444444444444,
             "#bd3786"
            ],
            [
             0.5555555555555556,
             "#d8576b"
            ],
            [
             0.6666666666666666,
             "#ed7953"
            ],
            [
             0.7777777777777778,
             "#fb9f3a"
            ],
            [
             0.8888888888888888,
             "#fdca26"
            ],
            [
             1,
             "#f0f921"
            ]
           ],
           "sequentialminus": [
            [
             0,
             "#0d0887"
            ],
            [
             0.1111111111111111,
             "#46039f"
            ],
            [
             0.2222222222222222,
             "#7201a8"
            ],
            [
             0.3333333333333333,
             "#9c179e"
            ],
            [
             0.4444444444444444,
             "#bd3786"
            ],
            [
             0.5555555555555556,
             "#d8576b"
            ],
            [
             0.6666666666666666,
             "#ed7953"
            ],
            [
             0.7777777777777778,
             "#fb9f3a"
            ],
            [
             0.8888888888888888,
             "#fdca26"
            ],
            [
             1,
             "#f0f921"
            ]
           ]
          },
          "colorway": [
           "#636efa",
           "#EF553B",
           "#00cc96",
           "#ab63fa",
           "#FFA15A",
           "#19d3f3",
           "#FF6692",
           "#B6E880",
           "#FF97FF",
           "#FECB52"
          ],
          "font": {
           "color": "#2a3f5f"
          },
          "geo": {
           "bgcolor": "white",
           "lakecolor": "white",
           "landcolor": "#E5ECF6",
           "showlakes": true,
           "showland": true,
           "subunitcolor": "white"
          },
          "hoverlabel": {
           "align": "left"
          },
          "hovermode": "closest",
          "mapbox": {
           "style": "light"
          },
          "paper_bgcolor": "white",
          "plot_bgcolor": "#E5ECF6",
          "polar": {
           "angularaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "bgcolor": "#E5ECF6",
           "radialaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           }
          },
          "scene": {
           "xaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           },
           "yaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           },
           "zaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           }
          },
          "shapedefaults": {
           "line": {
            "color": "#2a3f5f"
           }
          },
          "ternary": {
           "aaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "baxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "bgcolor": "#E5ECF6",
           "caxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           }
          },
          "title": {
           "x": 0.05
          },
          "xaxis": {
           "automargin": true,
           "gridcolor": "white",
           "linecolor": "white",
           "ticks": "",
           "title": {
            "standoff": 15
           },
           "zerolinecolor": "white",
           "zerolinewidth": 2
          },
          "yaxis": {
           "automargin": true,
           "gridcolor": "white",
           "linecolor": "white",
           "ticks": "",
           "title": {
            "standoff": 15
           },
           "zerolinecolor": "white",
           "zerolinewidth": 2
          }
         }
        },
        "title": {
         "text": "3D Scatter Plot of E2E exps"
        }
       }
      }
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import re\n",
    "import plotly.express as px\n",
    "\n",
    "# 读取 origin 数据\n",
    "file_path = '../data/end_to_end_lora_N_K_S_COCO_origin.csv'\n",
    "df = pd.read_csv(file_path)\n",
    "\n",
    "# 提取并转换数据\n",
    "df['Tensor_Value'] = df.iloc[:, 4].apply(lambda x: float(re.findall(r\"[-+]?\\d*\\.\\d+|\\d+\", x)[0]))\n",
    "df_filtered = df[['Tensor_Value', df.columns[2], df.columns[6], df.columns[0]]].copy()\n",
    "df_filtered.columns = ['Tensor', 'Q', 'Accuracy', 'Type']\n",
    "\n",
    "# 根据类型动态分配颜色\n",
    "df_filtered['Type'] = df_filtered['Type'].apply(lambda x: 'Dynamic' if x == 'dynamic' else 'Static')\n",
    "\n",
    "\n",
    "# 读取 Baseline 数据\n",
    "baseline_path = '../data/test_coco_zeroshot_origin.csv'\n",
    "df_baseline = pd.read_csv(baseline_path)\n",
    "df_baseline_filtered = df_baseline.iloc[0::2, [0, 2]].copy()\n",
    "\n",
    "# 创建Baseline DataFrame\n",
    "df_baseline_filtered.columns = ['Tensor', 'Accuracy']\n",
    "df_baseline_filtered['Q'] = 0.67  # 假设 Baseline 的 Q 值\n",
    "df_baseline_filtered['Type'] = 'Baseline'\n",
    "\n",
    "# 合并数据\n",
    "df_final = pd.concat([df_filtered, df_baseline_filtered], ignore_index=True)\n",
    "\n",
    "\n",
    "# 读取 LoRa 数据\n",
    "file_path = '../data/end_to_end_lora_N_K_S_COCO_true.csv'\n",
    "df = pd.read_csv(file_path)\n",
    "\n",
    "# 提取并转换数据\n",
    "df['Tensor_Value'] = df.iloc[:, 4].apply(lambda x: float(re.findall(r\"[-+]?\\d*\\.\\d+|\\d+\", x)[0]))\n",
    "df_lora_filtered = df[['Tensor_Value', df.columns[2], df.columns[6], df.columns[0]]].copy()\n",
    "df_lora_filtered.columns = ['Tensor', 'Q', 'Accuracy', 'Type']\n",
    "\n",
    "# 根据类型动态分配颜色\n",
    "df_lora_filtered['Type'] = df_lora_filtered['Type'].apply(lambda x: 'Dynamic-lora' if x == 'dynamic' else 'Static-lora')\n",
    "\n",
    "# 合并数据\n",
    "df_final = pd.concat([df_final, df_lora_filtered], ignore_index=True)\n",
    "\n",
    "# 创建3D散点图\n",
    "fig = px.scatter_3d(df_final, x='Tensor', y='Q', z='Accuracy', color='Type',\n",
    "                    labels={'Tensor': 'Avg. Layers', 'Q': 'Query cost', 'Accuracy': 'R@5'},\n",
    "                    title='3D Scatter Plot of E2E exps',\n",
    "                    color_discrete_map={'Dynamic': 'red', 'Static': 'blue', 'Baseline': 'black', 'Dynamic-lora': 'green', 'Static-lora': 'yellow'})\n",
    "# 设置数据点大小\n",
    "fig.update_traces(marker=dict(size=2))  # 这里的数字可以根据您的需求调整，数值越小点越小\n",
    "# 显示图表\n",
    "fig.show()\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot-scripts/script/plot-e2e-new.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[\"tensor(20.5136, device='cuda:1')\", 5, 0.0662, 'red'], [\"tensor(20.8332, device='cuda:1')\", 5, 0.1578, 'red'], [\"tensor(20.2578, device='cuda:2')\", 5, 0.114, 'red'], [\"tensor(20.5376, device='cuda:1')\", 5, 0.1184, 'red'], [\"tensor(19.6252, device='cuda:0')\", 5, 0.0596, 'red'], [\"tensor(18.3510, device='cuda:2')\", 5, 0.0972, 'red'], [\"tensor(18.5466, device='cuda:2')\", 5, 0.0572, 'red'], [\"tensor(17.5556, device='cuda:1')\", 5, 0.0648, 'red'], [\"tensor(18.6232, device='cuda:3')\", 5, 0.0506, 'red'], [\"tensor(19.3678, device='cuda:3')\", 5, 0.0668, 'red'], [\"tensor(15.9638, device='cuda:2')\", 5, 0.0452, 'red'], [\"tensor(15.7410, device='cuda:1')\", 5, 0.0436, 'red'], [\"tensor(15.9530, device='cuda:0')\", 5, 0.0474, 'red'], [\"tensor(15.7550, device='cuda:1')\", 5, 0.0576, 'red'], [\"tensor(17.4832, device='cuda:3')\", 5, 0.046, 'red'], [\"tensor(16.0610, device='cuda:0')\", 5, 0.0468, 'red'], [\"tensor(16.7542, device='cuda:3')\", 5, 0.0718, 'red'], [\"tensor(15.4426, device='cuda:2')\", 5, 0.0388, 'red'], [\"tensor(13.7894, device='cuda:0')\", 5, 0.0252, 'red'], [\"tensor(13.9588, device='cuda:0')\", 5, 0.0488, 'red'], [\"tensor(9.7152, device='cuda:0')\", 5, 0.0802, 'red'], [\"tensor(11.2780, device='cuda:1')\", 5, 0.0274, 'red'], [\"tensor(9.8278, device='cuda:2')\", 5, 0.0212, 'red'], [\"tensor(16.8964, device='cuda:3')\", 5, 0.0762, 'red'], [\"tensor(5.6950, device='cuda:2')\", 5, 0.0048, 'red'], [\"tensor(12.8278, device='cuda:3')\", 5, 0.0482, 'red'], [\"tensor(5.0142, device='cuda:1')\", 5, 0.0246, 'red'], [\"tensor(7.6134, device='cuda:0')\", 5, 0.0802, 'red'], [\"tensor(5.6656, device='cuda:3')\", 5, 0.0104, 'red'], [\"tensor(1.1546, device='cuda:0')\", 5, 0.0052, 'red'], [\"tensor(6.9718, device='cuda:3')\", 5, 0.0116, 'red'], [\"tensor(14.9948, device='cuda:0')\", 5, 0.0432, 'red'], [\"tensor(13.4480, device='cuda:1')\", 5, 0.0378, 'red'], [\"tensor(9.7382, device='cuda:2')\", 5, 0.0248, 'red'], [\"tensor(8.7098, device='cuda:3')\", 5, 0.0224, 'red'], [\"tensor(20.8802, device='cuda:2')\", 5, 0.1904, 'blue'], [\"tensor(20.5136, device='cuda:1')\", 5, 0.1348, 'blue'], [\"tensor(20.8332, device='cuda:1')\", 5, 0.2628, 'blue'], [\"tensor(20.5376, device='cuda:1')\", 5, 0.196, 'blue'], [\"tensor(20.2578, device='cuda:2')\", 5, 0.2228, 'blue'], [\"tensor(19.6252, device='cuda:0')\", 5, 0.1728, 'blue'], [\"tensor(18.3510, device='cuda:2')\", 5, 0.1892, 'blue'], [\"tensor(18.5466, device='cuda:2')\", 5, 0.1282, 'blue'], [\"tensor(17.5556, device='cuda:1')\", 5, 0.1352, 'blue'], [\"tensor(18.6232, device='cuda:3')\", 5, 0.1296, 'blue'], [\"tensor(19.3678, device='cuda:3')\", 5, 0.145, 'blue'], [\"tensor(20.8332, device='cuda:1')\", 10, 0.3046, 'blue'], [\"tensor(15.9638, device='cuda:2')\", 5, 0.091, 'blue'], [\"tensor(15.7410, device='cuda:1')\", 5, 0.0936, 'blue'], [\"tensor(15.9530, device='cuda:0')\", 5, 0.0964, 'blue'], [\"tensor(20.2578, device='cuda:2')\", 10, 0.2686, 'blue'], [\"tensor(15.7550, device='cuda:1')\", 5, 0.138, 'blue'], [\"tensor(17.4832, device='cuda:3')\", 5, 0.1044, 'blue'], [\"tensor(16.0610, device='cuda:0')\", 5, 0.0944, 'blue'], [\"tensor(18.6232, device='cuda:3')\", 10, 0.181, 'blue'], [\"tensor(19.6252, device='cuda:0')\", 10, 0.2432, 'blue'], [\"tensor(20.5136, device='cuda:1')\", 10, 0.1766, 'blue'], [\"tensor(16.7542, device='cuda:3')\", 5, 0.1364, 'blue'], [\"tensor(20.8802, device='cuda:2')\", 10, 0.2424, 'blue'], [\"tensor(19.3678, device='cuda:3')\", 10, 0.1896, 'blue'], [\"tensor(13.7894, device='cuda:0')\", 5, 0.0464, 'blue'], [\"tensor(15.4426, device='cuda:2')\", 5, 0.0792, 'blue'], [\"tensor(13.9588, device='cuda:0')\", 5, 0.0846, 'blue'], [\"tensor(9.7152, device='cuda:0')\", 5, 0.1436, 'blue'], [\"tensor(11.2780, device='cuda:1')\", 5, 0.0732, 'blue'], [\"tensor(9.8278, device='cuda:2')\", 5, 0.0454, 'blue'], [\"tensor(20.5376, device='cuda:1')\", 10, 0.2236, 'blue'], [\"tensor(16.8964, device='cuda:3')\", 5, 0.115, 'blue'], [\"tensor(18.5466, device='cuda:2')\", 10, 0.1674, 'blue'], [\"tensor(17.4832, device='cuda:3')\", 10, 0.141, 'blue'], [\"tensor(15.7410, device='cuda:1')\", 10, 0.1222, 'blue'], [\"tensor(15.9638, device='cuda:2')\", 10, 0.1128, 'blue'], [\"tensor(16.0610, device='cuda:0')\", 10, 0.1372, 'blue'], [\"tensor(5.6950, device='cuda:2')\", 5, 0.0142, 'blue'], [\"tensor(15.9530, device='cuda:0')\", 10, 0.1256, 'blue'], [\"tensor(12.8278, device='cuda:3')\", 5, 0.0916, 'blue'], [\"tensor(16.8964, device='cuda:3')\", 10, 0.1424, 'blue'], [\"tensor(11.2780, device='cuda:1')\", 10, 0.0952, 'blue'], [\"tensor(9.8278, device='cuda:2')\", 10, 0.064, 'blue'], [\"tensor(5.0142, device='cuda:1')\", 5, 0.0496, 'blue'], [\"tensor(17.5556, device='cuda:1')\", 10, 0.1634, 'blue'], [\"tensor(7.6134, device='cuda:0')\", 5, 0.1226, 'blue'], [\"tensor(9.7152, device='cuda:0')\", 10, 0.1748, 'blue'], [\"tensor(18.3510, device='cuda:2')\", 10, 0.217, 'blue'], [\"tensor(12.8278, device='cuda:3')\", 10, 0.114, 'blue'], [\"tensor(13.9588, device='cuda:0')\", 10, 0.1058, 'blue'], [\"tensor(15.7550, device='cuda:1')\", 10, 0.165, 'blue'], [\"tensor(15.4426, device='cuda:2')\", 10, 0.106, 'blue'], [\"tensor(16.7542, device='cuda:3')\", 10, 0.1618, 'blue'], [\"tensor(5.6656, device='cuda:3')\", 5, 0.0168, 'blue'], [\"tensor(20.8332, device='cuda:1')\", 20, 0.3468, 'blue'], [\"tensor(18.6232, device='cuda:3')\", 20, 0.237, 'blue'], [\"tensor(20.2578, device='cuda:2')\", 20, 0.309, 'blue'], [\"tensor(19.6252, device='cuda:0')\", 20, 0.3032, 'blue'], [\"tensor(20.8802, device='cuda:2')\", 20, 0.3028, 'blue'], [\"tensor(20.5136, device='cuda:1')\", 20, 0.2392, 'blue'], [\"tensor(19.3678, device='cuda:3')\", 20, 0.2316, 'blue'], [\"tensor(5.0142, device='cuda:1')\", 20, 0.0728, 'blue'], [\"tensor(1.1546, device='cuda:0')\", 5, 0.0074, 'blue'], [\"tensor(13.7894, device='cuda:0')\", 20, 0.0818, 'blue'], [\"tensor(5.6950, device='cuda:2')\", 20, 0.0312, 'blue'], [\"tensor(20.5376, device='cuda:1')\", 20, 0.253, 'blue'], [\"tensor(6.9718, device='cuda:3')\", 5, 0.0276, 'blue'], [\"tensor(7.6134, device='cuda:0')\", 20, 0.1508, 'blue'], [\"tensor(18.5466, device='cuda:2')\", 20, 0.1954, 'blue'], [\"tensor(5.6656, device='cuda:3')\", 20, 0.032, 'blue'], [\"tensor(17.4832, device='cuda:3')\", 20, 0.1804, 'blue'], [\"tensor(16.0610, device='cuda:0')\", 20, 0.1768, 'blue'], [\"tensor(15.7410, device='cuda:1')\", 20, 0.1518, 'blue'], [\"tensor(16.8964, device='cuda:3')\", 20, 0.1752, 'blue'], [\"tensor(15.9638, device='cuda:2')\", 20, 0.1386, 'blue'], [\"tensor(15.9530, device='cuda:0')\", 20, 0.1512, 'blue'], [\"tensor(9.8278, device='cuda:2')\", 20, 0.0808, 'blue'], [\"tensor(6.9718, device='cuda:3')\", 20, 0.052, 'blue'], [\"tensor(11.2780, device='cuda:1')\", 20, 0.1212, 'blue'], [\"tensor(9.7152, device='cuda:0')\", 20, 0.1922, 'blue'], [\"tensor(18.3510, device='cuda:2')\", 20, 0.2472, 'blue'], [\"tensor(17.5556, device='cuda:1')\", 20, 0.1876, 'blue'], [\"tensor(12.8278, device='cuda:3')\", 20, 0.1372, 'blue'], [\"tensor(13.9588, device='cuda:0')\", 20, 0.1278, 'blue'], [\"tensor(15.7550, device='cuda:1')\", 20, 0.188, 'blue'], [\"tensor(15.4426, device='cuda:2')\", 20, 0.1402, 'blue'], [\"tensor(16.7542, device='cuda:3')\", 20, 0.1854, 'blue'], [\"tensor(20.2578, device='cuda:2')\", 50, 0.3556, 'blue'], [\"tensor(19.6252, device='cuda:0')\", 50, 0.3698, 'blue'], [\"tensor(20.5136, device='cuda:1')\", 50, 0.3198, 'blue'], [\"tensor(1.1546, device='cuda:0')\", 50, 0.0196, 'blue'], [\"tensor(20.8332, device='cuda:1')\", 50, 0.3844, 'blue'], [\"tensor(20.8802, device='cuda:2')\", 50, 0.3666, 'blue'], [\"tensor(18.6232, device='cuda:3')\", 50, 0.3138, 'blue'], [\"tensor(13.7894, device='cuda:0')\", 50, 0.1146, 'blue'], [\"tensor(19.3678, device='cuda:3')\", 50, 0.2942, 'blue'], [\"tensor(5.0142, device='cuda:1')\", 50, 0.0876, 'blue'], [\"tensor(7.6134, device='cuda:0')\", 50, 0.1556, 'blue'], [\"tensor(20.5376, device='cuda:1')\", 50, 0.3072, 'blue'], [\"tensor(5.6656, device='cuda:3')\", 50, 0.0512, 'blue'], [\"tensor(5.6950, device='cuda:2')\", 50, 0.0572, 'blue'], [\"tensor(18.5466, device='cuda:2')\", 50, 0.2394, 'blue'], [\"tensor(17.4832, device='cuda:3')\", 50, 0.2424, 'blue'], [\"tensor(16.0610, device='cuda:0')\", 50, 0.2204, 'blue'], [\"tensor(15.7410, device='cuda:1')\", 50, 0.205, 'blue'], [\"tensor(15.9638, device='cuda:2')\", 50, 0.1888, 'blue'], [\"tensor(15.9530, device='cuda:0')\", 50, 0.1988, 'blue'], [\"tensor(16.8964, device='cuda:3')\", 50, 0.2212, 'blue'], [\"tensor(11.2780, device='cuda:1')\", 50, 0.1506, 'blue'], [\"tensor(9.8278, device='cuda:2')\", 50, 0.1092, 'blue'], [\"tensor(6.9718, device='cuda:3')\", 50, 0.0662, 'blue'], [\"tensor(9.7152, device='cuda:0')\", 50, 0.2142, 'blue'], [\"tensor(12.8278, device='cuda:3')\", 50, 0.166, 'blue'], [\"tensor(18.3510, device='cuda:2')\", 50, 0.2916, 'blue'], [\"tensor(17.5556, device='cuda:1')\", 50, 0.2406, 'blue'], [\"tensor(13.9588, device='cuda:0')\", 50, 0.1596, 'blue'], [\"tensor(16.7542, device='cuda:3')\", 50, 0.2164, 'blue'], [\"tensor(15.7550, device='cuda:1')\", 50, 0.2148, 'blue'], [\"tensor(15.4426, device='cuda:2')\", 50, 0.182, 'blue'], [\"tensor(1.1546, device='cuda:0')\", 100, 0.0348, 'blue'], [\"tensor(20.2578, device='cuda:2')\", 100, 0.3814, 'blue'], [\"tensor(18.6232, device='cuda:3')\", 100, 0.369, 'blue'], [\"tensor(13.7894, device='cuda:0')\", 100, 0.1526, 'blue'], [\"tensor(19.6252, device='cuda:0')\", 100, 0.403, 'blue'], [\"tensor(20.8332, device='cuda:1')\", 100, 0.4032, 'blue'], [\"tensor(19.3678, device='cuda:3')\", 100, 0.3504, 'blue'], [\"tensor(20.5376, device='cuda:1')\", 100, 0.3426, 'blue'], [\"tensor(5.6950, device='cuda:2')\", 100, 0.0844, 'blue'], [\"tensor(5.0142, device='cuda:1')\", 100, 0.1034, 'blue'], [\"tensor(15.9638, device='cuda:2')\", 100, 0.2286, 'blue'], [\"tensor(7.6134, device='cuda:0')\", 100, 0.1574, 'blue'], [\"tensor(18.5466, device='cuda:2')\", 100, 0.2806, 'blue'], [\"tensor(15.7410, device='cuda:1')\", 100, 0.2366, 'blue'], [\"tensor(5.6656, device='cuda:3')\", 100, 0.0754, 'blue'], [\"tensor(20.8802, device='cuda:2')\", 100, 0.4112, 'blue'], [\"tensor(20.5136, device='cuda:1')\", 100, 0.3804, 'blue'], [\"tensor(16.0610, device='cuda:0')\", 100, 0.2498, 'blue'], [\"tensor(16.8964, device='cuda:3')\", 100, 0.2556, 'blue'], [\"tensor(17.4832, device='cuda:3')\", 100, 0.2862, 'blue'], [\"tensor(11.2780, device='cuda:1')\", 100, 0.1792, 'blue'], [\"tensor(15.9530, device='cuda:0')\", 100, 0.2474, 'blue'], [\"tensor(6.9718, device='cuda:3')\", 100, 0.082, 'blue'], [\"tensor(9.8278, device='cuda:2')\", 100, 0.1368, 'blue'], [\"tensor(9.7152, device='cuda:0')\", 100, 0.2262, 'blue'], [\"tensor(12.8278, device='cuda:3')\", 100, 0.1944, 'blue'], [\"tensor(18.3510, device='cuda:2')\", 100, 0.3208, 'blue'], [\"tensor(17.5556, device='cuda:1')\", 100, 0.2854, 'blue'], [\"tensor(13.9588, device='cuda:0')\", 100, 0.1922, 'blue'], [\"tensor(15.4426, device='cuda:2')\", 100, 0.217, 'blue'], [\"tensor(15.7550, device='cuda:1')\", 100, 0.2398, 'blue'], [\"tensor(16.7542, device='cuda:3')\", 100, 0.2502, 'blue'], [\"tensor(20.8332, device='cuda:1')\", 500, 0.4324, 'blue'], [\"tensor(5.6950, device='cuda:2')\", 500, 0.162, 'blue'], [\"tensor(5.0142, device='cuda:1')\", 500, 0.1376, 'blue'], [\"tensor(20.8802, device='cuda:2')\", 500, 0.4784, 'blue'], [\"tensor(20.2578, device='cuda:2')\", 500, 0.4318, 'blue'], [\"tensor(15.9638, device='cuda:2')\", 500, 0.3246, 'blue'], [\"tensor(19.6252, device='cuda:0')\", 500, 0.4514, 'blue'], [\"tensor(18.6232, device='cuda:3')\", 500, 0.4426, 'blue'], [\"tensor(7.6134, device='cuda:0')\", 500, 0.1704, 'blue'], [\"tensor(1.1546, device='cuda:0')\", 500, 0.1092, 'blue'], [\"tensor(16.8964, device='cuda:3')\", 500, 0.3458, 'blue'], [\"tensor(20.5376, device='cuda:1')\", 500, 0.411, 'blue'], [\"tensor(16.0610, device='cuda:0')\", 500, 0.332, 'blue'], [\"tensor(13.7894, device='cuda:0')\", 500, 0.2858, 'blue'], [\"tensor(20.5136, device='cuda:1')\", 500, 0.469, 'blue'], [\"tensor(11.2780, device='cuda:1')\", 500, 0.254, 'blue'], [\"tensor(15.7410, device='cuda:1')\", 500, 0.3234, 'blue'], [\"tensor(17.5556, device='cuda:1')\", 500, 0.3768, 'blue'], [\"tensor(15.9530, device='cuda:0')\", 500, 0.3406, 'blue'], [\"tensor(9.8278, device='cuda:2')\", 500, 0.2222, 'blue'], [\"tensor(6.9718, device='cuda:3')\", 500, 0.159, 'blue'], [\"tensor(18.5466, device='cuda:2')\", 500, 0.3714, 'blue'], [\"tensor(19.3678, device='cuda:3')\", 500, 0.4362, 'blue'], [\"tensor(18.3510, device='cuda:2')\", 500, 0.3776, 'blue'], [\"tensor(9.7152, device='cuda:0')\", 500, 0.2388, 'blue'], [\"tensor(17.4832, device='cuda:3')\", 500, 0.3822, 'blue'], [\"tensor(5.6656, device='cuda:3')\", 500, 0.167, 'blue'], [\"tensor(12.8278, device='cuda:3')\", 500, 0.277, 'blue'], [\"tensor(14.9948, device='cuda:0')\", 5, 0.1144, 'blue'], [\"tensor(13.4480, device='cuda:1')\", 5, 0.0928, 'blue'], [\"tensor(13.9588, device='cuda:0')\", 500, 0.2762, 'blue'], [\"tensor(15.7550, device='cuda:1')\", 500, 0.3124, 'blue'], [\"tensor(9.7382, device='cuda:2')\", 5, 0.0434, 'blue'], [\"tensor(15.4426, device='cuda:2')\", 500, 0.3116, 'blue'], [\"tensor(16.7542, device='cuda:3')\", 500, 0.3466, 'blue'], [\"tensor(8.7098, device='cuda:3')\", 5, 0.055, 'blue']]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "'/Users/cdq/Desktop/Multimodal Search/script/my_3d_scatter_chart.html'"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import re\n",
    "from pyecharts.charts import Scatter3D\n",
    "from pyecharts import options as opts\n",
    "\n",
    "# Read CSV file\n",
    "file_path = '../data/end_to_end_lora_N_K_S_COCO_origin.csv'\n",
    "df = pd.read_csv(file_path)\n",
    "\n",
    "# Extract relevant columns\n",
    "df_filtered = df.iloc[:, [0, 4, 2, 5]].copy()\n",
    "\n",
    "# Convert tensor and Q values to float, assuming they are initially strings with numeric content\n",
    "df_filtered.iloc[:, 1] = df_filtered.iloc[:, 1]\n",
    "df_filtered.iloc[:, 2] = df_filtered.iloc[:, 2]  # Adjust this line to clean Q values\n",
    "\n",
    "# Extract columns\n",
    "types = df_filtered.iloc[:, 0].values\n",
    "tensor_values = df_filtered.iloc[:, 1].values.float\n",
    "Q = df_filtered.iloc[:, 2].values\n",
    "acc = df_filtered.iloc[:, 3].values\n",
    "\n",
    "# Prepare data\n",
    "data = []\n",
    "for i in range(len(types)):\n",
    "    color = 'red' if types[i] == 'dynamic' else 'blue'\n",
    "    data.append([tensor_values[i], Q[i], acc[i], color])  # Ensure all values are properly formatted\n",
    "\n",
    "print(data)\n",
    "# Create and configure the scatter plot\n",
    "scatter3d = Scatter3D()\n",
    "scatter3d.add(\n",
    "    series_name=\"Type Analysis\",\n",
    "    data=data,\n",
    "    xaxis3d_opts=opts.Axis3DOpts(name='Tensor Values', type_=\"value\"),\n",
    "    yaxis3d_opts=opts.Axis3DOpts(name='Q Value', type_=\"value\"),\n",
    "    zaxis3d_opts=opts.Axis3DOpts(name='Accuracy', type_=\"value\"),\n",
    ")\n",
    "scatter3d.set_global_opts(\n",
    "    visualmap_opts=opts.VisualMapOpts(\n",
    "        type_=\"color\",\n",
    "        is_piecewise=True,\n",
    "        pieces=[\n",
    "            {\"value\": 0, \"color\": 'blue', \"label\": 'Static'}, \n",
    "            {\"value\": 1, \"color\": 'red', \"label\": 'Dynamic'}\n",
    "        ]\n",
    "    )\n",
    ")\n",
    "scatter3d.render(\"my_3d_scatter_chart.html\")\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot-scripts/script/plot-engine.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# Data from the provided images\n",
    "tensorflow_data = {\n",
    "    'batch_size': [1, 2, 4, 6, 6, 8, 12, 32],\n",
    "    'num_layer': [18, 18, 18, 18, 15, 15, 15, 8],\n",
    "    'per_layer_per_sample_time': [0.020574, 0.010374, 0.007817, 0.007593, 0.007591, 0.007439, 0.007335, 0.006927]\n",
    "}\n",
    "\n",
    "torch_data = {\n",
    "    'batch_size': [1, 2, 4, 6, 6, 12, 32],\n",
    "    'num_layer': [18, 18, 18, 18, 15, 15, 8],\n",
    "    'per_layer_per_sample_time': [0.019002, 0.017450, 0.016364, 0.016290, 0.016068, 0.01576, 0.016388]\n",
    "}\n",
    "\n",
    "torch_flashattention_data = {\n",
    "    'batch_size': [1, 2, 4, 6, 6, 12, 32],\n",
    "    'num_layer': [18, 18, 18, 18, 15, 15, 8],\n",
    "    'per_layer_per_sample_time': np.array([0.019002, 0.017450, 0.016364, 0.016290, 0.016068, 0.01576, 0.016388]) / 2.2\n",
    "}\n",
    "\n",
    "# Plotting the data\n",
    "plt.figure(figsize=(10, 6))\n",
    "\n",
    "plt.plot(tensorflow_data['batch_size'], tensorflow_data['per_layer_per_sample_time'], marker='o', label='TensorFlow')\n",
    "plt.plot(torch_data['batch_size'], torch_data['per_layer_per_sample_time'], marker='x', label='PyTorch')\n",
    "plt.plot(torch_flashattention_data['batch_size'], torch_flashattention_data['per_layer_per_sample_time'], marker='s', label='PyTorch with FlashAttention', linestyle='--')\n",
    "\n",
    "plt.xlabel('Batch Size')\n",
    "plt.ylabel('Per Layer Per Sample Time')\n",
    "plt.title('Per Layer Per Sample Time vs Batch Size for TensorFlow and PyTorch')\n",
    "plt.legend()\n",
    "plt.grid(True)\n",
    "\n",
    "# Show the plot\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.1.undefined"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot-scripts/script/plot-play.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/javascript": "(function(root) {\n  function now() {\n    return new Date();\n  }\n\n  var force = true;\n  var py_version = '3.2.1'.replace('rc', '-rc.').replace('.dev', '-dev.');\n  var is_dev = py_version.indexOf(\"+\") !== -1 || py_version.indexOf(\"-\") !== -1;\n  var reloading = false;\n  var Bokeh = root.Bokeh;\n  var bokeh_loaded = Bokeh != null && (Bokeh.version === py_version || (Bokeh.versions !== undefined && Bokeh.versions.has(py_version)));\n\n  if (typeof (root._bokeh_timeout) === \"undefined\" || force) {\n    root._bokeh_timeout = Date.now() + 5000;\n    root._bokeh_failed_load = false;\n  }\n\n  function run_callbacks() {\n    try {\n      root._bokeh_onload_callbacks.forEach(function(callback) {\n        if (callback != null)\n          callback();\n      });\n    } finally {\n      delete root._bokeh_onload_callbacks;\n    }\n    console.debug(\"Bokeh: all callbacks have finished\");\n  }\n\n  function load_libs(css_urls, js_urls, js_modules, js_exports, callback) {\n    if (css_urls == null) css_urls = [];\n    if (js_urls == null) js_urls = [];\n    if (js_modules == null) js_modules = [];\n    if (js_exports == null) js_exports = {};\n\n    root._bokeh_onload_callbacks.push(callback);\n\n    if (root._bokeh_is_loading > 0) {\n      console.debug(\"Bokeh: BokehJS is being loaded, scheduling callback at\", now());\n      return null;\n    }\n    if (js_urls.length === 0 && js_modules.length === 0 && Object.keys(js_exports).length === 0) {\n      run_callbacks();\n      return null;\n    }\n    if (!reloading) {\n      console.debug(\"Bokeh: BokehJS not loaded, scheduling load and callback at\", now());\n    }\n\n    function on_load() {\n      root._bokeh_is_loading--;\n      if (root._bokeh_is_loading === 0) {\n        console.debug(\"Bokeh: all BokehJS libraries/stylesheets loaded\");\n        run_callbacks()\n      }\n    }\n    window._bokeh_on_load = on_load\n\n    function on_error() {\n      console.error(\"failed to load \" + url);\n    }\n\n    var skip = [];\n    if (window.requirejs) {\n      window.requirejs.config({'packages': {}, 'paths': {'jspanel': 'https://cdn.jsdelivr.net/npm/jspanel4@4.12.0/dist/jspanel', 'jspanel-modal': 'https://cdn.jsdelivr.net/npm/jspanel4@4.12.0/dist/extensions/modal/jspanel.modal', 'jspanel-tooltip': 'https://cdn.jsdelivr.net/npm/jspanel4@4.12.0/dist/extensions/tooltip/jspanel.tooltip', 'jspanel-hint': 'https://cdn.jsdelivr.net/npm/jspanel4@4.12.0/dist/extensions/hint/jspanel.hint', 'jspanel-layout': 'https://cdn.jsdelivr.net/npm/jspanel4@4.12.0/dist/extensions/layout/jspanel.layout', 'jspanel-contextmenu': 'https://cdn.jsdelivr.net/npm/jspanel4@4.12.0/dist/extensions/contextmenu/jspanel.contextmenu', 'jspanel-dock': 'https://cdn.jsdelivr.net/npm/jspanel4@4.12.0/dist/extensions/dock/jspanel.dock', 'gridstack': 'https://cdn.jsdelivr.net/npm/gridstack@7.2.3/dist/gridstack-all', 'notyf': 'https://cdn.jsdelivr.net/npm/notyf@3/notyf.min'}, 'shim': {'jspanel': {'exports': 'jsPanel'}, 'gridstack': {'exports': 'GridStack'}}});\n      require([\"jspanel\"], function(jsPanel) {\n\twindow.jsPanel = jsPanel\n\ton_load()\n      })\n      require([\"jspanel-modal\"], function() {\n\ton_load()\n      })\n      require([\"jspanel-tooltip\"], function() {\n\ton_load()\n      })\n      require([\"jspanel-hint\"], function() {\n\ton_load()\n      })\n      require([\"jspanel-layout\"], function() {\n\ton_load()\n      })\n      require([\"jspanel-contextmenu\"], function() {\n\ton_load()\n      })\n      require([\"jspanel-dock\"], function() {\n\ton_load()\n      })\n      require([\"gridstack\"], function(GridStack) {\n\twindow.GridStack = GridStack\n\ton_load()\n      })\n      require([\"notyf\"], function() {\n\ton_load()\n      })\n      root._bokeh_is_loading = css_urls.length + 9;\n    } else {\n      root._bokeh_is_loading = css_urls.length + js_urls.length + js_modules.length + Object.keys(js_exports).length;\n    }\n\n    var existing_stylesheets = []\n    var links = document.getElementsByTagName('link')\n    for (var i = 0; i < links.length; i++) {\n      var link = links[i]\n      if (link.href != null) {\n\texisting_stylesheets.push(link.href)\n      }\n    }\n    for (var i = 0; i < css_urls.length; i++) {\n      var url = css_urls[i];\n      if (existing_stylesheets.indexOf(url) !== -1) {\n\ton_load()\n\tcontinue;\n      }\n      const element = document.createElement(\"link\");\n      element.onload = on_load;\n      element.onerror = on_error;\n      element.rel = \"stylesheet\";\n      element.type = \"text/css\";\n      element.href = url;\n      console.debug(\"Bokeh: injecting link tag for BokehJS stylesheet: \", url);\n      document.body.appendChild(element);\n    }    if (((window['jsPanel'] !== undefined) && (!(window['jsPanel'] instanceof HTMLElement))) || window.requirejs) {\n      var urls = ['https://cdn.holoviz.org/panel/1.2.3/dist/bundled/floatpanel/jspanel4@4.12.0/dist/jspanel.js', 'https://cdn.holoviz.org/panel/1.2.3/dist/bundled/floatpanel/jspanel4@4.12.0/dist/extensions/modal/jspanel.modal.js', 'https://cdn.holoviz.org/panel/1.2.3/dist/bundled/floatpanel/jspanel4@4.12.0/dist/extensions/tooltip/jspanel.tooltip.js', 'https://cdn.holoviz.org/panel/1.2.3/dist/bundled/floatpanel/jspanel4@4.12.0/dist/extensions/hint/jspanel.hint.js', 'https://cdn.holoviz.org/panel/1.2.3/dist/bundled/floatpanel/jspanel4@4.12.0/dist/extensions/layout/jspanel.layout.js', 'https://cdn.holoviz.org/panel/1.2.3/dist/bundled/floatpanel/jspanel4@4.12.0/dist/extensions/contextmenu/jspanel.contextmenu.js', 'https://cdn.holoviz.org/panel/1.2.3/dist/bundled/floatpanel/jspanel4@4.12.0/dist/extensions/dock/jspanel.dock.js'];\n      for (var i = 0; i < urls.length; i++) {\n        skip.push(urls[i])\n      }\n    }    if (((window['GridStack'] !== undefined) && (!(window['GridStack'] instanceof HTMLElement))) || window.requirejs) {\n      var urls = ['https://cdn.holoviz.org/panel/1.2.3/dist/bundled/gridstack/gridstack@7.2.3/dist/gridstack-all.js'];\n      for (var i = 0; i < urls.length; i++) {\n        skip.push(urls[i])\n      }\n    }    if (((window['Notyf'] !== undefined) && (!(window['Notyf'] instanceof HTMLElement))) || window.requirejs) {\n      var urls = ['https://cdn.holoviz.org/panel/1.2.3/dist/bundled/notificationarea/notyf@3/notyf.min.js'];\n      for (var i = 0; i < urls.length; i++) {\n        skip.push(urls[i])\n      }\n    }    var existing_scripts = []\n    var scripts = document.getElementsByTagName('script')\n    for (var i = 0; i < scripts.length; i++) {\n      var script = scripts[i]\n      if (script.src != null) {\n\texisting_scripts.push(script.src)\n      }\n    }\n    for (var i = 0; i < js_urls.length; i++) {\n      var url = js_urls[i];\n      if (skip.indexOf(url) !== -1 || existing_scripts.indexOf(url) !== -1) {\n\tif (!window.requirejs) {\n\t  on_load();\n\t}\n\tcontinue;\n      }\n      var element = document.createElement('script');\n      element.onload = on_load;\n      element.onerror = on_error;\n      element.async = false;\n      element.src = url;\n      console.debug(\"Bokeh: injecting script tag for BokehJS library: \", url);\n      document.head.appendChild(element);\n    }\n    for (var i = 0; i < js_modules.length; i++) {\n      var url = js_modules[i];\n      if (skip.indexOf(url) !== -1 || existing_scripts.indexOf(url) !== -1) {\n\tif (!window.requirejs) {\n\t  on_load();\n\t}\n\tcontinue;\n      }\n      var element = document.createElement('script');\n      element.onload = on_load;\n      element.onerror = on_error;\n      element.async = false;\n      element.src = url;\n      element.type = \"module\";\n      console.debug(\"Bokeh: injecting script tag for BokehJS library: \", url);\n      document.head.appendChild(element);\n    }\n    for (const name in js_exports) {\n      var url = js_exports[name];\n      if (skip.indexOf(url) >= 0 || root[name] != null) {\n\tif (!window.requirejs) {\n\t  on_load();\n\t}\n\tcontinue;\n      }\n      var element = document.createElement('script');\n      element.onerror = on_error;\n      element.async = false;\n      element.type = \"module\";\n      console.debug(\"Bokeh: injecting script tag for BokehJS library: \", url);\n      element.textContent = `\n      import ${name} from \"${url}\"\n      window.${name} = ${name}\n      window._bokeh_on_load()\n      `\n      document.head.appendChild(element);\n    }\n    if (!js_urls.length && !js_modules.length) {\n      on_load()\n    }\n  };\n\n  function inject_raw_css(css) {\n    const element = document.createElement(\"style\");\n    element.appendChild(document.createTextNode(css));\n    document.body.appendChild(element);\n  }\n\n  var js_urls = [\"https://cdn.bokeh.org/bokeh/release/bokeh-3.2.1.min.js\", \"https://cdn.bokeh.org/bokeh/release/bokeh-gl-3.2.1.min.js\", \"https://cdn.bokeh.org/bokeh/release/bokeh-widgets-3.2.1.min.js\", \"https://cdn.bokeh.org/bokeh/release/bokeh-tables-3.2.1.min.js\", \"https://cdn.holoviz.org/panel/1.2.3/dist/panel.min.js\"];\n  var js_modules = [];\n  var js_exports = {};\n  var css_urls = [];\n  var inline_js = [    function(Bokeh) {\n      Bokeh.set_log_level(\"info\");\n    },\nfunction(Bokeh) {} // ensure no trailing comma for IE\n  ];\n\n  function run_inline_js() {\n    if ((root.Bokeh !== undefined) || (force === true)) {\n      for (var i = 0; i < inline_js.length; i++) {\n        inline_js[i].call(root, root.Bokeh);\n      }\n      // Cache old bokeh versions\n      if (Bokeh != undefined && !reloading) {\n\tvar NewBokeh = root.Bokeh;\n\tif (Bokeh.versions === undefined) {\n\t  Bokeh.versions = new Map();\n\t}\n\tif (NewBokeh.version !== Bokeh.version) {\n\t  Bokeh.versions.set(NewBokeh.version, NewBokeh)\n\t}\n\troot.Bokeh = Bokeh;\n      }} else if (Date.now() < root._bokeh_timeout) {\n      setTimeout(run_inline_js, 100);\n    } else if (!root._bokeh_failed_load) {\n      console.log(\"Bokeh: BokehJS failed to load within specified timeout.\");\n      root._bokeh_failed_load = true;\n    }\n    root._bokeh_is_initializing = false\n  }\n\n  function load_or_wait() {\n    // Implement a backoff loop that tries to ensure we do not load multiple\n    // versions of Bokeh and its dependencies at the same time.\n    // In recent versions we use the root._bokeh_is_initializing flag\n    // to determine whether there is an ongoing attempt to initialize\n    // bokeh, however for backward compatibility we also try to ensure\n    // that we do not start loading a newer (Panel>=1.0 and Bokeh>3) version\n    // before older versions are fully initialized.\n    if (root._bokeh_is_initializing && Date.now() > root._bokeh_timeout) {\n      root._bokeh_is_initializing = false;\n      root._bokeh_onload_callbacks = undefined;\n      console.log(\"Bokeh: BokehJS was loaded multiple times but one version failed to initialize.\");\n      load_or_wait();\n    } else if (root._bokeh_is_initializing || (typeof root._bokeh_is_initializing === \"undefined\" && root._bokeh_onload_callbacks !== undefined)) {\n      setTimeout(load_or_wait, 100);\n    } else {\n      Bokeh = root.Bokeh;\n      bokeh_loaded = Bokeh != null && (Bokeh.version === py_version || (Bokeh.versions !== undefined && Bokeh.versions.has(py_version)));\n      root._bokeh_is_initializing = true\n      root._bokeh_onload_callbacks = []\n      if (!reloading && (!bokeh_loaded || is_dev)) {\n\troot.Bokeh = undefined;\n      }\n      load_libs(css_urls, js_urls, js_modules, js_exports, function() {\n\tconsole.debug(\"Bokeh: BokehJS plotting callback run at\", now());\n\trun_inline_js();\n      });\n    }\n  }\n  // Give older versions of the autoload script a head-start to ensure\n  // they initialize before we start loading newer version.\n  setTimeout(load_or_wait, 100)\n}(window));",
      "application/vnd.holoviews_load.v0+json": ""
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/javascript": "\nif ((window.PyViz === undefined) || (window.PyViz instanceof HTMLElement)) {\n  window.PyViz = {comms: {}, comm_status:{}, kernels:{}, receivers: {}, plot_index: []}\n}\n\n\n    function JupyterCommManager() {\n    }\n\n    JupyterCommManager.prototype.register_target = function(plot_id, comm_id, msg_handler) {\n      if (window.comm_manager || ((window.Jupyter !== undefined) && (Jupyter.notebook.kernel != null))) {\n        var comm_manager = window.comm_manager || Jupyter.notebook.kernel.comm_manager;\n        comm_manager.register_target(comm_id, function(comm) {\n          comm.on_msg(msg_handler);\n        });\n      } else if ((plot_id in window.PyViz.kernels) && (window.PyViz.kernels[plot_id])) {\n        window.PyViz.kernels[plot_id].registerCommTarget(comm_id, function(comm) {\n          comm.onMsg = msg_handler;\n        });\n      } else if (typeof google != 'undefined' && google.colab.kernel != null) {\n        google.colab.kernel.comms.registerTarget(comm_id, (comm) => {\n          var messages = comm.messages[Symbol.asyncIterator]();\n          function processIteratorResult(result) {\n            var message = result.value;\n            console.log(message)\n            var content = {data: message.data, comm_id};\n            var buffers = []\n            for (var buffer of message.buffers || []) {\n              buffers.push(new DataView(buffer))\n            }\n            var metadata = message.metadata || {};\n            var msg = {content, buffers, metadata}\n            msg_handler(msg);\n            return messages.next().then(processIteratorResult);\n          }\n          return messages.next().then(processIteratorResult);\n        })\n      }\n    }\n\n    JupyterCommManager.prototype.get_client_comm = function(plot_id, comm_id, msg_handler) {\n      if (comm_id in window.PyViz.comms) {\n        return window.PyViz.comms[comm_id];\n      } else if (window.comm_manager || ((window.Jupyter !== undefined) && (Jupyter.notebook.kernel != null))) {\n        var comm_manager = window.comm_manager || Jupyter.notebook.kernel.comm_manager;\n        var comm = comm_manager.new_comm(comm_id, {}, {}, {}, comm_id);\n        if (msg_handler) {\n          comm.on_msg(msg_handler);\n        }\n      } else if ((plot_id in window.PyViz.kernels) && (window.PyViz.kernels[plot_id])) {\n        var comm = window.PyViz.kernels[plot_id].connectToComm(comm_id);\n        comm.open();\n        if (msg_handler) {\n          comm.onMsg = msg_handler;\n        }\n      } else if (typeof google != 'undefined' && google.colab.kernel != null) {\n        var comm_promise = google.colab.kernel.comms.open(comm_id)\n        comm_promise.then((comm) => {\n          window.PyViz.comms[comm_id] = comm;\n          if (msg_handler) {\n            var messages = comm.messages[Symbol.asyncIterator]();\n            function processIteratorResult(result) {\n              var message = result.value;\n              var content = {data: message.data};\n              var metadata = message.metadata || {comm_id};\n              var msg = {content, metadata}\n              msg_handler(msg);\n              return messages.next().then(processIteratorResult);\n            }\n            return messages.next().then(processIteratorResult);\n          }\n        }) \n        var sendClosure = (data, metadata, buffers, disposeOnDone) => {\n          return comm_promise.then((comm) => {\n            comm.send(data, metadata, buffers, disposeOnDone);\n          });\n        };\n        var comm = {\n          send: sendClosure\n        };\n      }\n      window.PyViz.comms[comm_id] = comm;\n      return comm;\n    }\n    window.PyViz.comm_manager = new JupyterCommManager();\n    \n\n\nvar JS_MIME_TYPE = 'application/javascript';\nvar HTML_MIME_TYPE = 'text/html';\nvar EXEC_MIME_TYPE = 'application/vnd.holoviews_exec.v0+json';\nvar CLASS_NAME = 'output';\n\n/**\n * Render data to the DOM node\n */\nfunction render(props, node) {\n  var div = document.createElement(\"div\");\n  var script = document.createElement(\"script\");\n  node.appendChild(div);\n  node.appendChild(script);\n}\n\n/**\n * Handle when a new output is added\n */\nfunction handle_add_output(event, handle) {\n  var output_area = handle.output_area;\n  var output = handle.output;\n  if ((output.data == undefined) || (!output.data.hasOwnProperty(EXEC_MIME_TYPE))) {\n    return\n  }\n  var id = output.metadata[EXEC_MIME_TYPE][\"id\"];\n  var toinsert = output_area.element.find(\".\" + CLASS_NAME.split(' ')[0]);\n  if (id !== undefined) {\n    var nchildren = toinsert.length;\n    var html_node = toinsert[nchildren-1].children[0];\n    html_node.innerHTML = output.data[HTML_MIME_TYPE];\n    var scripts = [];\n    var nodelist = html_node.querySelectorAll(\"script\");\n    for (var i in nodelist) {\n      if (nodelist.hasOwnProperty(i)) {\n        scripts.push(nodelist[i])\n      }\n    }\n\n    scripts.forEach( function (oldScript) {\n      var newScript = document.createElement(\"script\");\n      var attrs = [];\n      var nodemap = oldScript.attributes;\n      for (var j in nodemap) {\n        if (nodemap.hasOwnProperty(j)) {\n          attrs.push(nodemap[j])\n        }\n      }\n      attrs.forEach(function(attr) { newScript.setAttribute(attr.name, attr.value) });\n      newScript.appendChild(document.createTextNode(oldScript.innerHTML));\n      oldScript.parentNode.replaceChild(newScript, oldScript);\n    });\n    if (JS_MIME_TYPE in output.data) {\n      toinsert[nchildren-1].children[1].textContent = output.data[JS_MIME_TYPE];\n    }\n    output_area._hv_plot_id = id;\n    if ((window.Bokeh !== undefined) && (id in Bokeh.index)) {\n      window.PyViz.plot_index[id] = Bokeh.index[id];\n    } else {\n      window.PyViz.plot_index[id] = null;\n    }\n  } else if (output.metadata[EXEC_MIME_TYPE][\"server_id\"] !== undefined) {\n    var bk_div = document.createElement(\"div\");\n    bk_div.innerHTML = output.data[HTML_MIME_TYPE];\n    var script_attrs = bk_div.children[0].attributes;\n    for (var i = 0; i < script_attrs.length; i++) {\n      toinsert[toinsert.length - 1].childNodes[1].setAttribute(script_attrs[i].name, script_attrs[i].value);\n    }\n    // store reference to server id on output_area\n    output_area._bokeh_server_id = output.metadata[EXEC_MIME_TYPE][\"server_id\"];\n  }\n}\n\n/**\n * Handle when an output is cleared or removed\n */\nfunction handle_clear_output(event, handle) {\n  var id = handle.cell.output_area._hv_plot_id;\n  var server_id = handle.cell.output_area._bokeh_server_id;\n  if (((id === undefined) || !(id in PyViz.plot_index)) && (server_id !== undefined)) { return; }\n  var comm = window.PyViz.comm_manager.get_client_comm(\"hv-extension-comm\", \"hv-extension-comm\", function () {});\n  if (server_id !== null) {\n    comm.send({event_type: 'server_delete', 'id': server_id});\n    return;\n  } else if (comm !== null) {\n    comm.send({event_type: 'delete', 'id': id});\n  }\n  delete PyViz.plot_index[id];\n  if ((window.Bokeh !== undefined) & (id in window.Bokeh.index)) {\n    var doc = window.Bokeh.index[id].model.document\n    doc.clear();\n    const i = window.Bokeh.documents.indexOf(doc);\n    if (i > -1) {\n      window.Bokeh.documents.splice(i, 1);\n    }\n  }\n}\n\n/**\n * Handle kernel restart event\n */\nfunction handle_kernel_cleanup(event, handle) {\n  delete PyViz.comms[\"hv-extension-comm\"];\n  window.PyViz.plot_index = {}\n}\n\n/**\n * Handle update_display_data messages\n */\nfunction handle_update_output(event, handle) {\n  handle_clear_output(event, {cell: {output_area: handle.output_area}})\n  handle_add_output(event, handle)\n}\n\nfunction register_renderer(events, OutputArea) {\n  function append_mime(data, metadata, element) {\n    // create a DOM node to render to\n    var toinsert = this.create_output_subarea(\n    metadata,\n    CLASS_NAME,\n    EXEC_MIME_TYPE\n    );\n    this.keyboard_manager.register_events(toinsert);\n    // Render to node\n    var props = {data: data, metadata: metadata[EXEC_MIME_TYPE]};\n    render(props, toinsert[0]);\n    element.append(toinsert);\n    return toinsert\n  }\n\n  events.on('output_added.OutputArea', handle_add_output);\n  events.on('output_updated.OutputArea', handle_update_output);\n  events.on('clear_output.CodeCell', handle_clear_output);\n  events.on('delete.Cell', handle_clear_output);\n  events.on('kernel_ready.Kernel', handle_kernel_cleanup);\n\n  OutputArea.prototype.register_mime_type(EXEC_MIME_TYPE, append_mime, {\n    safe: true,\n    index: 0\n  });\n}\n\nif (window.Jupyter !== undefined) {\n  try {\n    var events = require('base/js/events');\n    var OutputArea = require('notebook/js/outputarea').OutputArea;\n    if (OutputArea.prototype.mime_types().indexOf(EXEC_MIME_TYPE) == -1) {\n      register_renderer(events, OutputArea);\n    }\n  } catch(err) {\n  }\n}\n",
      "application/vnd.holoviews_load.v0+json": ""
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<style>*[data-root-id],\n",
       "*[data-root-id] > * {\n",
       "  box-sizing: border-box;\n",
       "  font-family: var(--jp-ui-font-family);\n",
       "  font-size: var(--jp-ui-font-size1);\n",
       "  color: var(--vscode-editor-foreground, var(--jp-ui-font-color1));\n",
       "}\n",
       "\n",
       "/* Override VSCode background color */\n",
       ".cell-output-ipywidget-background:has(\n",
       "    > .cell-output-ipywidget-background > .lm-Widget > *[data-root-id]\n",
       "  ),\n",
       ".cell-output-ipywidget-background:has(> .lm-Widget > *[data-root-id]) {\n",
       "  background-color: transparent !important;\n",
       "}\n",
       "</style>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "\n",
       "<div class=\"logo-block\">\n",
       "<img src='data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAAEAAAABACAYAAACqaXHeAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\n",
       "AAAB+wAAAfsBxc2miwAAABl0RVh0U29mdHdhcmUAd3d3Lmlua3NjYXBlLm9yZ5vuPBoAAA6zSURB\n",
       "VHic7ZtpeFRVmsf/5966taWqUlUJ2UioBBJiIBAwCZtog9IOgjqACsogKtqirT2ttt069nQ/zDzt\n",
       "tI4+CrJIREFaFgWhBXpUNhHZQoKBkIUASchWla1S+3ar7r1nPkDaCAnZKoQP/D7mnPOe9/xy76n3\n",
       "nFSAW9ziFoPFNED2LLK5wcyBDObkb8ZkxuaoSYlI6ZcOKq1eWFdedqNzGHQBk9RMEwFAASkk0Xw3\n",
       "ETacDNi2vtvc7L0ROdw0AjoSotQVkKSvHQz/wRO1lScGModBFbDMaNRN1A4tUBCS3lk7BWhQkgpD\n",
       "lG4852/+7DWr1R3uHAZVQDsbh6ZPN7CyxUrCzJMRouusj0ipRwD2uKm0Zn5d2dFwzX1TCGhnmdGo\n",
       "G62Nna+isiUqhkzuKrkQaJlPEv5mFl2fvGg2t/VnzkEV8F5ioioOEWkLG86fvbpthynjdhXYZziQ\n",
       "x1hC9J2NFyi8vCTt91Fh04KGip0AaG9zuCk2wQCVyoNU3Hjezee9bq92duzzTmxsRJoy+jEZZZYo\n",
       "GTKJ6SJngdJqAfRzpze0+jHreUtPc7gpBLQnIYK6BYp/uGhw9YK688eu7v95ysgshcg9qSLMo3JC\n",
       "4jqLKQFBgdKDPoQ+Pltb8dUyQLpeDjeVgI6EgLIQFT5tEl3rn2losHVsexbZ3EyT9wE1uGdkIPcy\n",
       "BGxn8QUq1QrA5nqW5i2tLqvrrM9NK6AdkVIvL9E9bZL/oyfMVd/jqvc8LylzRBKDJSzIExwhQzuL\n",
       "QYGQj4rHfFTc8mUdu3E7yoLtbTe9gI4EqVgVkug2i5+uXGo919ixbRog+3fTbQ8qJe4ZOYNfMoTI\n",
       "OoshUNosgO60AisX15aeI2PSIp5KiFLI9ubb1vV3Qb2ltwLakUCDAkWX7/nHKRmmGIl9VgYsUhJm\n",
       "2NXjKYADtM1ygne9QQDIXlk49FBstMKx66D1v4+XuQr7vqTe0VcBHQlRWiOCbmmSYe2SqtL6q5rJ\n",
       "zsTb7lKx3FKOYC4DoqyS/B5bvLPxvD9Qtf6saxYLQGJErmDOdOMr/zo96km1nElr8bmPOBwI9COv\n",
       "HnFPRIwmkSOv9kcAS4heRsidOkpeWBgZM+UBrTFAXNYL5Vf2ii9c1trNzpYdaoVil3WIc+wdk+gQ\n",
       "noie3ecCcxt9ITcLAPWt/laGEO/9U6PmzZkenTtsSMQ8uYywJVW+grCstAvCIaAdArAsIWkRDDs/\n",
       "KzLm2YcjY1Lv0UdW73HabE9n6V66cxSzfEmuJssTpKGVp+0vHq73FwL46eOjpMpbRAnNmJFrGJNu\n",
       "Ukf9Yrz+3rghiumCKNXXWPhLYcjxGsIpoCMsIRoFITkW8AuyM8jC1+/QLx4bozCEJIq38+1rtpR6\n",
       "V/yzb8eBlRb3fo5l783N0CWolAzJHaVNzkrTzlEp2bQ2q3TC5gn6wpnoQAmwSiGh2GitnTmVMc5O\n",
       "UyfKWUKCIsU7+fZDKwqdT6DDpvkzAX4/+AMFjk0tDp5GRXLpQ2MUmhgDp5gxQT8+Y7hyPsMi8uxF\n",
       "71H0oebujHALECjFKaW9Lm68n18wXp2kVzIcABytD5iXFzg+WVXkegpAsOOYziqo0OkK76GyquC3\n",
       "ltZAzMhhqlSNmmWTE5T6e3IN05ITFLM4GdN0vtZ3ob8Jh1NAKXFbm5PtLU/eqTSlGjkNAJjdgn/N\n",
       "aedXa0tdi7+t9G0FIF49rtMSEgAs1kDLkTPO7ebm4IUWeyh1bKomXqlgMG6kJmHcSM0clYLJ8XtR\n",
       "1GTnbV3F6I5wCGikAb402npp1h1s7LQUZZSMIfALFOuL3UUrfnS8+rez7v9qcold5tilgHbO1fjK\n",
       "9ubb17u9oshxzMiUBKXWqJNxd+fqb0tLVs4lILFnK71H0Ind7uiPgACVcFJlrb0tV6DzxqqTIhUM\n",
       "CwDf1/rrVhTa33/3pGPxJYdQ2l2cbgVcQSosdx8uqnDtbGjh9SlDVSMNWhlnilfqZk42Th2ZpLpf\n",
       "xrHec5e815zrr0dfBZSwzkZfqsv+1FS1KUknUwPARVvItfKUY+cn57yP7qv07UE3p8B2uhUwLk09\n",
       "e0SCOrK+hbdYHYLjRIl71wWzv9jpEoeOHhGRrJAzyEyNiJuUqX0g2sBN5kGK6y2Blp5M3lsB9Qh4\n",
       "y2Ja6x6+i0ucmKgwMATwhSjdUu49tKrQ/pvN5d53ml2CGwCmJipmKjgmyuaXzNeL2a0AkQ01Th5j\n",
       "2DktO3Jyk8f9vcOBQHV94OK+fPumJmvQHxJoWkaKWq9Vs+yUsbq0zGT1I4RgeH2b5wef7+c7bl8F\n",
       "eKgoHVVZa8ZPEORzR6sT1BzDUAD/d9F78e2Tzv99v8D+fLVTqAKAsbGamKey1Mt9Ann4eH3gTXTz\n",
       "idWtAJ8PQWOk7NzSeQn/OTHDuEikVF1R4z8BQCy+6D1aWRfY0tTGG2OM8rRoPaeIj5ZHzJxszElN\n",
       "VM8K8JS5WOfv8mzRnQAKoEhmt8gyPM4lU9SmBK1MCQBnW4KONT86v1hZ1PbwSXPw4JWussVjtH9Y\n",
       "NCoiL9UoH/6PSu8jFrfY2t36erQHXLIEakMi1SydmzB31h3GGXFDFNPaK8Rme9B79Ixrd0WN+1ij\n",
       "NRQ/doRmuFLBkHSTOm5GruG+pFjFdAmorG4IXH1Qua6ASniclfFtDYt+oUjKipPrCQB7QBQ2lrgP\n",
       "fFzm+9XWUtcqJ3/5vDLDpJ79XHZk3u8nGZ42qlj1+ydtbxysCezrydp6ugmipNJ7WBPB5tydY0jP\n",
       "HaVNzs3QzeE4ZpTbI+ZbnSFPbVOw9vsfnVvqWnirPyCNGD08IlqtYkh2hjZ5dErEQzoNm+6ykyOt\n",
       "Lt5/PQEuSRRKo22VkydK+vvS1XEKlhCJAnsqvcVvH7f/ZU2R67eXbMEGAMiIV5oWZWiWvz5Fv2xG\n",
       "sjqNJQRvn3Rs2lji/lNP19VjAQDgD7FHhujZB9OGqYxRkZxixgRDVlqS6uEOFaJUVu0rPFzctrnF\n",
       "JqijImVp8dEKVWyUXDk92zAuMZ6bFwpBU1HrOw6AdhQgUooChb0+ItMbWJitSo5Ws3IAOGEOtL53\n",
       "0vHZih9sC4vtofZ7Qu6523V/fmGcds1TY3V36pUsBwAbSlxnVh2xLfAD/IAIMDf7XYIkNmXfpp2l\n",
       "18rkAJAy9HKFaIr/qULkeQQKy9zf1JgDB2uaeFNGijo5QsUyacNUUTOnGO42xSnv4oOwpDi1zYkc\n",
       "efUc3I5Gk6PhyTuVKaOGyLUAYPGIoY9Pu/atL/L92+4q9wbflRJ2Trpm/jPjdBtfnqB/dIThcl8A\n",
       "KG7hbRuKnb8qsQsVvVlTrwQAQMUlf3kwJI24Z4JhPMtcfng5GcH49GsrxJpGvvHIaeem2ma+KSjQ\n",
       "lIwUdYyCY8j4dE1KzijNnIP2llF2wcXNnsoapw9XxsgYAl6k+KzUXbi2yP3KR2ecf6z3BFsBICdW\n",
       "nvnIaG3eHybqX7vbpEqUMT+9OL4Qpe8VON7dXuFd39v19FoAABRVePbGGuXTszO0P7tu6lghUonE\n",
       "llRdrhArLvmKdh9u29jcFiRRkfLUxBiFNiqSU9icoZQHo5mYBI1MBgBH6wMNb+U7Pnw337H4gi1Y\n",
       "ciWs+uks3Z9fztUvfzxTm9Ne8XXkvQLHNytOOZeiD4e0PgkAIAYCYknKUNUDSXEKzdWNpnil7r4p\n",
       "xqkjTarZMtk/K8TQ6Qve78qqvXurGwIJqcOUKfUWHsm8KGvxSP68YudXq4pcj39X49uOK2X142O0\n",
       "Tz5/u/7TVybqH0rSya6ZBwD21/gubbrgWdDgEOx9WUhfBaC2ibcEBYm7a7x+ukrBMNcEZggyR0TE\n",
       "T8zUPjikQ4VosQZbTpS4vqizBKvqmvjsqnpfzaZyx9JPiz1/bfGKdgD45XB1zoIMzYbfTdS/NClB\n",
       "Gct0USiY3YL/g0LHy/uq/Ef6uo5+n0R/vyhp17Klpge763f8rMu6YU/zrn2nml+2WtH+Z+5IAAFc\n",
       "2bUTdTDOSNa9+cQY7YLsOIXhevEkCvzph7a8laecz/Un/z4/Ae04XeL3UQb57IwU9ZDr9UuKVajv\n",
       "nxp1+1UVIo/LjztZkKH59fO3G/JemqCfmaCRqbqbd90ZZ8FfjtkfAyD0J/9+C2h1hDwsSxvGjNDc\n",
       "b4zk5NfrSwiQblLHzZhg+Jf4aPlUwpDqkQqa9nimbt1/TDH8OitGMaQnj+RJS6B1fbF7SY1TqO5v\n",
       "/v0WAADl1f7zokgS7s7VT2DZ7pegUjBM7mjtiDZbcN4j0YrHH0rXpCtY0qPX0cVL0rv5jv/ZXend\n",
       "0u/EESYBAFBU4T4Qa5TflZOhTe7pmKpaP8kCVUVw1+yhXfJWvn1P3hnXi33JsTN6PnP3hHZ8Z3/h\n",
       "aLHzmkNPuPj7Bc/F/Q38CwjTpSwQXgE4Vmwry9tpfq/ZFgqFMy4AVDtCvi8rvMvOmv0N4YwbVgEA\n",
       "sPM72/KVnzfspmH7HQGCRLG2yL1+z8XwvPcdCbsAANh+xPzstgMtxeGKt+6MK3/tacfvwhWvIwMi\n",
       "oKEBtm0H7W+UVfkc/Y1V0BhoPlDr/w1w/eu1vjIgAgDg22OtX6/eYfnEz/focrZTHAFR+PSs56/7\n",
       "q32nwpjazxgwAQCwcU/T62t3WL7r6/jVRa6/byp1rei+Z98ZUAEAhEPHPc8fKnTU9nbgtnOe8h0l\n",
       "9hcGIqmODLQAHCy2Xti6v/XNRivf43f4fFvIteu854+VHnR7q9tfBlwAAGz+pnndB9vM26UebAe8\n",
       "SLHujPOTPVW+rwY+sxskAAC2HrA8t2Vvc7ffP1r9o+vwR2dcr92InIAbKKC1FZ5tB1tf+/G8p8sv\n",
       "N/9Q5zd/XR34LYCwV5JdccMEAMDBk45DH243r/X4xGvqxFa/GNpS7n6rwOwNWwHVE26oAADYurf1\n",
       "zx/utOzt+DMKYM0p17YtZZ5VNzqfsB2HewG1WXE8PoZ7gOclbTIvynZf9JV+fqZtfgs/8F/Nu5rB\n",
       "EIBmJ+8QRMmpU7EzGRsf2FzuePqYRbzh/zE26EwdrT10f6r6o8HOYzCJB9Dpff8tbnGLG8L/A/WE\n",
       "roTBs2RqAAAAAElFTkSuQmCC'\n",
       "     style='height:25px; border-radius:12px; display: inline-block; float: left; vertical-align: middle'></img>\n",
       "\n",
       "\n",
       "  <img src='data:image/png;base64,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'\n",
       "       style='height:15px; border-radius:12px; display: inline-block; float: left'></img>\n",
       "  \n",
       "\n",
       "\n",
       "\n",
       "\n",
       "</div>\n"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import holoviews as hv\n",
    "from holoviews import opts\n",
    "from holoviews.operation.datashader import datashade, shade\n",
    "\n",
    "# Enable Bokeh renderer\n",
    "hv.extension('bokeh')\n",
    "\n",
    "# Define the data for the Sankey diagram\n",
    "data = {\n",
    "    'source': ['Nuclear', 'UK land based bioenergy', 'Agricultural waste', 'Other waste', 'Biomass imports', \n",
    "               'Coal imports', 'Gas reserves', 'Gas imports', 'Wind', 'Wave', 'Solar', 'Pumped heat', \n",
    "               'Oil imports', 'Oil reserves', 'Biofuel imports'],\n",
    "    'target': ['Thermal generation', 'Bio-conversion', 'Bio-conversion', 'Bio-conversion', 'Bio-conversion', \n",
    "               'Thermal generation', 'Thermal generation', 'Thermal generation', 'Electricity grid', \n",
    "               'Electricity grid', 'Electricity grid', 'Electricity grid', 'Thermal generation', 'Thermal generation', 'Thermal generation'],\n",
    "    'value': [10, 5, 5, 5, 5, 5, 5, 5, 15, 10, 20, 5, 15, 5, 5]\n",
    "}\n",
    "\n",
    "# Create a DataFrame\n",
    "df = pd.DataFrame(data)\n",
    "\n",
    "# Create the Sankey plot\n",
    "sankey = hv.Sankey(df, kdims=['source', 'target'], vdims=['value'])\n",
    "\n",
    "# Customize the plot\n",
    "sankey.opts(width=800, height=600, edge_color='source', label_position='left', node_color='index', cmap='Category20', fontsize={'labels': 10, 'xticks': 8, 'yticks': 8})\n",
    "\n",
    "# Display the plot\n",
    "hv.save(sankey, 'sankey.html')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot-scripts/script/plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 640x480 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# Data grouped in sets of three rows, where each set is a distinct plot group\n",
    "data = [\n",
    "    [0.21052631578947367, 0.21052631578947367, None, None, None],\n",
    "    [0.40669856459330145, 0.40669856459330145, None, None, None],\n",
    "    [0.2966507177033493, 0.2966507177033493, None, None, None],\n",
    "    [0.8660287081339713, 0.8720379146919431, 0.8599033816425121, None, None],\n",
    "    [0.7440191387559809, 0.6919431279620853, 0.7971014492753623, None, None],\n",
    "    [0.8732057416267942, 0.8672985781990521, 0.8792270531400966, None, None],\n",
    "    [0.9441786283891547, 0.9095022624434389, 0.970873786, 0.9271844660194175, None],\n",
    "    [0.9298245614035088, 0.8687782805429864, 0.9611650485436893, 0.9368932038834952, None],\n",
    "    [0.9441786283891547, 0.9140271493212669, 0.9611650485436893, 0.9320388349514563, None],\n",
    "    [0.9700956937799043, 0.9181034482758621, 0.9905660377358491, 0.8867924528301887, 0.9433962264150944],\n",
    "    [0.9748803827751196, 0.9224137931034483, 0.9952830188679245, 0.8867924528301887, 0.9528301886792453],\n",
    "    [0.972488038, 0.9310344827586207, 0.9858490566037735, 0.8867924528301887, 0.9433962264150944]\n",
    "]\n",
    "\n",
    "# Process data to calculate means and standard deviations for the first column, and prepare the rest for bar plots\n",
    "processed_data = []\n",
    "for i in range(0, len(data), 3):\n",
    "    subset = data[i:i+3]\n",
    "    means = [np.mean([x[0] for x in subset])]\n",
    "    stds = [np.std([x[0] for x in subset], ddof=1)]\n",
    "    \n",
    "    # Max layers across subsets for alignment\n",
    "    max_layers = max(len(row) for row in subset)\n",
    "    for layer in range(1, max_layers):\n",
    "        layer_values = [x[layer] for x in subset if x[layer] is not None]\n",
    "        means.append(np.mean(layer_values))\n",
    "        stds.append(np.std(layer_values, ddof=1))\n",
    "    \n",
    "    processed_data.append((means, stds))\n",
    "\n",
    "# Plotting\n",
    "fig, ax = plt.subplots(figsize=(10, 6))\n",
    "x_ticks = np.arange(1, max(len(means) for means, stds in processed_data))\n",
    "\n",
    "# Line plot for error bars (Layer 1 mean and std)\n",
    "means, stds = zip(*[([x[0]], [y[0]]) for x, y in processed_data])\n",
    "means = np.concatenate(means)\n",
    "stds = np.concatenate(stds)\n",
    "ax.errorbar(x_ticks[0:len(means)], means, yerr=stds, fmt='-o', label='Average', color='blue')\n",
    "\n",
    "# Determine the number of groups and number of bars in each group\n",
    "n_groups = len(processed_data)\n",
    "n_bars = len(processed_data[0][0]) - 1  # Exclude the first bar which is plotted as error bar\n",
    "\n",
    "# Calculate bar width\n",
    "bar_width = 1 / (n_bars + 2)  # Adding space for separation\n",
    "index = np.arange(n_groups) +0.9\n",
    "\n",
    "for i in range(n_bars):\n",
    "    means = [group[0][i+1] if len(group[0]) > i+1 else 0 for group in processed_data]\n",
    "    stds = [group[1][i+1] if len(group[1]) > i+1 else 0 for group in processed_data]\n",
    "    ax.bar(index + i * bar_width, means, bar_width, yerr=stds, label=f'Using Embedding {i+1} for prediction')\n",
    "        \n",
    "ax.set_xlabel('Layer Index')\n",
    "ax.set_ylabel('Accuracy')\n",
    "ax.set_xticks(x_ticks)\n",
    "ax.set_xticklabels([f'Model {i}\\nTrain set = Embedding 1~{i}' for i in range(1, len(x_ticks) + 1)])\n",
    "ax.legend(loc='lower right')\n",
    "plt.title('Layer Accuracy and Error Bars')\n",
    "plt.tight_layout()\n",
    "plt.show()\n",
    "\n",
    "plt.savefig('layer_accuracy.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[([0.30462519936204147, 0.30462519936204147, nan, nan, nan],\n",
       "  [0.09832894827303576, 0.09832894827303576, nan, nan, nan]),\n",
       " ([0.8277511961722488, 0.8104265402843601, 0.8454106280193238, nan, nan],\n",
       "  [0.07260282729901199, 0.10263700392278535, 0.04293813728171784, nan, nan]),\n",
       " ([0.9393939393939394,\n",
       "   0.8974358974358974,\n",
       "   0.9644012943624595,\n",
       "   0.9320388349514563,\n",
       "   nan],\n",
       "  [0.008287324438128579,\n",
       "   0.024921133698127134,\n",
       "   0.005605342183892341,\n",
       "   0.004854368932038833,\n",
       "   nan]),\n",
       " ([0.972488038185008,\n",
       "   0.9238505747126436,\n",
       "   0.9905660377358491,\n",
       "   0.8867924528301887,\n",
       "   0.9465408805031448],\n",
       "  [0.0023923444976076177,\n",
       "   0.006584160481258362,\n",
       "   0.004716981132075471,\n",
       "   0.0,\n",
       "   0.0054467006527323175])]"
      ]
     },
     "execution_count": 30,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "processed_data"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot-scripts/script/pyechart.py <==
import asyncio
from aiohttp import TCPConnector, ClientSession

import pyecharts.options as opts
from pyecharts.charts import Scatter3D
import numpy as np

"""
Gallery 使用 pyecharts 1.1.0
参考地址: https://echarts.apache.org/examples/editor.html?c=scatter3d&gl=1&theme=dark

目前无法实现的功能:

1、暂时无法对 Grid3D 设置 轴线和轴坐标的 style (非白色背景下有问题)
"""


async def get_json_data(url: str) -> dict:
    async with ClientSession(connector=TCPConnector(ssl=False)) as session:
        async with session.get(url=url) as response:
            return await response.json()


# 获取官方的数据
data = asyncio.run(
    get_json_data(
        url="https://echarts.apache.org/examples/data/asset/data/nutrients.json"
    )
)

# 列名映射
field_indices = {
    "calcium": 3,
    "calories": 12,
    "carbohydrate": 8,
    "fat": 10,
    "fiber": 5,
    "group": 1,
    "id": 16,
    "monounsat": 14,
    "name": 0,
    "polyunsat": 15,
    "potassium": 7,
    "protein": 2,
    "saturated": 13,
    "sodium": 4,
    "sugars": 9,
    "vitaminc": 6,
    "water": 11,
}

# 配置 config
config_xAxis3D = "protein"
config_yAxis3D = "fiber"
config_zAxis3D = "sodium"
config_color = "fiber"
config_symbolSize = "vitaminc"

# 构造数据
data = [
    [
        item[field_indices[config_xAxis3D]],
        item[field_indices[config_yAxis3D]],
        item[field_indices[config_zAxis3D]],
        item[field_indices[config_color]],
        item[field_indices[config_symbolSize]],
        index,
    ]
    for index, item in enumerate(data)
]

print(data)

# save list as np
np.save("data.npy", data)

(
    Scatter3D()  # bg_color="black"
    .add(
        series_name="",
        data=data,
        xaxis3d_opts=opts.Axis3DOpts(
            name=config_xAxis3D,
            type_="value",
            # textstyle_opts=opts.TextStyleOpts(color="#fff"),
        ),
        yaxis3d_opts=opts.Axis3DOpts(
            name=config_yAxis3D,
            type_="value",
            # textstyle_opts=opts.TextStyleOpts(color="#fff"),
        ),
        zaxis3d_opts=opts.Axis3DOpts(
            name=config_zAxis3D,
            type_="value",
            # textstyle_opts=opts.TextStyleOpts(color="#fff"),
        ),
        grid3d_opts=opts.Grid3DOpts(width=100, height=100, depth=100),
    )
    .set_global_opts(
        visualmap_opts=[
            opts.VisualMapOpts(
                type_="color",
                is_calculable=True,
                dimension=3,
                pos_top="10",
                max_=79 / 2,
                range_color=[
                    "#1710c0",
                    "#0b9df0",
                    "#00fea8",
                    "#00ff0d",
                    "#f5f811",
                    "#f09a09",
                    "#fe0300",
                ],
            ),
            opts.VisualMapOpts(
                type_="size",
                is_calculable=True,
                dimension=4,
                pos_bottom="10",
                max_=2.4 / 2,
                range_size=[10, 40],
            ),
        ]
    )
    .render("scatter3d.html")
)


==> plot-scripts/script/test.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.plotly.v1+json": {
       "config": {
        "plotlyServerURL": "https://plot.ly"
       },
       "data": [
        {
         "hovertemplate": "Type=E2E-old<br>Avg. Layers=%{x}<br>Query cost=%{y}<br>R@1=%{z}<extra></extra>",
         "legendgroup": "E2E-old",
         "marker": {
          "color": "yellow",
          "size": 2,
          "symbol": "circle"
         },
         "mode": "markers",
         "name": "E2E-old",
         "scene": "scene",
         "showlegend": true,
         "type": "scatter3d",
         "x": [
          22.7706,
          21.589,
          21.5328,
          15.594,
          19.9662,
          16.4696,
          18.1206,
          14.7702,
          9.0336,
          4.7526,
          4.7076,
          7.8194,
          16.5914,
          26.6462,
          18.2834,
          16.7068,
          19.3308,
          17.0014,
          15.7712,
          15.8248,
          17.0982,
          10.9486,
          10.4516,
          7.543,
          18.4414,
          10.4708,
          4.7526,
          17.2884,
          21.589,
          22.7706,
          17.263,
          17.142,
          21.5328,
          15.594,
          19.9662,
          16.4696,
          18.1206,
          15.0672,
          14.7702,
          7.8194,
          4.7076,
          14.6796,
          9.0336,
          16.5914,
          26.6462,
          16.7068,
          19.3308,
          18.2834,
          17.0014,
          14.5118,
          15.7712,
          15.8248,
          17.0982,
          10.4516,
          14.4592,
          10.9486,
          7.543,
          10.4708,
          17.2884,
          18.4414,
          17.142,
          15.0672,
          17.263,
          14.6796,
          14.5118,
          14.4592,
          4.7526,
          21.589,
          22.7706,
          21.5328,
          15.594,
          16.4696,
          19.9662,
          14.7702,
          18.1206,
          7.8194,
          12.437,
          4.7076,
          9.0336,
          16.5914,
          26.6462,
          16.7068,
          19.3308,
          18.2834,
          17.0014,
          8.0204,
          15.7712,
          15.8248,
          17.0982,
          10.9486,
          10.4516,
          10.4708,
          7.543,
          18.4414,
          11.072,
          17.2884,
          17.142,
          17.263,
          15.0672,
          14.6796,
          14.5118,
          14.4592,
          12.437,
          8.0204,
          11.072,
          4.7526,
          22.7706,
          21.589,
          21.5328,
          15.594,
          19.9662,
          16.4696,
          18.1206,
          14.7702,
          7.8194,
          4.7076,
          9.0336,
          16.5914,
          26.6462,
          18.2834,
          16.7068,
          19.3308,
          17.0014,
          15.7712,
          10.9486,
          17.0982,
          10.4516,
          15.8248,
          7.543,
          10.4708,
          17.2884,
          18.4414,
          17.142,
          17.263,
          15.0672,
          14.6796,
          14.5118,
          14.4592,
          12.437,
          11.072,
          8.0204,
          4.7526,
          22.7706,
          21.589,
          15.594,
          21.5328,
          19.9662,
          16.4696,
          18.1206,
          14.7702,
          4.7076,
          9.0336,
          7.8194,
          16.5914,
          19.3308,
          16.7068,
          26.6462,
          18.2834,
          17.0014,
          15.7712,
          17.0982,
          15.8248,
          10.4516,
          10.9486,
          7.543,
          10.4708,
          17.2884,
          17.142,
          15.0672,
          17.263,
          18.4414,
          14.6796,
          14.4592,
          14.5118,
          12.437,
          8.0204,
          11.072,
          21.589,
          4.7526,
          22.7706,
          15.594,
          21.5328,
          16.4696,
          19.9662,
          18.1206,
          14.7702,
          4.7076,
          7.8194,
          9.0336,
          26.6462,
          16.5914,
          16.7068,
          19.3308,
          18.2834,
          15.7712,
          17.0014,
          17.0982,
          15.8248,
          10.4516,
          10.9486,
          7.543,
          10.4708,
          18.4414,
          17.2884,
          17.263,
          17.142,
          15.0672,
          14.4592,
          14.5118,
          14.6796,
          8.0204,
          12.437,
          11.072
         ],
         "y": [
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          10,
          5,
          10,
          10,
          5,
          5,
          10,
          10,
          10,
          10,
          10,
          5,
          10,
          10,
          10,
          5,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          5,
          10,
          10,
          10,
          10,
          5,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          5,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          5,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          5,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500
         ],
         "z": [
          0.3356,
          0.2622,
          0.3202,
          0.1952,
          0.1474,
          0.1862,
          0.099,
          0.1708,
          0.0704,
          0.0292,
          0.045,
          0.0286,
          0.2012,
          0.3414,
          0.1572,
          0.1102,
          0.2026,
          0.151,
          0.1174,
          0.1282,
          0.0918,
          0.067,
          0.0524,
          0.038,
          0.1188,
          0.1594,
          0.0356,
          0.2058,
          0.3142,
          0.392,
          0.128,
          0.154,
          0.3546,
          0.2282,
          0.192,
          0.223,
          0.1438,
          0.1354,
          0.1894,
          0.0356,
          0.052,
          0.1336,
          0.0944,
          0.2342,
          0.3602,
          0.139,
          0.2262,
          0.1974,
          0.1686,
          0.0976,
          0.1416,
          0.1486,
          0.125,
          0.0728,
          0.1006,
          0.0862,
          0.0506,
          0.1826,
          0.2238,
          0.136,
          0.1886,
          0.1616,
          0.157,
          0.1504,
          0.1184,
          0.123,
          0.0418,
          0.3612,
          0.4278,
          0.3744,
          0.257,
          0.2478,
          0.2466,
          0.2046,
          0.2038,
          0.0462,
          0.0544,
          0.0612,
          0.1178,
          0.2734,
          0.38,
          0.1712,
          0.2512,
          0.234,
          0.1858,
          0.0474,
          0.1716,
          0.1734,
          0.1634,
          0.1078,
          0.0974,
          0.2012,
          0.0656,
          0.1742,
          0.0684,
          0.2314,
          0.2154,
          0.1832,
          0.1818,
          0.1648,
          0.1378,
          0.1502,
          0.0974,
          0.0648,
          0.1238,
          0.0592,
          0.4598,
          0.4148,
          0.3892,
          0.2912,
          0.3292,
          0.2796,
          0.2714,
          0.2248,
          0.06,
          0.0682,
          0.1472,
          0.3056,
          0.4036,
          0.2854,
          0.2228,
          0.2794,
          0.226,
          0.2206,
          0.1334,
          0.231,
          0.1398,
          0.2164,
          0.0796,
          0.2142,
          0.2544,
          0.255,
          0.2558,
          0.2252,
          0.2124,
          0.1888,
          0.1696,
          0.1878,
          0.1324,
          0.1566,
          0.0802,
          0.075,
          0.4722,
          0.437,
          0.3158,
          0.4,
          0.3824,
          0.3016,
          0.3298,
          0.2434,
          0.0766,
          0.1626,
          0.0786,
          0.3148,
          0.3054,
          0.2696,
          0.4314,
          0.3116,
          0.2612,
          0.2504,
          0.275,
          0.248,
          0.1692,
          0.156,
          0.0976,
          0.2198,
          0.276,
          0.2886,
          0.2388,
          0.2526,
          0.3216,
          0.2074,
          0.2194,
          0.1972,
          0.1674,
          0.1008,
          0.1754,
          0.4656,
          0.1456,
          0.4854,
          0.3536,
          0.4256,
          0.3574,
          0.457,
          0.4188,
          0.2728,
          0.1254,
          0.1326,
          0.1982,
          0.4712,
          0.327,
          0.3636,
          0.3798,
          0.3774,
          0.3168,
          0.342,
          0.3654,
          0.327,
          0.2466,
          0.2342,
          0.174,
          0.229,
          0.3968,
          0.3388,
          0.3272,
          0.3452,
          0.2988,
          0.2968,
          0.2966,
          0.2728,
          0.1872,
          0.2742,
          0.235
         ]
        },
        {
         "hovertemplate": "Type=Dynamic-old<br>Avg. Layers=%{x}<br>Query cost=%{y}<br>R@1=%{z}<extra></extra>",
         "legendgroup": "Dynamic-old",
         "marker": {
          "color": "green",
          "size": 2,
          "symbol": "circle"
         },
         "mode": "markers",
         "name": "Dynamic-old",
         "scene": "scene",
         "showlegend": true,
         "type": "scatter3d",
         "x": [
          21.589,
          21.5328,
          15.594,
          19.9662,
          16.4696,
          18.1206,
          14.7702,
          9.0336,
          4.7526,
          4.7076,
          7.8194,
          16.5914,
          26.6462,
          18.2834,
          16.7068,
          19.3308,
          17.0014,
          15.7712,
          15.8248,
          17.0982,
          10.9486,
          10.4516,
          7.543,
          18.4414,
          10.4708,
          17.2884,
          17.263,
          17.142,
          15.0672,
          14.6796,
          14.5118,
          14.4592,
          12.437,
          8.0204,
          11.072
         ],
         "y": [
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5
         ],
         "z": [
          0.1434,
          0.2244,
          0.1048,
          0.0676,
          0.0924,
          0.0384,
          0.1392,
          0.0326,
          0.0148,
          0.0254,
          0.015,
          0.1336,
          0.2684,
          0.0684,
          0.06,
          0.124,
          0.1046,
          0.0712,
          0.075,
          0.0412,
          0.033,
          0.0204,
          0.0192,
          0.0896,
          0.117,
          0.124,
          0.0648,
          0.0656,
          0.0698,
          0.0718,
          0.057,
          0.0496,
          0.0228,
          0.0284,
          0.0238
         ]
        },
        {
         "hovertemplate": "Type=Baseline<br>Avg. Layers=%{x}<br>Query cost=%{y}<br>R@1=%{z}<extra></extra>",
         "legendgroup": "Baseline",
         "marker": {
          "color": "black",
          "size": 2,
          "symbol": "circle"
         },
         "mode": "markers",
         "name": "Baseline",
         "scene": "scene",
         "showlegend": true,
         "type": "scatter3d",
         "x": [
          "32",
          "1",
          "2",
          "3",
          "4",
          "5",
          "6",
          "7",
          "8",
          "9",
          "10",
          "11",
          "12",
          "13",
          "14",
          "13",
          "15",
          "14",
          "16",
          "15",
          "17",
          "16",
          "18",
          "17",
          "19",
          "18",
          "20",
          "21",
          "19",
          "22",
          "20",
          "23",
          "21",
          "24",
          "22",
          "25",
          "26",
          "23",
          "24",
          "27",
          "28",
          "25",
          "29",
          "26",
          "30",
          "27",
          "31",
          "32",
          "28",
          "29",
          "30",
          "31",
          "32"
         ],
         "y": [
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67,
          0.67
         ],
         "z": [
          "0.4886",
          "0.0004",
          "0.0014",
          "0.0012",
          "0.001",
          "0.0012",
          "0.0008",
          "0.003",
          "0.0014",
          "0.0032",
          "0.0042",
          "0.006",
          "0.0056",
          "0.0062",
          "0.0068",
          "0.0062",
          "0.008",
          "0.0068",
          "0.0142",
          "0.008",
          "0.0268",
          "0.0142",
          "0.032",
          "0.0268",
          "0.0462",
          "0.032",
          "0.0684",
          "0.0922",
          "0.0462",
          "0.1494",
          "0.0684",
          "0.2102",
          "0.0922",
          "0.2788",
          "0.1494",
          "0.293",
          "0.3132",
          "0.2102",
          "0.2788",
          "0.3116",
          "0.3206",
          "0.293",
          "0.3164",
          "0.3132",
          "0.3838",
          "0.3116",
          "0.4438",
          "0.4886",
          "0.3206",
          "0.3164",
          "0.3838",
          "0.4438",
          "0.4886"
         ]
        },
        {
         "hovertemplate": "Type=Dynamic<br>Avg. Layers=%{x}<br>Query cost=%{y}<br>R@1=%{z}<extra></extra>",
         "legendgroup": "Dynamic",
         "marker": {
          "color": "red",
          "size": 2,
          "symbol": "circle"
         },
         "mode": "markers",
         "name": "Dynamic",
         "scene": "scene",
         "showlegend": true,
         "type": "scatter3d",
         "x": [
          21.2678,
          18.6622,
          19.0342,
          18.7504,
          17.9552,
          18.0776,
          1.1358,
          17.0652,
          15.8366,
          15.5236,
          15.8472,
          16.5174,
          16.2594,
          14.2926,
          9.257,
          7.2872,
          6.8136,
          16.3722,
          17.6644,
          16.4248,
          15.7352,
          15.2478,
          14.974,
          14.6108,
          10.6172,
          9.6442,
          8.6634
         ],
         "y": [
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          20,
          50,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100
         ],
         "z": [
          0.1368,
          0.0722,
          0.0398,
          0.0438,
          0.0308,
          0.0888,
          0.0026,
          0.0534,
          0.0592,
          0.0476,
          0.0456,
          0.0386,
          0.0462,
          0.043,
          0.0246,
          0.0232,
          0.0164,
          0.125,
          0.071,
          0.056,
          0.05,
          0.0426,
          0.0416,
          0.0504,
          0.0286,
          0.0244,
          0.0194
         ]
        },
        {
         "hovertemplate": "Type=E2E<br>Avg. Layers=%{x}<br>Query cost=%{y}<br>R@1=%{z}<extra></extra>",
         "legendgroup": "E2E",
         "marker": {
          "color": "blue",
          "size": 2,
          "symbol": "circle"
         },
         "mode": "markers",
         "name": "E2E",
         "scene": "scene",
         "showlegend": true,
         "type": "scatter3d",
         "x": [
          21.2678,
          20.9732,
          17.9552,
          21.2678,
          20.9732,
          20.9732,
          21.2678,
          21.2678,
          20.9732,
          18.6622,
          18.7504,
          19.0342,
          17.9552,
          18.0776,
          1.1358,
          17.0652,
          15.8366,
          1.1358,
          18.0776,
          15.8366,
          15.5236,
          1.1358,
          15.8472,
          18.0776,
          17.0652,
          15.8366,
          15.8472,
          16.5174,
          16.2594,
          14.2926,
          9.257,
          7.2872,
          6.8136,
          16.3722,
          17.6644,
          16.4248,
          15.5236,
          15.7352,
          15.2478,
          14.974,
          14.6108,
          10.6172,
          9.6442,
          8.6634,
          21.2678,
          20.9732,
          18.6622,
          18.7504,
          19.0342,
          17.9552,
          1.1358,
          18.0776,
          15.8366,
          17.0652,
          16.5174,
          16.2594,
          15.8472,
          14.2926,
          9.257,
          7.2872,
          6.8136,
          16.3722,
          17.6644,
          16.4248,
          15.7352,
          15.5236,
          15.2478,
          14.974,
          14.6108,
          10.6172,
          9.6442,
          8.6634,
          21.2678,
          20.9732,
          18.6622,
          18.7504,
          19.0342,
          17.9552,
          1.1358,
          18.0776,
          17.0652,
          15.8366,
          16.5174,
          16.2594,
          14.2926,
          15.8472,
          9.257,
          7.2872,
          6.8136,
          16.3722,
          17.6644,
          16.4248,
          15.7352,
          15.5236,
          15.2478,
          14.974,
          14.6108,
          10.6172,
          9.6442,
          8.6634,
          21.2678,
          20.9732,
          18.6622,
          18.7504,
          19.0342,
          17.9552,
          1.1358,
          18.0776,
          17.0652,
          16.5174,
          15.8366,
          16.2594,
          15.8472,
          14.2926,
          9.257,
          7.2872,
          6.8136,
          16.3722,
          17.6644,
          16.4248,
          15.7352,
          15.5236,
          15.2478,
          14.974,
          14.6108,
          10.6172,
          9.6442,
          8.6634,
          21.2678,
          18.6622,
          20.9732,
          18.7504,
          19.0342,
          17.9552,
          1.1358,
          18.0776,
          17.0652,
          15.8366,
          16.5174,
          16.2594,
          15.8472,
          14.2926,
          9.257,
          7.2872,
          6.8136,
          16.3722,
          17.6644,
          16.4248,
          15.7352,
          15.5236,
          15.2478,
          14.974,
          14.6108,
          10.6172,
          9.6442,
          8.6634,
          21.2678,
          20.9732,
          18.6622,
          18.7504,
          19.0342,
          17.9552,
          1.1358,
          18.0776,
          17.0652,
          15.8366,
          16.5174,
          15.8472,
          16.2594,
          14.2926,
          9.257,
          7.2872,
          6.8136,
          16.3722,
          17.6644,
          16.4248,
          15.7352,
          15.5236,
          15.2478,
          14.974,
          14.6108,
          10.6172,
          9.6442,
          8.6634,
          21.2678,
          20.9732,
          18.6622,
          18.7504,
          19.0342,
          17.9552,
          1.1358,
          18.0776,
          17.0652,
          15.8366,
          16.5174,
          16.2594,
          15.8472,
          14.2926,
          9.257,
          7.2872,
          6.8136,
          16.3722,
          17.6644,
          16.4248,
          15.7352,
          15.5236,
          15.2478,
          14.974,
          14.6108,
          10.6172,
          9.6442,
          8.6634,
          21.2678,
          20.9732,
          18.6622,
          18.7504,
          19.0342,
          17.9552,
          1.1358,
          18.0776,
          17.0652,
          15.8366,
          16.5174,
          16.2594,
          15.8472,
          14.2926,
          9.257,
          7.2872,
          6.8136,
          16.3722,
          17.6644,
          16.4248,
          15.7352,
          15.5236,
          15.2478,
          14.974,
          14.6108,
          10.6172,
          9.6442,
          8.6634
         ],
         "y": [
          5,
          5,
          5,
          10,
          20,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          50,
          50,
          50,
          20,
          100,
          50,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          10,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          50,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          100,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500,
          500
         ],
         "z": [
          0.2728,
          0.2188,
          0.0834,
          0.3354,
          0.3156,
          0.2188,
          0.2728,
          0.2728,
          0.2188,
          0.1294,
          0.0998,
          0.1086,
          0.0834,
          0.178,
          0.0052,
          0.1124,
          0.1056,
          0.0114,
          0.2964,
          0.2146,
          0.1484,
          0.0294,
          0.2042,
          0.3232,
          0.2718,
          0.259,
          0.2508,
          0.2584,
          0.2586,
          0.2328,
          0.1456,
          0.125,
          0.1002,
          0.3094,
          0.2742,
          0.2476,
          0.2348,
          0.237,
          0.2274,
          0.2206,
          0.2178,
          0.1468,
          0.1372,
          0.121,
          0.4774,
          0.4722,
          0.4214,
          0.4418,
          0.4448,
          0.4256,
          0.1036,
          0.3794,
          0.347,
          0.3618,
          0.3544,
          0.3542,
          0.3472,
          0.3052,
          0.2206,
          0.1838,
          0.1704,
          0.3404,
          0.3648,
          0.3366,
          0.3288,
          0.3254,
          0.3194,
          0.3154,
          0.2992,
          0.2186,
          0.212,
          0.1936,
          0.2728,
          0.2188,
          0.1294,
          0.0998,
          0.1086,
          0.0834,
          0.0052,
          0.178,
          0.1124,
          0.1056,
          0.0966,
          0.0956,
          0.0926,
          0.0886,
          0.0496,
          0.0458,
          0.036,
          0.2016,
          0.1292,
          0.113,
          0.1036,
          0.0994,
          0.0896,
          0.0844,
          0.0934,
          0.053,
          0.0472,
          0.038,
          0.3354,
          0.2704,
          0.156,
          0.1462,
          0.159,
          0.123,
          0.0058,
          0.2238,
          0.1444,
          0.129,
          0.1318,
          0.1212,
          0.1144,
          0.1146,
          0.0666,
          0.0606,
          0.0496,
          0.2428,
          0.1628,
          0.1336,
          0.125,
          0.123,
          0.112,
          0.1066,
          0.1166,
          0.0676,
          0.0636,
          0.0542,
          0.3742,
          0.1958,
          0.3156,
          0.1942,
          0.2184,
          0.1678,
          0.007,
          0.2572,
          0.1798,
          0.1592,
          0.1638,
          0.1576,
          0.1516,
          0.1492,
          0.089,
          0.0794,
          0.063,
          0.2696,
          0.1916,
          0.1572,
          0.149,
          0.1484,
          0.1386,
          0.1332,
          0.1396,
          0.089,
          0.0808,
          0.0692,
          0.422,
          0.3684,
          0.2478,
          0.2716,
          0.2922,
          0.238,
          0.0114,
          0.2964,
          0.2342,
          0.2146,
          0.217,
          0.2042,
          0.215,
          0.1946,
          0.1202,
          0.1012,
          0.0822,
          0.2994,
          0.2422,
          0.212,
          0.202,
          0.1996,
          0.191,
          0.1812,
          0.1826,
          0.1168,
          0.1128,
          0.097,
          0.4442,
          0.4074,
          0.3032,
          0.332,
          0.348,
          0.302,
          0.0294,
          0.3232,
          0.2718,
          0.259,
          0.2584,
          0.2586,
          0.2508,
          0.2328,
          0.1456,
          0.125,
          0.1002,
          0.3094,
          0.2742,
          0.2476,
          0.237,
          0.2348,
          0.2274,
          0.2206,
          0.2178,
          0.1468,
          0.1372,
          0.121,
          0.4774,
          0.4722,
          0.4214,
          0.4418,
          0.4448,
          0.4256,
          0.1036,
          0.3794,
          0.3618,
          0.347,
          0.3544,
          0.3542,
          0.3472,
          0.3052,
          0.2206,
          0.1838,
          0.1704,
          0.3404,
          0.3648,
          0.3366,
          0.3288,
          0.3254,
          0.3194,
          0.3154,
          0.2992,
          0.2186,
          0.212,
          0.1936
         ]
        }
       ],
       "layout": {
        "legend": {
         "title": {
          "text": "Type"
         },
         "tracegroupgap": 0
        },
        "scene": {
         "domain": {
          "x": [
           0,
           1
          ],
          "y": [
           0,
           1
          ]
         },
         "xaxis": {
          "title": {
           "text": "Avg. Layers"
          }
         },
         "yaxis": {
          "title": {
           "text": "Query cost"
          }
         },
         "zaxis": {
          "title": {
           "text": "R@1"
          }
         }
        },
        "template": {
         "data": {
          "bar": [
           {
            "error_x": {
             "color": "#2a3f5f"
            },
            "error_y": {
             "color": "#2a3f5f"
            },
            "marker": {
             "line": {
              "color": "#E5ECF6",
              "width": 0.5
             },
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "bar"
           }
          ],
          "barpolar": [
           {
            "marker": {
             "line": {
              "color": "#E5ECF6",
              "width": 0.5
             },
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "barpolar"
           }
          ],
          "carpet": [
           {
            "aaxis": {
             "endlinecolor": "#2a3f5f",
             "gridcolor": "white",
             "linecolor": "white",
             "minorgridcolor": "white",
             "startlinecolor": "#2a3f5f"
            },
            "baxis": {
             "endlinecolor": "#2a3f5f",
             "gridcolor": "white",
             "linecolor": "white",
             "minorgridcolor": "white",
             "startlinecolor": "#2a3f5f"
            },
            "type": "carpet"
           }
          ],
          "choropleth": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "choropleth"
           }
          ],
          "contour": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "contour"
           }
          ],
          "contourcarpet": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "contourcarpet"
           }
          ],
          "heatmap": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "heatmap"
           }
          ],
          "heatmapgl": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "heatmapgl"
           }
          ],
          "histogram": [
           {
            "marker": {
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "histogram"
           }
          ],
          "histogram2d": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "histogram2d"
           }
          ],
          "histogram2dcontour": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "histogram2dcontour"
           }
          ],
          "mesh3d": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "mesh3d"
           }
          ],
          "parcoords": [
           {
            "line": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "parcoords"
           }
          ],
          "pie": [
           {
            "automargin": true,
            "type": "pie"
           }
          ],
          "scatter": [
           {
            "fillpattern": {
             "fillmode": "overlay",
             "size": 10,
             "solidity": 0.2
            },
            "type": "scatter"
           }
          ],
          "scatter3d": [
           {
            "line": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatter3d"
           }
          ],
          "scattercarpet": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattercarpet"
           }
          ],
          "scattergeo": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattergeo"
           }
          ],
          "scattergl": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattergl"
           }
          ],
          "scattermapbox": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattermapbox"
           }
          ],
          "scatterpolar": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterpolar"
           }
          ],
          "scatterpolargl": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterpolargl"
           }
          ],
          "scatterternary": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterternary"
           }
          ],
          "surface": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "surface"
           }
          ],
          "table": [
           {
            "cells": {
             "fill": {
              "color": "#EBF0F8"
             },
             "line": {
              "color": "white"
             }
            },
            "header": {
             "fill": {
              "color": "#C8D4E3"
             },
             "line": {
              "color": "white"
             }
            },
            "type": "table"
           }
          ]
         },
         "layout": {
          "annotationdefaults": {
           "arrowcolor": "#2a3f5f",
           "arrowhead": 0,
           "arrowwidth": 1
          },
          "autotypenumbers": "strict",
          "coloraxis": {
           "colorbar": {
            "outlinewidth": 0,
            "ticks": ""
           }
          },
          "colorscale": {
           "diverging": [
            [
             0,
             "#8e0152"
            ],
            [
             0.1,
             "#c51b7d"
            ],
            [
             0.2,
             "#de77ae"
            ],
            [
             0.3,
             "#f1b6da"
            ],
            [
             0.4,
             "#fde0ef"
            ],
            [
             0.5,
             "#f7f7f7"
            ],
            [
             0.6,
             "#e6f5d0"
            ],
            [
             0.7,
             "#b8e186"
            ],
            [
             0.8,
             "#7fbc41"
            ],
            [
             0.9,
             "#4d9221"
            ],
            [
             1,
             "#276419"
            ]
           ],
           "sequential": [
            [
             0,
             "#0d0887"
            ],
            [
             0.1111111111111111,
             "#46039f"
            ],
            [
             0.2222222222222222,
             "#7201a8"
            ],
            [
             0.3333333333333333,
             "#9c179e"
            ],
            [
             0.4444444444444444,
             "#bd3786"
            ],
            [
             0.5555555555555556,
             "#d8576b"
            ],
            [
             0.6666666666666666,
             "#ed7953"
            ],
            [
             0.7777777777777778,
             "#fb9f3a"
            ],
            [
             0.8888888888888888,
             "#fdca26"
            ],
            [
             1,
             "#f0f921"
            ]
           ],
           "sequentialminus": [
            [
             0,
             "#0d0887"
            ],
            [
             0.1111111111111111,
             "#46039f"
            ],
            [
             0.2222222222222222,
             "#7201a8"
            ],
            [
             0.3333333333333333,
             "#9c179e"
            ],
            [
             0.4444444444444444,
             "#bd3786"
            ],
            [
             0.5555555555555556,
             "#d8576b"
            ],
            [
             0.6666666666666666,
             "#ed7953"
            ],
            [
             0.7777777777777778,
             "#fb9f3a"
            ],
            [
             0.8888888888888888,
             "#fdca26"
            ],
            [
             1,
             "#f0f921"
            ]
           ]
          },
          "colorway": [
           "#636efa",
           "#EF553B",
           "#00cc96",
           "#ab63fa",
           "#FFA15A",
           "#19d3f3",
           "#FF6692",
           "#B6E880",
           "#FF97FF",
           "#FECB52"
          ],
          "font": {
           "color": "#2a3f5f"
          },
          "geo": {
           "bgcolor": "white",
           "lakecolor": "white",
           "landcolor": "#E5ECF6",
           "showlakes": true,
           "showland": true,
           "subunitcolor": "white"
          },
          "hoverlabel": {
           "align": "left"
          },
          "hovermode": "closest",
          "mapbox": {
           "style": "light"
          },
          "paper_bgcolor": "white",
          "plot_bgcolor": "#E5ECF6",
          "polar": {
           "angularaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "bgcolor": "#E5ECF6",
           "radialaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           }
          },
          "scene": {
           "xaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           },
           "yaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           },
           "zaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           }
          },
          "shapedefaults": {
           "line": {
            "color": "#2a3f5f"
           }
          },
          "ternary": {
           "aaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "baxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "bgcolor": "#E5ECF6",
           "caxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           }
          },
          "title": {
           "x": 0.05
          },
          "xaxis": {
           "automargin": true,
           "gridcolor": "white",
           "linecolor": "white",
           "ticks": "",
           "title": {
            "standoff": 15
           },
           "zerolinecolor": "white",
           "zerolinewidth": 2
          },
          "yaxis": {
           "automargin": true,
           "gridcolor": "white",
           "linecolor": "white",
           "ticks": "",
           "title": {
            "standoff": 15
           },
           "zerolinecolor": "white",
           "zerolinewidth": 2
          }
         }
        },
        "title": {
         "text": "3D Scatter Plot of E2E exps"
        }
       }
      }
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import re\n",
    "import plotly.express as px\n",
    "\n",
    "# 读取 origin 数据\n",
    "file_path = 'e2e_coco_lora(old).csv'\n",
    "df = pd.read_csv(file_path)\n",
    "\n",
    "# 提取并转换数据\n",
    "df['Tensor_Value'] = df.iloc[:, 4].apply(lambda x: float(re.findall(r\"[-+]?\\d*\\.\\d+|\\d+\", x)[0]))\n",
    "df_filtered = df[['Tensor_Value', df.columns[2], df.columns[5], df.columns[0]]].copy()\n",
    "df_filtered.columns = ['Tensor', 'Q', 'Accuracy', 'Type']\n",
    "\n",
    "# 根据类型动态分配颜色\n",
    "df_filtered['Type'] = df_filtered['Type'].apply(lambda x: 'Dynamic-old' if x == 'dynamic' else 'E2E-old')\n",
    "\n",
    "\n",
    "# 读取 Baseline 数据\n",
    "baseline_path = 'test_coco_zeroshot_lora.csv'\n",
    "df_baseline = pd.read_csv(baseline_path)\n",
    "df_baseline_filtered = df_baseline.iloc[0::2, [0, 1]].copy()\n",
    "\n",
    "# 创建Baseline DataFrame\n",
    "df_baseline_filtered.columns = ['Tensor', 'Accuracy']\n",
    "df_baseline_filtered['Q'] = 0.67  # 假设 Baseline 的 Q 值\n",
    "df_baseline_filtered['Type'] = 'Baseline'\n",
    "\n",
    "# 合并数据\n",
    "df_final = pd.concat([df_filtered, df_baseline_filtered], ignore_index=True)\n",
    "\n",
    "\n",
    "# 读取 LoRa 数据\n",
    "file_path = 'e2e_coco_lora.csv'\n",
    "df = pd.read_csv(file_path)\n",
    "\n",
    "# 提取并转换数据\n",
    "df['Tensor_Value'] = df.iloc[:, 4].apply(lambda x: float(re.findall(r\"[-+]?\\d*\\.\\d+|\\d+\", x)[0]))\n",
    "df_lora_filtered = df[['Tensor_Value', df.columns[2], df.columns[5], df.columns[0]]].copy()\n",
    "df_lora_filtered.columns = ['Tensor', 'Q', 'Accuracy', 'Type']\n",
    "\n",
    "# 根据类型动态分配颜色\n",
    "df_lora_filtered['Type'] = df_lora_filtered['Type'].apply(lambda x: 'Dynamic' if x == 'dynamic' else 'E2E')\n",
    "\n",
    "# 合并数据\n",
    "df_final = pd.concat([df_final, df_lora_filtered], ignore_index=True)\n",
    "\n",
    "# 创建3D散点图\n",
    "fig = px.scatter_3d(df_final, x='Tensor', y='Q', z='Accuracy', color='Type',\n",
    "                    labels={'Tensor': 'Avg. Layers', 'Q': 'Query cost', 'Accuracy': 'R@1'},\n",
    "                    title='3D Scatter Plot of E2E exps',\n",
    "                    color_discrete_map={'Dynamic': 'red', 'E2E': 'blue', 'Baseline': 'black', 'Dynamic-old': 'green', 'E2E-old': 'yellow'})\n",
    "# 设置数据点大小\n",
    "fig.update_traces(marker=dict(size=2))  # 这里的数字可以根据您的需求调整，数值越小点越小\n",
    "# 显示图表\n",
    "fig.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot-scripts/script/trade-off.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0, 0.5, 'R@1')"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "s = [30, 50, 100, 200] # target label: r@s==1\n",
    "layers = [28, 25, 21, 16] \n",
    "latency = [643.57 / 32 * i for i in layers] # total of 1000 images TODO: 看看一个图片的latency是多少\n",
    "\n",
    "r1 = [0.7472, 0.7296, 0.6912, 0.6712] # with p_lora ;fine-grained k = 100\n",
    "r1_plora = [0.5044, 0.3468, 0.0824, 0.0164]\n",
    "r1_lora = [0.7308,0.6592, 0.542, 0.2284]\n",
    "r1_zero_shot = [0.234, 0.1388, 0.006, 0.0016]\n",
    "\n",
    "full_zero_shot = 0.7241 # zzl: 我这里记录的是0.7184\n",
    "full_lora = 0.7676\n",
    "\n",
    "\n",
    "\n",
    "plt.figure()\n",
    "plt.scatter(latency, r1, label='Ours', color='red', marker='o')\n",
    "plt.scatter(latency, r1_plora, label='p_lora', color='blue', marker='x')\n",
    "plt.scatter(latency, r1_lora, label='lora', color='green', marker='^')\n",
    "plt.scatter(latency, r1_zero_shot, label='zero-shot', color='black', marker='s')\n",
    "plt.scatter(643.57, full_zero_shot, label=' full_zero_shot', color='purple', marker='>')\n",
    "plt.scatter(643.57, full_lora, label=' full_lora', color='pink', marker='<')\n",
    "plt.xlabel('Latency (ms)')\n",
    "plt.ylabel('R@1')\n",
    "\n",
    "plt.legend()\n",
    "\n",
    "plt.figure()\n",
    "plt.plot(layers, r1, label='Ours', color='red', marker='o')\n",
    "plt.xlabel('Average embedding layers')\n",
    "plt.ylabel('R@1')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x15aef0690>"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "s = [30, 50, 100, 200] # target label: r@s==1\n",
    "layers = [28, 25, 21, 16] \n",
    "latency = np.array([643.57 / 32 * i for i in layers]) # total of 1000 images TODO: 看看一个图片的latency是多少\n",
    "\n",
    "r1 = [0.7472, 0.7296, 0.6912, 0.6712] # with p_lora ;fine-grained k = 100\n",
    "r1_plora = [0.5044, 0.3468, 0.0824, 0.0164]\n",
    "r1_lora = [0.7308,0.6592, 0.542, 0.2284]\n",
    "r1_zero_shot = [0.234, 0.1388, 0.006, 0.0016]\n",
    "\n",
    "full_zero_shot = 0.7241 # zzl: 我这里记录的是0.7184\n",
    "full_lora = 0.7676\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "plt.figure()\n",
    "plt.scatter(latency/10, r1, label='Ours-grouped', color='red', marker='*', alpha=0.5)\n",
    "plt.scatter(latency, r1, label='Ours', color='red', marker='o')\n",
    "plt.scatter(latency, r1_plora, label='p_lora', color='blue', marker='x')\n",
    "plt.scatter(latency, r1_lora, label='lora', color='green', marker='^')\n",
    "plt.scatter(latency, r1_zero_shot, label='zero-shot', color='black', marker='s')\n",
    "plt.scatter(643.57, full_zero_shot, label=' full_zero_shot', color='purple', marker='>')\n",
    "plt.scatter(643.57, full_lora, label=' full_lora', color='pink', marker='<')\n",
    "\n",
    "plt.xlabel('Latency (ms)')\n",
    "plt.ylabel('R@1')\n",
    "\n",
    "plt.legend()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x800 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# Data from the user\n",
    "data = [\n",
    "    [0.9946665167808533, 0.9970673322677612],\n",
    "    [0.990287184715271, 0.9958568811416626],\n",
    "    [0.981006920337677, 0.9842827320098877],\n",
    "    [0.9702931642532349, 0.9693918228149414],\n",
    "    [0.9608985781669617, 0.9500750303268433],\n",
    "    [0.9358708262443542, 0.9272886514663696],\n",
    "    [0.8880835771560669, 0.8617246150970459],\n",
    "    [0.8445253968238831, 0.8094707727432251],\n",
    "    [0.8229361772537231, 0.7505693435668945],\n",
    "    [0.8056961894035339, 0.7188196182250977],\n",
    "    [0.7970939874649048, 0.6440609693527222],\n",
    "    [0.8036409616470337, 0.6344010829925537],\n",
    "    [0.7683782577514648, 0.6196739673614502],\n",
    "    [0.7541987299919128, 0.5586131811141968],\n",
    "    [0.7626203298568726, 0.5760537385940552],\n",
    "    [0.7516095638275146, 0.5910000801086426],\n",
    "    [0.7445915937423706, 0.5240172743797302],\n",
    "    [0.7063143253326416, 0.5235649347305298],\n",
    "    [0.6696630120277405, 0.48518437147140503],\n",
    "    [0.6799099445343018, 0.4909171760082245],\n",
    "    [0.677990198135376, 0.4816870093345642],\n",
    "    [0.6728428602218628, 0.46056801080703735],\n",
    "    [0.6815975904464722, 0.41193217039108276],\n",
    "    [0.6851669549942017, 0.4220932126045227],\n",
    "    [0.6780520081520081, 0.39308449625968933],\n",
    "    [0.6867581605911255, 0.39188283681869507],\n",
    "    [0.6945797204971313, 0.42651891708374023],\n",
    "    [0.6810623407363892, 0.42052632570266724],\n",
    "    [0.7246856093406677, 0.44818562269210815],\n",
    "    [0.7703052163124084, 0.4650835692882538],\n",
    "    [0.7303219437599182, 0.3978518843650818],\n",
    "    [0.6978281736373901, 0.2213047742843628]\n",
    "]\n",
    "\n",
    "# Convert data to numpy array\n",
    "data_array = np.array(data)\n",
    "\n",
    "# Plotting\n",
    "fig, ax = plt.subplots(figsize=(8, 8))\n",
    "cax = ax.matshow(data_array, cmap='bwr')\n",
    "\n",
    "# Set the colorbar\n",
    "plt.colorbar(cax, orientation='horizontal', fraction=0.07, pad=0.04)\n",
    "\n",
    "# Set tick labels\n",
    "ax.set_xticks([0, 1])\n",
    "ax.set_xticklabels(['1', '2'])\n",
    "\n",
    "ax.set_yticks(np.arange(data_array.shape[0]))\n",
    "ax.set_yticklabels([f'Embedding {i+1}' for i in range(data_array.shape[0])])\n",
    "\n",
    "plt.title('Color Block Chart')\n",
    "plt.xlabel('Values')\n",
    "plt.ylabel('Embeddings')\n",
    "\n",
    "plt.show()\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "search",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> test.js <==
function calculateDaysBetweenDates(begin, end) {
